Bounded-box reductions in the Subbarao-Warren problem for unitary perfect numbers

A unitary perfect number is a positive integer n satisfying \sigma^*(n)=2n, where \sigma^* sums unitary divisors. Only five examples are known, and no sixth has been found. We revisit the Subbarao-Warren problem by keeping the seed factor 2^a+1 explicit in the full balance (2^a+1)\prod_i(p_i^{e_i}+1)=2^{a+1}\prod_i p_i^{e_i}. Within a bounded enumeration of source components in the odd dependency graph, every admissible source kernel is either one of the two kernels occurring in the known nonsquarefree examples, 3^2 and 5^4, or one of five additional impostor kernels. We give a reproducible three-filter certificate eliminating those impostor kernels for all relevant seed classes with 1 <= a <= 10000. The filters combine Zsigmondy-type exponent obstructions, inherited non-3-Higgs witnesses, and deterministic 2-adic budget overshoot. The remaining obstruction is the auxiliary set H_even of even m for which every prime divisor of 2^m+1 is 3-Higgs. A structural lemma reduces finiteness of H_even to the prime branch m=2p, while allowing finite computations to leave composite candidates inherited from unresolved prime divisors. Using the supplied factor cache and APR-CL primality-verification transcripts, we prove |H_even \cap [2,40000]| <= 201 and |H_even \cap [2,50000]| <= 272, with explicit undecided frontier lists. Ford's theorem for downward-closed prime sets gives an unconditional power-saving thinness bound for H_even, but not finiteness. The remaining task is a divisor-level problem for the cyclotomic values \Phi_{4p}(2). Thus the paper does not prove finiteness; it gives a bounded-box elimination, a verified finite frontier, and a precise analytic target for closing the remaining branch.

==> anc/README.md <==
# Ancillary files for the unitary-perfect-number submission

This directory contains the non-TeX material used by the manuscript.

## Contents

- `factor_cache.json`: JSON map `m -> {prime_factor: exponent}` for known prime factors used by the verification scripts. Some entries are partial factorizations; the scripts treat partial entries conservatively.
- `data/`: current frontier list through `m <= 50000`, the through-40000 community list, and notes about the `40000 < m <= 50000` retry pass.
- `scripts/`: Python verification scripts and their shared research-code dependency.
- `aprcl_transcripts/`: PARI/GP inputs, decimal prime records, success markers, and logs for the APR-CL primality-verification runs used in the deep-Pratt lemma.

## Smoke test

From this directory's parent source root:

```bash
cd anc/scripts
python3 verify_Heven_rigorous.py --k-min 1 --k-max 600 --deep-secs 1
```

Expected final line:

```text
Verified H_even ∩ [2, 1200]: [2, 6, 10, 18, 26, 30, 46, 62, 82, 122]
```

## Candidate frontier

The current undecided frontier is `data/candidate_frontier_50000.tsv`. It has 262 rows, matching the bound in the paper: 10 verified elements of `H_even` through 1200 plus 262 undecided candidates gives `|H_even ∩ [2,50000]| <= 272`.

The `candidates_for_forum.*` files contain the current through-40000 unresolved community list after removing the closed case `m=2446`.

## Main impostor-kernel certificate

```bash
cd anc/scripts
python3 impostor_certificate.py \
    --max-a 10000 --factor-limit 2000 --factor-timeout 3.0 \
    --max-rounds 200 --max-bases 8000 --max-exp 5000
```

The script uses `../factor_cache.json` by default. Set `FACTOR_CACHE=/path/to/cache.json` to override this. The full command is intentionally much longer than the smoke test.
A completed run log is bundled at `data/full_certificate_run.log`.
Use `--use-factordb` only when intentionally extending the cache with live FactorDB lookups.

## APR-CL transcripts

The APR-CL directory contains reproducibility transcripts, not standalone certificate objects. The PARI/GP scripts call `isprime(n, 2)` on the recorded decimal primes; rerunning them with the same PARI/GP version should reproduce the success markers.


==> anc/aprcl_transcripts/README.md <==
# APR-CL primality-verification transcripts for Lemma 17

For each of the six m values in Lemma 17 (Deep-Pratt closures), this directory contains:
- prp_m{m}.txt: the decimal representation of the prime divisor p* | 2^m + 1
- check_m{m}.gp: the PARI/GP script that ran the APR-CL proof (`isprime(n, 2)`)
- aprcl_done_m{m}.txt: contains `1` on success
- aprcl_proofs.log: timing log

| m     | digits | wall-clock | result |
|-------|--------|-----------:|-------:|
|  2446 |   368  |    3.4 s   |   1    |
| 10294 |  1549  |     79 s   |   1    |
| 10958 |  1649  |     88 s   |   1    |
| 17398 |  2612  |    615 s   |   1    |
| 19066 |  2870  |    679 s   |   1    |
| 20282 |  3053  |    958 s   |   1    |

PARI/GP version: 2.17.3 (released Nov 2025, GMP 6.3.0 backend).
Date of proof: 2026-05-18.
Hardware: Apple Silicon, multi-threaded (11-core parallel).

To reproduce a single proof:
```
echo 'print(isprime(eval(readstr("prp_m10294.txt")[1]), 2));' | gp -q \
  --default parisizemax=8000000000 \
  --default threadsizemax=4000000000
```
For the larger candidates (m >= 17398), use:
```
--default parisizemax=32000000000 --default threadsizemax=16000000000
```

## Additional ECPP certificates (downloaded from FactorDB)

For two additional medium-large PRPs that did not yield deep-Pratt closures
(no non-3-Higgs witness was found in p* - 1 below 10^9), Primo-format ECPP
certificates already exist in FactorDB and are bundled here for completeness:

| m     | p* digits | source                                                | file                  |
|-------|-----------|-------------------------------------------------------|-----------------------|
|  4166 |    620    | FactorDB id 1100000000000442093 (Primo 3.0.9)         | primo_cert_m4166.txt  |
| 15758 |   2358    | FactorDB id 1100000000619254778 (Primo 4.0.4-LX64, uploaded 2013-11-17) | primo_cert_m15758.txt |

Both certificates are status "Verified" on FactorDB. Readers can run
Primo's verifier or any compatible ECPP-certificate checker on these
files to independently confirm primality of each p*.

These two primes are NOT currently used in Lemma 17 (the deep-Pratt sweep
up to 10^9 found no non-3-Higgs witness in either p* - 1); they are
included so that any future closure that does find such a witness becomes
rigorous immediately, without the need for new primality work.



==> anc/aprcl_transcripts/aprcl_done_m10294.txt <==
1


==> anc/aprcl_transcripts/aprcl_done_m10958.txt <==
1


==> anc/aprcl_transcripts/aprcl_done_m17398.txt <==
1


==> anc/aprcl_transcripts/aprcl_done_m19066.txt <==
1


==> anc/aprcl_transcripts/aprcl_done_m20282.txt <==
1


==> anc/aprcl_transcripts/aprcl_done_m2446.txt <==
1


==> anc/aprcl_transcripts/aprcl_proofs.log <==
===== APR-CL primality proofs started Mon May 18 01:14:49 EDT 2026 =====
[m=10294] starting (1548 digits) at Mon May 18 01:14:49 EDT 2026
Loaded n with 1549 digits.
RESULT m=10294: 1 (gettime=855923ms)
[m=10294] finished in 79s at Mon May 18 01:16:08 EDT 2026
[m=10958] starting (1648 digits) at Mon May 18 01:16:08 EDT 2026
Loaded n with 1649 digits.
RESULT m=10958: 1 (gettime=934313ms)
[m=10958] finished in 88s at Mon May 18 01:17:36 EDT 2026
[m=17398] starting (2611 digits) at Mon May 18 01:17:36 EDT 2026
Loaded n with 2612 digits.
  *** _aprcl_step4_worker: Warning: increasing stack size to 4000000000.
  *** _aprcl_step4_worker: Warning: increasing stack size to 4000000000.
  ***   at top-level: result=isprime(n,2)
  ***                        ^------------
  *** isprime: the thread stack overflows !
  current stack size: 4000000000 (3814.697 Mbytes)
  [hint] you can increase 'threadsizemax' using default()

RESULT m=17398: result (gettime=273893ms)
[m=17398] finished in 33s at Mon May 18 01:18:09 EDT 2026
[m=19066] starting (2869 digits) at Mon May 18 01:18:09 EDT 2026
Loaded n with 2870 digits.
  *** _aprcl_step4_worker: Warning: increasing stack size to 4000000000.
  *** _aprcl_step4_worker: Warning: increasing stack size to 4000000000.
  *** _aprcl_step4_worker: Warning: increasing stack size to 4000006144.
  ***   at top-level: result=isprime(n,2)
  ***                        ^------------
  *** isprime: the thread stack overflows !
  current stack size: 4000000000 (3814.697 Mbytes)
  [hint] you can increase 'threadsizemax' using default()

===== APR-CL v2 (high memory) started Mon May 18 01:18:52 EDT 2026 =====
[m=17398] starting (2611 digits) at Mon May 18 01:18:52 EDT 2026
Loaded n with 2612 digits.
  *** _aprcl_step4_worker: Warning: increasing stack size to 4000000000.
  *** _aprcl_step4_worker: Warning: increasing stack size to 4000000000.
  *** _aprcl_step4_worker: Warning: increasing stack size to 8000000000.
RESULT m=17398: 1 (gettime=6342755ms)
[m=17398] finished in 615s at Mon May 18 01:29:07 EDT 2026
[m=19066] starting (2869 digits) at Mon May 18 01:29:07 EDT 2026
Loaded n with 2870 digits.
  *** _aprcl_step4_worker: Warning: increasing stack size to 4000000000.
  *** _aprcl_step4_worker: Warning: increasing stack size to 4000000000.
  *** _aprcl_step4_worker: Warning: increasing stack size to 8000000000.
RESULT m=19066: 1 (gettime=7379908ms)
[m=19066] finished in 679s at Mon May 18 01:40:26 EDT 2026
[m=20282] starting (3052 digits) at Mon May 18 01:40:26 EDT 2026
Loaded n with 3053 digits.
RESULT m=20282: 1 (gettime=9753425ms)
[m=20282] finished in 958s at Mon May 18 01:56:24 EDT 2026
===== APR-CL v2 all done Mon May 18 01:56:24 EDT 2026 =====
[m=2446] APR-CL on 368-digit prime: result=1 (3.4 seconds)


==> anc/aprcl_transcripts/check_m10294.gp <==
p = readstr("prp_m10294.txt")[1];
n = eval(p);
print("Loaded n with ", #digits(n), " digits.");
gettime();
result = isprime(n, 2);
ms = gettime();
write("aprcl_done_m10294.txt", result);
print("RESULT m=10294: ", result, " (gettime=", ms, "ms)");
quit;


==> anc/aprcl_transcripts/check_m10958.gp <==
p = readstr("prp_m10958.txt")[1];
n = eval(p);
print("Loaded n with ", #digits(n), " digits.");
gettime();
result = isprime(n, 2);
ms = gettime();
write("aprcl_done_m10958.txt", result);
print("RESULT m=10958: ", result, " (gettime=", ms, "ms)");
quit;


==> anc/aprcl_transcripts/check_m17398.gp <==
p = readstr("prp_m17398.txt")[1];
n = eval(p);
print("Loaded n with ", #digits(n), " digits.");
gettime();
result = isprime(n, 2);
ms = gettime();
write("aprcl_done_m17398.txt", result);
print("RESULT m=17398: ", result, " (gettime=", ms, "ms)");
quit;


==> anc/aprcl_transcripts/check_m19066.gp <==
p = readstr("prp_m19066.txt")[1];
n = eval(p);
print("Loaded n with ", #digits(n), " digits.");
gettime();
result = isprime(n, 2);
ms = gettime();
write("aprcl_done_m19066.txt", result);
print("RESULT m=19066: ", result, " (gettime=", ms, "ms)");
quit;


==> anc/aprcl_transcripts/check_m20282.gp <==
p = readstr("prp_m20282.txt")[1];
n = eval(p);
print("Loaded n with ", #digits(n), " digits.");
gettime();
result = isprime(n, 2);
ms = gettime();
write("aprcl_done_m20282.txt", result);
print("RESULT m=20282: ", result, " (gettime=", ms, "ms)");
quit;


==> anc/aprcl_transcripts/check_m2446.gp <==
p = readstr("prp_m2446.txt")[1];
n = eval(p);
print("Loaded n with ", #digits(n), " digits.");
gettime();
result = isprime(n, 2);
ms = gettime();
write("aprcl_done_m2446.txt", result);
print("RESULT m=2446 (368-digit): ", result, " (gettime=", ms, "ms)");
quit;


==> anc/aprcl_transcripts/primo_cert_m15758.txt <==
[PRIMO - Primality Certificate]
Version=4.0.4 - LX64
WebSite=http://www.ellipsa.eu/
Format=3
ID=B37D3032ED96D
Created=11-17-2013 10:41:11 AM
TestCount=350
Status=Candidate certified prime

[Comments]
Put here any comment...

[Running Times (Wall-Clock)]
1stPhase=1012s
2ndPhase=331s
Total=1343s

[Running Times (Processes)]
1stPhase=7734s
2ndPhase=2575s
Total=10309s

[Candidate]
File=/scratch/primo/work/primo_2358_0011.in
N$=3FE0ECA68EBBA813BE170B0EC7C48F563FCDDED6CAD98C3051C5EFF15931078C7F7E24CA893F307A8B15F0EF5CCFEBC3830AFBEF2378613D512A29FAFA6A65886FCED8BCC47E4DE99F45B2C7F16255B8BA8EB30295100B667D67E21C08C976DB8CB33A119DFFABFDB70088BED7FFBDEEAA598FD2A712FDB6AE8A50565ADDF0C776C67ACED0EA8E078EF30BE001CDB5008CAE6796EB52E0E3C75F6E67A4C1229A778471E6B78AEEF804F84746DD1D5A808F8A5960196C77FD6AA7ED5459011E3F58180104C418F0777D07DBF3FDDE6736840281F0D519C30E6610FAF30BB77AA7B8E75DF6C2B2F782858FF8B2E25A47F3D3782E01F5494EE175D27BDD9E716A14E85A6A2C8BD1C8DAC6BF774DF85675D2E14FC62D863B0C59E837FB652912D55DE726D35CE963F258CD04D5CE91A661F9F97E1F7C1408D9A28A072A63E82FDFA4BC6E23249DE78861208E75A9CA5148AEBCC301BED12F01103D0D7F52B57D965BCDC57F86FD3F00E8E826ECCCA335E5B009AB36A92C48FD7BB84ED13832E1740AD7A1EBBC50F30716731024F6ED103966D5C9A9DD3DAB31FDA80F56D94414A3856802EFBE57D783CC2F6A5812533D5D22DE1FAB265322D1F91AE39F8A7A71445C802F0E73AA91337F28038D7F545E1E4299D2828313979911AED4362B6BB5093B17BABC47CC7B909E53A570BADD57B494F623D72A4AE0837D51525671F9FC40FDC8F04B9232531512A49B8E36B5A481847BCEA59C2A17D4C4FAF16981F981E8262CD5086E7F921CE7FB95DAE3EA12F3D35E7DABEB2060323FEB57BE4B30B297B2035AAB5AE3873B2F152DF7288EC7DFE4A5D420F0CD2C2FFA05C4BEF712642F41A5E2AF92DE89EA840D232BC4C12D5220418F9100D0B5F257E2544CF409336969FA662479E212107A720A833D69AD3311442D3D3FA671BFF25CB1A14B4EE3C4536A0DB4AEC56E760C6DEAB244B684687176A9DDCBC732D26B96B6192D70153A9D08B6A8B3B2BA34A36385AE57B06042A1D0433886E895E66007F762BB03C0D48C504E3FAA78F445B5C25BF855C41BF8AE973B717B394329CDA2D75C2146511BC1F66DB996D72CB37AF0A11D3288E71599E8ABEABAD04011E98F5AF2F2BC1A1704B4BE06FBBCDC1994306975191AB971B718E6E37212F740461E1521739F875CE42633E25BEB009B2D61B1DA64B691859F5ADFD116DAF6115817240B80D5B6C949EF11A8A030E83E6D06B30D362F9CCC4CA5128A5BFACB63F2B3A26BC3E7C30C3216643FAA663F03C1F1B66BE3D65EF5CA2379A0DB576CA4E0988BE249674FC912B718EB6525D61229108E9D15D0B9EEED910B3A0A4640AB8AB9012B60B4198079F2856B0F113941C0EE9FA27CB12BF3D3E770E9
HexadecimalSize=1958
DecimalSize=2358
BinarySize=7830

[1]
Type=4
S$=8076194
R$=7F4C65C2BBDF3453B72EB36D70408C8638277F308A5C77D6EBC69F45302E7E3B74465E46481B0ACDCAD34E8F9E3AA4C0930E69929BF59055A269B5F8597CCE5B848A74311BCB4C6D2F503DC1A01664B8307266FFA5226CFD36E13943D93AC92B8C91C685774C09D9D93B5570B7BB5EE364DA4B03178035199EFC820806AF22C94F9ADCA62C1DA90374DF2B75ECD254E35A06F77F4D77BA9F657CDC2F2C95DCC1DC4595B3B3648A5D26C570642B371BAD3C6B536426921FA9D183B568F9F29B88F242294172B8B586328A27933F300234079EBA0D56346C47A2BBCF2911357E1A24551553141A831CF19407475B7CA5730A3FB7C0F2F315BDECC4BB29E3597A53E4BC6A082D2F4D3090001A1BD9D99893ADE21E1A316069156BF5B67A2110185FA94EB3468765A94401746A01F297BDB6202A2AC06D3E0888798F58A74F25C758BF38FC082693E4CF2583793964504513F57F423EF5C207C6888C733B7B6A2AFF867F9964662D81B642325F1AAA143E29C69022C6DA646C4EC89F2526C134A66F5DC46E639E497BB55C082BBDEA6B61120054F854CA2F4683FB0A37421358E843A7D5CDC74EDA851791D915BF475AB71192EEEA9047FDCFC31C6D0D710D834689941F6C375F3DADD861C1CD0CE5E541D2CBD5076DC803A6D0DCB4C22A30384C0CF87FD3B3387C341820E17E8F17B882A9A18E49058622B0F67FAF3CDE2DB6E6E27706483D56675B6B981325BE98E7B72597DE8F719271F7E3D953564CD5A64831EE37E6F38B5AA3D9DE05EC636723A496D6BB5BCD5F807ECF4FEA519329B6C399B62952AF8797227B7A03878487D752F9208D1D6822FB1C0E16C73A91AB10DB3F82CD7FE5D10274E6183D011B8EB37782D3DD2AE1E54946DD6EFC5CF31F5AA7726BEFF5D0E38265A586614FEF3B6C32D775F32A58F47CB7591378247075B8096220F530BD25BB6AB6861BEFED272A11F876691B23B3369630E409714970BA3349AD652BB9434420005674E0E6BA4DD677C000E5B0C9315A66C2AB50894CC3DEC93A10503010722C69D979831A8385262D603A2EF02256CFAE2BDB20DB39D771B252D96759A39C7B9E33DE106D802B1654D66BC5E4C8BD21B6BBC755D6AE48AA0B4B42DFE2860D6D96250EE02616ACA7ED1C384BCA57DCA65FAF8CF1F14BA289A226EE7065801F112EDA3636F15CC4CE13796C4C539796EFC310B2E9F4F25B804620A3990590F3D176E92879E2B0A4B360CEEA629A8DB866CFB75E71F7D379478CC1FB48EA91C2C34DF00E400D0D83F7F85D4775DB027F4EAE2E3E093D0841E48B0F6A1E9CE558C5D41F5F344249AC12F4742A80AB339FA3EF5CD1EC37EEE0EA06F2116D2B00CFC5F849E761405BD6DC5
J$=141635FC6BE9A8ED16B83589C505C717C3D246A29BA8D228FCC5C55245523B226D7040AAC063E3A19CC44E634E03AF865D80A585915184EF23D37E96481F4AA5D2AD25ADA64D9601545973876C4AC533C94C831E55CC3868967EF6D5F57D0366AF774A10805F0094F55EAADF462CD46DB1DC12FAE2B7F0DB5A2A0F90E3E974DBE77D417F0FB886566EE64FA007A2AB1F9B290CDAE625702F02DCF85B9FBDCD61AF7A523570FB19BCD7B1AD327AEA3F577B55BDD174F70E8DE27D3DBA6F16A91D081E301638BAE1EDC794D2375F42A7AE541200990F808AC34C027A237B63E4A8AB25DC477CC46A1AD5EB7D89214BC87F11E76FA6248F1E7E7ACE06D95E0003FAACA9AEBCB6670520B661F65C14F05A1B3A7D6D9F749123C731AC9B8014FA477A7EC8BA118F719D3266FEA54CA09FC0D544F92C4944AE0FB61673CBA560D6CA99245D7D6434E11A264012560C39EF4CF0EFFC0A0AD0BC893F0432A4C9867080F2A9DC4182391693A3B3D364DBA585FE308B68D79708B06E5D0806B51F652462549B182CC9AE1CB002DA1A747A0D249B91FBC8472082B5F39863743C93135E10D7C56ED90A0BDF1B1AE70B9BC9B6240D95308C723C83EEC9AEA47F8298F7383FEE8A5734AA5893F12ADE274EECA7D1F9E0FFB465B9DE949B87E2AF2C54D7D6A15ED02BA532E20C1118BE986BE4EDF1C35F547F5E50C7C8544CDAAD4C8636A3C0B37C38C853E6FF5F7C7B33D8BB6E841BDE407883C2AB6EFC9C837F88121453D7CF96470D24CF442063BCCA5AD2E257C1861DF4CD3A42B453F92EF0120E51CC0154897AB904FC5053C889A940797DE371BEA68281F63C18B6546755641F0BCA7A12CE239B0107D8EBAC3B3E1822258483269E071D95EB4216E3AF60C584D33655574A22FCADD9461208CC1EFA6515394C5EA6A38D783A856B9772B7FF6DDADF1CFA511F2C90B0CD3EEC47895406D6F612D7862C98A393F337F755AF27101EDA751B115CC98561D25326092BB05465688DC8B8BFCEEA77D13DAE6FCD537058A988751A55EE763EE349EB753D135B518450DE4D33E0A7BA7861296998D45AD36BAD05E19A009639F55449BE0CF1E0667FF4E14D62D10DE4DD25C95C0C9D5A54A821AE8DA8B94F012C2DFFF4B4959E3791EF7393A5815CF35E31C863D50B34C3A6FA090AC580108FA581D09A98871F12EEDC43B143A2D210DEE44208CC7CF1A3069F7BC378FFF03F1E5177E6DAA450547552A183749A36385CF4EEE2EF192599F19D0B0F83D41F8ACECD243D44FC823600AF77A9AEC7F7FA5B170F9BD8EE9F759A598B2A954CE0AE7CE6E01FDEF0AD5DF8C8602CE79D127E549A30C50977C512EBE08ECF6C9E1200EE9FA1086E4E9A86FEE8DBBA0AB7
T$=0

[2]
Type=4
S$=14DE35C
R$=619A4D8A038E91C80B13FA697C541993D8B0382A98873C0C5BAA96BA38092297101004D76EF62E9CD1E36E4AA34B5BAC5C76C286DF4B697D4DF29818D4CD67968F9CD493CBFD28776877B1A55A6D006FF47B4BF5FD78E665120927B7FF145B0FC01932D90A6E8A7149D1FFC5273416C3A4A9E0A2DDADD3A41F0E98EDAF40D2200D955ECD9740506F7C9F98567A894CF50F6E199E617F1F69FACA7CEE082A57DA220A0076285345FB84AF952710201CC1E160B6B05B2102CCDAFD9EFF1CE6DC34D46496795DCF7F79EBB7FBF12EBABB731737F30158EE619702E389E2CF36C4DBCAB7FF79C9A601E0F4CC950FE1E40B9377693266981CB39ACAEDAC93F2458F7003BCFF4F14FEAA88B50A553EB14BFED3B9B4EFCC22BD4E369C637D5A1E102F103B324272F7377446B4A39D9AD3EC27528EDBBB4021E381A143A2883F1B14D2C205B7E1317F6E04F6EEE8D97AE6C4670255A5A680390FA596BD680928B94872AD96F4BEBFA81DA48651770E098EA710B9F80B09E094252BE70313865446E1A46CC3729342C73A4AE517D020021AF1F458B3C9EED3C169D69BCA03271A585B8DB4BCD854A1D733EB068AD3E5D5340D0601F9199E9DECBEC15F65BD8AFFC18EC8EE64583BE648A9817B80EE636D36D47AC78BBCA9D6033CA21FC2B6BA2A9F893CC0CABC2C93A800E5CD5FAFA31D42CAAEC19EF52041D4071C9ADE1CD183D6823847A39B722DE3119AFD42F8417A1B6D7C1B6C15AB42C9DAE64215ADFC9C185C9F62DB85080E31F21EF802333CBAD1198EA358F9499112716E42A082D916032EFCB8C525D8AC8EB0AB1F7BBD89EFA0E42CC253F4FAFFD70FE2EAD6F525B65FBEFA7E725AF234179922909AEC71D5F5C2073CD3A66D04633B94C2A00C200FDCE169440619AEB2BCF31FC337593F24555D3E9381A53B1F287E97D0814959A99AB2D531EA99712688A7A07876EEA06319F8DDE13D5BDCD3D8682940EA51DC25C419AB96E2860B25CE46CFEC7F2EA35A7705BB3F9137E6E391479622752FC37B423D9EE13DF3029D3F2FBE761677AEA7FC17DE8813FB07A5AE6C4BC00C303D89B07727EE4E4C1F6567B9DE3701487F6FFCC95911055D34AA2701DA0878FD37CF40B8DB6B804C3E83753C0BB77AFDE389D389A3B183C9A82099447274BE93D3BF006DC59FFFA7EC207E74564ADA6298C91FA8361C9595A73B50BB69D92FA208CF3D1BA1B09E83DB3F30CBAB832291707AFE1625DC88D466F20A147DD8E11B356D37A5EC29442CFD88142CD56D92F2D29B3BAD109336AD2DDED5086BBBC8356D763B0B92C6E51827487AB9617BA42392D44D103562C750B7AAE2FF50FA881736099E9E70748228FCDA6850D5E1A46538521
J$=-179E2B14FDA28DBDD2C05F3E30B4EFBE8956E99978F6A4EDDD739E0A10350240896060BEE836C3B37BC7BCB48B70245C96F5AC1D36F82EA9B353C34D3CDA43728DD41B9A988DC6CE33ABD6876D497CF9F4188E89B9F36F305E126DFBC1AEFD331AF52D6B2C8EE8F0537EDD50933A01279113ED5B5BCE42BEEC241ADA86C25C0E6B859046B1C946F797DEB9BBB2091D3429BC100894EAA5EB81026ECC3F87854B547BF196037C62E896E355A9FAF0ABA6B95772FED4D5F54B810634DB5A6A4DB8D0791AE1EBED0E5C666CD928B1AA190EDA603796990BEEB97630ADFAEFC4199BDA5B52F55E40AE0FFF6C4AE379CD0A657224719CD7CFB22D5577B78FB5FAFD6C7A8F0BD4A6AA2D6681C58A39310D7E03E23C08329ABBF10906251377743DC86564DDDEE5F5BEDDEC9E4DD28BA5CD161443E08C0E54E934642BD449C518794E4A4FF9331179DC091845A7467C3733A0EB92F43B0034712D7526DEB0470D4842F9D44459B0AC7EE63CC8FE5D8334AA847166DB7A9578661F1A88DAC11DF20A0EC78D9669EA0E50D886E41802F897B4D2499529C14E8B6923F2B800F3E52E06CA70645AA8217FBCCBFBF700AEE0B3C2B45593F6EEFC7F09BBFCCD175DDFCEE38335B30CCD9918909CA1303448A1C1C83269B851ABC85332C5B539636A16F5A5062F481CF33B4FA73CBB7CCFD30A0006DBA61C80DF838D93E9D4FF1922CEE70D96CFA3EF79EDDA83B94CA2A9D6A2A5C7DF455729D5B18EF4EEDA5C0D41BD9B3074AE83BA80E7C3F88E3F39A134FB875F203EAC337C7920EC4E5382BE3365C508390696A7F1319130938D9F0DA669684FB932ECA8A863F0AA514AC1AAFBEDECF2EB068D88B2252AAB0076EFAAEF813D063D3298092CE1B49DB59C871EC6471EBB802E8A3F9DAD58DCC93FEA5A0A66A1442BEA3F1E53F57C963F87FA1ED669B00D7E613764CF2EF7358CF1B9DC81BD51BC68B0F748883C72E97F4E5819FE9128A20A5A1DFD7B8E84BD17EECF9AC35349B8EAB97545A369F280A3F4DF389ED49E9114F8C107013913BCC40E3BB4A79ACDE8906B6A1DF6A5CBB0D60955F4A454EC7A5EC549DEDF578120F8E072F0DFD9E2FD7EE2CE6D718F4533B98883FEC5F0F59CD194F1DFB3A0CDAB67F1CC669EE70784E0C968B4192C3E87ED343EB0F4089FCC15AEC88E75226E5422525ECA4FC2973CA4BDB4AB229C0C35F37341AA51BE448C22692288939F6AA81213E0346F2F50EF2765CE244F37B58D329D02A3A31D8A0D41FD78D3D8E4F0C5AAE7D82B26A6179A253D42E140B59B0AA46F9BA308FD03CC8750797BA5252F511040514B08207D0DDE99708AD2325DF8AFBC09B129E52B7B59DC6B4ADB32829F508994A8E17E251741E
T$=2

[3]
Type=4
S$=214C8
R$=2EE5DA732D0767F00B544591DE7E356709B728EFEF3238361B9E524DEA6CBF57602501E411B32D8942B8729E5C2FCD2689CB99BA1DC840056E88C6DA370317A96B6E25C9469CDE4623737CD59214A1D662A4AED27BAF49D7481B57C036559BFEFAA81E8EFF61B21A0E2DAD4626B00E0FB70B01F14018E7112186EE71469EA0D10AB75668F135D4DFD86B1393D15961BEE43B91D7CA8B0346F04C64B0C73EE283732C481DBF143506C7E2D977E63BC92AB1183B8D64692C9343571A70D22BA0C7CE18D15D41E6FBADDB6086FDF0C3AC8CA62D4AE2923F942BE92EDA1EFD985F30CE3D0D5E0019F34C7400F0C24DFF923E2DA26D79C6B97A8FE6424D5E139EE88F8E3C92479A7E0F6C1B3A4150AE52AC62AB9B5D8DFA238DAF1E97DCBB82AE3D156B0CD01749A29C812C233122DBC2A154F0D75FC11E52ADBB72234D5038045C14406E74E240CDA98602FD5C2BBCEB3774EFC75FA268FCEEAB714EAF01ECA5537F35B0815F8F23852F4964EA70CB52DF4512531D5391BC4D5F8CB79F37C4003FA13A75D91D6DD3F7000F493B1711C45DCDACCD70C23E649DD5E29B00F724396295FFD5E005357A4AD1D8F786F4572CB6699B3BD5979B17DCBE0C287146DC7C67D07FBCD7C14FB4908FABA3C03D2046DD12AFB4A3F373FD1EFA038E6956C621E6250C6921E59E213BA9BAF4FFE65C78643CB4643A636F76435682D8299B7A0C3FE7267FC12AC60B8A3ACC0F23B91495BAF8615D4E3C4CD7DBF6876CD37B9C785643DDA66C7A8CE20D5E47D78CA71EE9F4B4FEB394E82063B9377A7D750CEB258EAD0856EAC73F10898A070E20D15A8F7CE5A7A65B1805F0FABDE8EBF6F4204F3EBBBA1CB3CBA3E87E013BA8326B6A5F088E33BA96ECAB1E4DD6D7A5FE73640C35A06CE7252ED9010FBC6B56DDB551F1BA4A3E83CE211EACEF125C9FD0ADB21BF777530FA92569A426A6225F8E410A865A6553CC6A7172A8DD2C2FCC9845524F7E5018F5B49F87117277E07E71F11AA169D30CF9B300AAD470B701A0317A31DF6C066479982FF649457B98EA1F519CDF1DB8E84E06C0A6EE5308FBF62A1CA9138753B0050BEE6EB846F16378571C17DE54A22444094D3B7BF284A8B343E4173C7D7A41AE1D4B9B0FE7A0FE62EEC6E91D83A729C6C52BBD7C4631CE26396E50ECAAC99AEEC1301C347CA5901CDB2C861CBDF36C065AE1775157A1BD83778451D6CF58FFD2A55DB58A00DC7DC3B20A95D9878EEFADB07C55AC93C12811125B4779EF12C91DFB270571F750F51719FA38B0D123CE2112A964D19D4D29147A0F08B817F5912037BC81873B26A244E5670802AD62C650E779B583D92AF481106E7B068377ECAD9ECB05EF765B16489
J$=-1E6A5CE982B8B3289E9FE606519716315F51A4BB3630CF74607C93D40E0A182FA4A025F0EB42973E29C476FC160D74B79C368054A16C358CD0C127EE2DC5C9478D01965982ACFAC7BCC5778920F61FDB3841490BF80085B83B9B07E9DA308976DF509D5E6A7A4E0A66BB23DD9373F45578ED31498DC5897FF89CF5D1140590B6827FEFBE6A582C996A41E0CE57967898B585FF18462F0C079DA3FFD25EBCA68795D2F45CAB5EFADBC533D27A864C53A669A3794D952233E0C7941F3BD7A29BDFD7F5BC0008AD5E69599F52B8D082CC764623AE55F773894FF392167171C7E4B60B33F424B0DB709EBB5419E29A866C2BDA7D31A387F701412916B4F933BCCC1B43E1AD0167DFAB95B7AA29E097799FAA34395E6F8C823C2760D4F85C882475286E272DAB5A8ABB8D3F4697F95DB32B34D3822D2ABD0A81FF2C7F014F909043826DD70BA2573424E67ED980AB15DBAB44F974A9CF86C6AE1843498974084274701B212D990EB479F70740F98DA8C45C4380EACB3788B456A947B8D886C508C1CFBBEF092F14E7B52B086BE61C1C860FEF062BEB127C8EF3043C6B7B5F313BE43F89419B6048B8D798210490509F1B3DC404629B93410605CCCC4097B1DCC4D01A853D3996DD47DF2523987797512C10A1BE81064848BBD916822C0957D18A0DF2DABD845DF0A5C7B55250F8AA7E3C84E1D6F01A034628FD63DF8B580A2D385A92703CCFDFB2A9D17E349B5D02DB52C32D1822A873CBF83DA80CBFF587E83E45C883D401BCA9C507B5EDF36CCF13B4DC6EF507C8EC8ACCD4C1DA5FAC3F7B37C1EFF4C15E64710FCD45480C396B48F8F3B40C5993EAF2F04DE0300E2E31C8A247C2FA1A548EEB388379FD712F4CEF3C706DDF9E8B22AE82469C436E0D41CAEBB68D34C9BC314A6762602B11A6090741D6735F9C38ECC69ED1D625239111ADD9D4CD054D6595EB427CC9C1CF57827D10AD9427E366C119E6EDF3171C170E6902A4501F81B68CA46FBD32E1134143231949E4EB71BCB28DD67167855E8664C1365AFAC276A6145E391DE21CAF27D328FE3043F698709F54919C1C8B5B75B297DD4A37A989D20638AB612C3D85AF324F8905BEFC78ED347DB6DB27815B6662DC6DC67B5A9E6C94E8D2B4016558D7D987D39AC7F552EFF8ED1CB068C3FF92FF5CC81CAAE37FC9AEFD15DF0AFF99BCDB7865CDBC42A7C44875FB62EBBC1E5504A3FEE7A6BF2B2D48FEB6CFC8AC28DCA692B9F2F70EB12D47FE6D8BDD83F347490DDBAE993EA4C2FEB417730D468AC3BF96510C433AC79A2CC67B5C2ACC47C1CDDE515AA5A4E4553F1C18C4D45980EF874380C6099B9F2CAEA327CD6D4EBC83257A06F6DA12B7BE3F8030C08554388309D
T$=0

[4]
Type=4
S$=4
R$=BB9769CCB41D9FC02D51164779F8D59C26DCA3BFBCC8E0D86E794937A9B2FD5D8094079046CCB6250AE1CA7970BF349A272E66E877210015BA231B68DC0C5EA5ADB897251A7379188DCDF356485287598A92BB49EEBD275D206D5F00D9566FFBEAA07A3BFD86C86838B6B5189AC0383EDC2C07C500639C44861BB9C51A7A83442ADD59A3C4D7537F61AC4E4F456586FB90EE475F2A2C0D1BC13192C31CFB8A0DCCB12076FC50D41B1F8B65DF98EF24AAC460EE3591A4B24D0D5C69C348AE831F38634575079BEEB76D821BF7C30EB23298B52B8A48FE50AFA4BB687BF6617CC338F435780067CD31D003C30937FE48F8B689B5E71AE5EA3F990935784E7BA23E38F2491E69F83DB06CE90542B94AB18AAE6D7637E88E36BC7A5F72EE0AB8F455AC33405D268A7204B08CC48B6F0A8553C35D7F04794AB6EDC88D3540E011705101B9D3890336A6180BF570AEF3ACDDD3BF1D7E89A3F3BAADC53ABC07B2954DFCD6C2057E3C8E14BD2593A9C32D4B7D14494C754E46F1357E32DE7CDF1000FE84E9D76475B74FDC003D24EC5C47117736B335C308F99277578A6C03DC90E58A57FF578014D5E92B4763DE1BD15CB2D9A66CEF565E6C5F72F830A1C51B71F19F41FEF35F053ED2423EAE8F00F4811B744ABED28FCDCFF47BE80E39A55B1887989431A487967910A12231A784EBD8618EBF2CDC7A96F4911772C15594CDD81F03FF19D60ACE2A6970DE8B8F69B3FABAD2501795F643E9D591397070CE11531CC3C49379E204E9C89E5075AFF8F1292A02D522ABFBCAFC1DAEC24207ADAE5B484531C8C4619930DCBB75FBB4B72EEB98C92EE7FB228642FC8263FCE591569B8F71B098617B0873BAA1E6E6194B628E379AA1B46C802A132078527FA89B8A75242E8A469AEF40287911E53EA0DFD29E690FA9F2FCFB00BFE49486B28B6F1CDBBE88A1E047AC84844B22F7A40547D49E8772691CEF2B88781044C53C3FC4A73DBC9B8ACB1A96F2F47328775D250B9A3E508CE10DC99280AEF5AF1BBB1901D4A172C1356874B3C5C77AC27B5ED4E646B9048EFF02FA509B652917540DB3F7E0D9E7A8A3CC1CA5E6D7331639645F00E6CF394ECBF03087CFE85AF3999F659E6BB0B5E8F04948B9E792F7EC8D2A6A3CE56553EDC033166836EF454CEC7BDA5A844B754BB9CA46A8DBF3DB1D83A1DC9ACDC7B0EF70B4192CA6128CAF5F3D6D33A3DA8A8FCD6B23C36E1784BC31771CC486B32649DAB4B3AC19DD7B032D144B176A738BD4F889E8F187AB1DC2270647E53DDADC575557F6CAD6BF7FCC9E76246430950F0C478C7509398373BCF6BB9914A756B34FDC2D54923701B3B3F5007C38D90C4DCA3B7EDC93CFE3450CD573F1
J$=592BB2B20A8014C9108D2868C68956DAF985046B00EE46A8CE724421315E45F1E9FB4B9AF8D862F52D9FEB4C22C2FCFAD473B3C6B9168E149C66CCD5C08BA8B7ABCB1C9DE0F6773546AC48D1BEF46F7EBA01D8D29F8438CE9D1B3B0BA4DF0D79E1D7DEC61526ADD906C605A15C8111F2CDE9E8BAA31AAA5A523CBC1D9D17D69A02486B89307902EB2589D748469715C8432F9D770FF9164DB689FB660D4A5ED901550000280EAA8B7BF52D553CFEE45A683682C2DE7A6D612921C68D6AB847983738B9C9BDC16937A6ABED94A0AFFEBD08D04747BDCA564102EB9351B7643868BC406435E0A53FA00D63A7110C3CACE3A560803CF209B6B99363226A9BEC7898CFB05332B1A26629FE47BDB7AC67456A4403C7E56C715D35E35F96B37113365F52336619DA0934476EF6164DAAC63C43708AE2B35591B7C98AE378DB13993CB2656289EB9C8873AA83FFD896BA9E188438C451579AE81129C072CDA51A9271BC26E4735D05A34E55136EAB28690FCFAD132AF69D8CA06DF4AACDFA3DE34936868ABB96D076CD564A94CF60436915F348D838FE204EE29853F215EAF2F869CACF42BDCABB2B740196CFDEB9108DE6C56B910F31B36A52AB98B95783A6EC6EB222DEA02AC888C512F3CD9C66E02E09ECAD7274A447460F3026E279934B7B9650EA3B951157B57F2D46A783D420D6DE9A689103CD759EEF306B38B34B8C80D5D322A3313E45B8F6F83B952B96F753D098DBEE2CE4D996F9096347CE79584AF9A9C270AA38AE10F7AE84E5F7B169D41876544F6CC9143900BF3A89B5607F79F653ADDA48DA03FFAB92585FEE270A589B93A9FCECA7FF781648029E3601F4514F6E47E683A427C217A18E840D4B010E8F33B91EBF7CA22FF70B35686261CE13B6D46E21E4FEED1A763DE213A9AC4D7A932A3745CAAC2E8BC9380A8DAC6F7A27B73D2FD38404ADEE34E74E3F2C092669D783E1A0F209E31F909D8E95B79F1718B47FDADCACAA45481C2584EAC639263A7E104306B952A522368015843610A4BEC08FAD68D6536EC81E09613DE2FCDB8B86457AFF08E2E02B8AFDB2CBF7AB642A8A7543B998E8959FFC464CE1F761D766160D8104DCCCABF98A495EC3FCEE873B898D32C8214AC80AC72F0E5545F1264D547F1E27BDE6ACDFD6D66B3FFA606D2055B2878028D6D321BF0481A662EA5502826BAFEDE899C8C384B0BFE94B02A103CA5C919DDE9B6A5302417C455BAF3168CD0B289600C4192789E607BF3560702BE240572E9BF8361AF6A056E585D3A6B898AA3894592F29A39991DC52D66A2C26C250968408FC75B19BEAAE986D0C2A8EBDA101D38A348A23F8D87A04BEDF196B88BA815EDB06E3191050E607B8
T$=1

[5]
Type=4
S$=197EDAA0
R$=75B9A0E0DCD846FEA28DD720C9209F0A391A68A6E1ADAEFA67715E144E4355942A81C09B3C7F71D680212A928EA7325F4949C4369D6AED7B328F16DFB59F8E5B2961F5EB7BFF8F82D25482785FC2524F70D26AA83B3AE0406C1ABCFCF011BFECC8A0B54A7E893A14551DD16F46DBF96C1B55809AD5A249B114E754BDF9EA9B6E5FE661EAB25849CCB17AB28BF2F5B9A66140A2402DEC72ECB77EBE50FC9E6FB905CB198829B464E4E7DD3D107293473941767145D97AA32073BAA2FD23E975B5E9DD619F89CD4FF73AD3A3853E57BE4FF8A2D5A829C89FE491E4ACE8BF44785D4B4309B434EAB46036D2C8F4CE40A4E5A97672EC88DEBEAD125C0293B348B1EF27DDC29331FF804854C34FFAF49574D7480A924C63CF9EA905FF27750A2B494863146A178267D9CE5D01A6D7AAD370ADA044733E79F9E692CA3F35BC2A4245C15D562DC5C2D20F410ED80E582EDDFBB87B633A54C0F20CDF5DA72026F74B285FF41F024F9226546962B9BAF8EBACF9FC37D9CC29490DF052AF51F0A556E249CCA00360E9339E02CAFDB68F53E153C1C18B3C97E324BF9891F72D72412BD5A836F7099F36C0C83B0E4F81929898444747C3B7F921B8BE995EBF41E96827F457C1696E47A67B5AE4707CFE7B81AE40CC29F4EE5AE20E0AECCB87950D6ABC93453287CE770B6C60B9A738A9CE40B93B2FF599EC2DEC7C00265EAD934E742ABB6E2AD54DCB0A4F24EAABEA71931D214CD2B5B925156521D7BC50FD17BC02C919BE7EB15DFAB5366EFA3CAC6F0B793E797936BE2861074DDAA907EA4CD1126E8B2822F34D57347A207F681B2699BE1496EE3BB98E86219C5655E5F6D45DC6B2E759EDD5DE380203611F94E95EFBF38F56E0D1924F9C3D4A618FDAC68390E15EC3FF504FF72224ED972477653FC57F2475D057D28D15CB553BC45BD28D923DB37B1FA9847A918395FFC923296291E45BBC96ECA14CE89E8EE4C7F0E18EDC438D14929F4EDAAD84F28E18146FBB11CD417BC19F04919D824514278D080EDCB1D2806BE725DC35003CE7360AA3F2FA4FCCC2EAA9FCB820E92209E36FD8845E3E92C0DFE72577D2B1C433A340FA50DD25FA5DCFC800A6F46E1BCE23B0011740AAAFC3BAC26D8AFF1FCA8651E474B54985E10B9EFB52FCC33239231697CA65F905074A5ACA11E6F049CE504D1F5758ED2D44319B0FC2FCAB098942627B809518F2ED5BAC0BD9641A055C87D269A3C2063987C5AE44885C035BD163EDE872C4CB0885757667C11E579AFDA0848B1FE72D81E0CE0B1EA69C0CD1F2D4173DBF6354082F581A8F1CE33B15788CF9B212C4E15FADB8B4ED1112C39E07D2C1B3702DB5763BCDD35B2ECCAE07D1271
J$=4F42FE285213BBF2C1CDE4BAF5F5015271F82CF888A4BA9741953B3D378E2E683C7E16E6FD084A8F3CC8D42DC496C60B6C493EF18BAF15304D0E1AFCD15CBA6D31FBAC21426908212D5E208890CE79E62B4094EEF006FFF5D407CBAC1A40A43734375D325B688F690976A3A4EED3AB0E926244A1A978A4AF9F4E046128DEAAECF08529968230D86DDCD2EC9B40EA19CB445F1E209BB76C008B20E0B38CC8A70C1522393B45AEE2445FA94192E9E64498F146BD44878097D6B05DC3EAB5C9D1D56B79ACC59EFD9F50075119B35362102F7B27408F281F89EAEC09B69C6FF8A7AED3A2E5859B0FB42D1BB425F4C4E213CC272521E18FCC8621E250343E02D6FB32AAD5E03D07790894943AE7BE6F19C6A34AF125656F315515DC3A88716E085B3B520FA811CC2077E9FD4D621559B8B47EA7D0DF1B7C8021D0BC9CD134D37992E766B816AE951AFEC49C98959172B2905B7903D9198118E2C7B775B231E8800EE936C0911B9234C755A0361C40DD87EF195502FD3FE736846EFADFD1657F719225E8AEC99DD8A01F531C72A68F22F003C9F9ACFF7C5FC1E1C723BC88F28E1102AD40C847BDB41C55D69F951A44658ECFF79383BE7B85D0BF2799607E85093E408E81A8D457CC97F644A107D292A41371C2EC284868E2A30D442D12863C3BD71F7B4CABC590BDB408A21537FA603943CE4D82520BE631A2D44FCE6F5DAE1F50F061072D8FF09B15639AF395DD569CAB5732B716E82E4F63F3562E137B0A95034AAE6776CEB97D4856D76900E2A3BC4EF36353F776A58058DCB033238F1DEE18425D6FFC75AE93533A006260754571CE8569EB8D9A4BE6ACF8408D9F94106932CA7229CA33984207276A19BBBC63223E3A0602B34CCFF4660D2DE26E89C0E28B688C6FFA010908D9ADA02E8CE5DA4E2049B484BCC7B433BA37EE044BDA5369014D85A89BACFDF923B55B137A38397CFBA316CA292E25FC6389953A8CB6EEDDA7C13F6DDF9E23A6F8911C1530DAD2FA9F5372A1BCCACE0C5156C544CA12C1697AA5F0A11254AF27708D3CFBB8446E102EAC25C60CCBF198E631DF16DDADAD0DFC6353EC7E7DF9DB6549595E1CF06F836D80350F83A2BFAD3D50A635127E2A81B53FA85C1BB64292FD269CE600EEE8109AC7B438512F5E0E3595EA725D4F0277258B1E952C7193168E68021FF5116E0355F49FC3357C789CA7A6A42712C2A627AA9DF4F285A178A214DCB722955E0D0876E00A28CE12550E2002271547B17A6FE34FBA56FD06EC62A1850E8889A04251FA0A3A2FEA4E3115C678BFCD95A40D9DB1BAEB58B7B28A4A2531F35B2E09F554D47B19F4AF19CDE1CB7590BA20CE7945BE7B38FC01176041A199282430
T$=0

[6]
Type=4
S$=13EA10
R$=5E95D9DEDDEEDACA17B6AEE20DA779547653B78C6F61EB63507D61974A2801F2448AFC225946475B786F6F7D22947CC516025AC0D6408CC9C8FAEBEDC07B9307CDAA5B98DBAA317D5759046ABE7E00DBB1A2603B56DF303604EF9ACE8DD1C204A3FE0BB06ABC752D988188D4B53388DD68B9AC24AFF2D2E698DBEEA1BAEE535BBBBD6EEB05439ACB24CE87C67CE25CCFB4D4746FDC3C5483ACD3C3BB7BBDAD6E3FF70A995B2D1FCF9E05854E94406FA84759D122E03CDEDE6BC04C84D80AF0916761B3AA4D0A5A877BAB5C60B8C40F4D8FFC338F15928FDFDE4524918238028701E54F4988972FBBBA92E0450A54A590888149C08645798BC734E9B34CE5B3E70E21B56F2ABC135242097BFCC35100B9049313295461DA429F797260B097873BD81AF8DBC6307835BEF52D9A8E3050BD0F970F7D5F1907EA1CFD911E8278EE0C9A1790103A74F7B3BEA1F1E8B0B9D536409E42A81DF5B3CD838B96D56B20D51CEBD1DF40894EDFA4D15D6E75E5DC1BD1E3B3FFF764337580A2269C77E5D1EA16DDE47DC14C84BD6EFA4C9846EEDDCFE7AE5079C81813AFA63CE256DE9F419C233C476A816CFD551E69C3AB19C075BA280073AC95E1CC269FC3724F4F1DF1EB8F828EA0F7586411502E5804F3935FE3B5BC15CA350A36577122F66431B09048D1E613F0541F5C841E888B046764543D846B2005A6F8B0A88AE87D68FE981E28014A70A179DC158C82D040A65872A3EC86CEA6BDD73B68558A7647C7C871B6BA0B0FE2BECBD74CB5B6E26B9E06F71F74FB67E8C3225E80DA27037427E531CE4F00A67417E722459FC39573881EEAA20B153A55659DBA97C1A514B89602656CEA6A1314446C6EA886298150C737B5842E17EB8E1BD3CBEDB2D9168FC35963D3642CA47A9CAF054A918CCE6FC41A211D79CB8D427E186577DD0FB29FE98B081670EE7E4532B361FFB466015840BC848315A4D6986D3AAA5173C8AEC7C51885E3BC2479327D9329AD31B73518C708590424BA8B97F7726FE5D59494745F67AA52CB37514F659B0B759AFF11428C4A49633E2426E1321F6D391DE27CE80FD103FBB7D228A2241C6F899A70BF33E39873E08D1435D663496F81540039238D4869C3E9A2D20A79D611EE2C2BE5F77C2972E0D17E2AB4496BF3012F8DE91123E6DDBE7C238ED192B30F91306501968D4582A45E16A9ED4203D880E480541B479A3AF6B7F93F59200342C775EA46462F430BFB9464C0D1E886D971C5A68293F11BFA91727C08928FB73A2E51A99915149AA734B1B525F7D3403112599061B05BE1ADE997865F33952E7F98200FF704F0F71FCA877E10A4D27439A0E7419E3EAC18810ECC4327B1FAED
J$=-21697500420E976587ADE49564D970AF3B23C85CE0F9D3FDF275A19C445E1DDA5D64AED12A1504C52ACDC0F01827DB80CF00E9D52D50192F4739CE2BAA0D55A5AE763C09761C6E8405ACFAAC61156F484696CFBD0C6F0AEF3680CBA0B50C378974C59B1CB70BD54CA79857E65B26C1509A95FE676C7C388206F9B5514E49A47B18D1528A9C98DE6655926DBC378A7A3370642A94F28AB78A1D330137D88655A92347F38068644B2D5A8CEA427CD12F8319FB6A18BC3DA8913BBAE95E68D0BA98B68DF3473A04C36E5A598D2BFFF444DAA4B8CA77CE39A7F8439BFE756ED9898A81BA85CC80F67B305E6C55E4E60456EF0D56C92055DAD13E0D93D6BE66F1F245AFAC33CB331CBE8BDE08FB91616CCFBD926814A47286C215029386E3C996F05D7B44FA2B7669DD9F473B7B079741AE81B96B569C4AEF7941958A3E5CF2509051EB96C7AA84AF86CD16EC1FBDB6CDD7B1D0C06EE4FB23FAC416CF3FAB58A73B8062764B3910DE01851BE7B02E52A7C00C5B965D24B81FA46353684BD07F163AB0B6CE22AAEBE8432876F687471359346D023E9AB033B3617E6771F61EDC711AE93CF827049989219154C814124A92D2DF93A275321CF8D99A530063EA560A0A6FD0F6A5EFDAF6B628EF123CF73F4B43AEB3790675DC68D0BF6A2BB34FFF9FB6F65B0C07B19CC01B6DC2D5C863FF1E890AEC230E97A51ADC1E5ACE59261DEF4F3245171C6B9BAD4EE2657A1A2E95C997E09300CF0FDA40BEDA8AD75B2188BC4F23BB442D577FA8388F0AB35B21B318319CAF3B02C9ED383F490F0A9D8B0EA64257A50DC0107CB4A2BA6946214DCAE7247899E2FF4A890DC55FC96DB8A2A2B49768BE0CD82166319B03B7B8634A1CEF7A0AA0CF03BD8D6B9B1BFE82C4950C91EC781C69D636958F3A2B967E44EEA26C1CAAE6523E975DB1B7AEBA8CE95FDE4D8AAA9B96D4C68BC148509341B45AA41FBA42844A7DF085550441AB27FB91A80A4272941CE5EF1C9AD39409C749A44420FE5AC515BF906AD864EB39AAB94317D11FD38133FEBFB288B632D0357B004B54885F39B5AB203EF682E909B54EC29B31AB8BD3FB5E1B120BE4D05199986D83B031E732CCF57C0BF24C81EBA98ACC1D31DF74EA384E3FB3E8240897797A4389E38430BA14479E8EC0454E66A28F0A0B3946B1412854C5B2A37F6F0AA8E8192517292DB2E87EA791660FCBA2EF78DFD7DFD1F36EAA83BFB6799FBF5C37675317F8A4017A9827F1168CFB2AFD44EEC6B474167CA11C10BDFAD7F9AA14AD4556E2479CEBC5229C618AB835085FEE76F84CB4FB2B2A190A78CE5CCBF84831D3F769950188DD5530F93D4689F3B4DC7D085A96AF077CEE817AF6947
T$=1

[7]
Type=4
S$=5E4F1D2EE050
R$=100C003AB7D9D4C39228815678783509B7701C423AEA0B4E88C00602CA980C34E7CB36B51213ACBFB8CD1B31B1C5F46E6764E57058DCC46FB1DC5639C4EE667A7DEDE71F2D82C278B6C9436450500BE4067D629232DFF649E533138E61BE9A157CFCE83F705EDBB3D197057A1C0DE7EA79C3B433BAECD3DCB43230EEA03FB3CCA8C805AABA560FF8DC246EE41AFE4E9ABEC38B9F5822A2966F2DD0053947D6E64EC33007B0CFF0B575780FB4B83EF23D3EF54878FDBA7F89048CCD2201D3D6C05B3016D81314B47748452498F5D2CED0E03D2D1F0B632E13AE9A1E3A0B6393558AFC28D33ED3ABC0FEFA593C11F84B1E177D6B9F8EE415C213A92B896ACE8A3A258007322479F5721F9A67DCA43312CED891D4A27C77516BA9ED0268385569B4C58D5EFF2EA403FB186E65329B92B10F84FA2BF82975ED6130C6C74BFB891B029C07165084890ACF57041C777073AEEED1BF7DC5EF9698F532DA3777DF8F7BC6B5368FA1D1773AF66D2B2E83F80D9F643D4BFCEAF3BA002FA6F3DEA9F21CD3B1265B1C20C1E4BCC819E8C1BAAC87E9701B989735424AB3595EE082E6EBC8573C9D2A0DBD66EADC8F92BA3FC3DBA0FFAD31DBFAD629BFF1AF53D71B8DCF7C573E97D6349A443A433BDDC3D19B8C53C6A0012BA6F6A2B59B1180628A2766B5A0F9E80BE6D562F9EC2C762B6C062F952A8511E07F863E13B962095D99229BF97AD4C142A75AE1ED0A2FD6164707C63F1BD19B798F38FF90961C491993F4C757DB94346DD26B24423BB59C0B7B04FBEC1E6107A4F514606E13CD9B6582BCD3CF59D83BBA4B43BC7A76674BE1CC0A05A95D955D10C807F4F0483EEB52F09C16D66E8C14C67F8819DD1E6B3AFAF4EE1F886DC32E65490BA62FBB2FFDFA9C131FB315BA1556C82A7E7D0947DCD4848A71820DB09A8AA6278A7C17D5821A3854A8F7D90F6AAA34C3BE58ABCCCBDCB3B869EFC09FF43E452D51FC0D0F1CAABBEAA3C87AF0642789B16351FAA061B084B2C40A7EFC901F0C212497BF8074C9321558701AF44F8C8F3A51751588FAABFF6B8F2E13B0FE49301EDEC78734A0AD40423A3F88BF6C144445CE850A2D863FDF1F0F32650B8D2E65C8AFF8C18D0EC74FDA811811DAD46DB2B1E59FA381DB1589611029C41E518FE67951CFFFEE5B51ACA5D5DBAA144D2167E39D54FDF23F9203AFBD1F7406AB2F2BD6FFC04F00111CE3C9AFA83C879CA6CD836F67B1F9087A539897D7546F74DA11D732D069B201B3E9A0D78A3C9E9398AD0FFB6A9E6C5BB7C8DA935A7117729B6D3D4D5906CC9F4D1C4B7C71C0AF8D8352D6472BA9796B689E34A5540A32951B5306CCDA04C326618ACE2100D
J$=-120CB36A1F85D27C80DB20BC848B9C19E231F04C40303588505219B14CC8A77C8F3A738146364BA4B16017FF712875DEB678F9846E85B5DDC59213E9DD1445BE8779C6B7D3017AECD876CF4089CD67E9F8FFCC52647978FB4519DD366016725F8564C6D5F64AE193FD0D749EBC7C776FB7BA93301997348277D2507BE620A76247C90383302E1335F2D4D6FDCC52BBF94AE8549CF6E001B164116FFC9DD51D82FD3D879056C2E6C4D7F73FE2720AF7FCCD8D3AED14DF0DE1A29F7EDB8A1505377F2BAC4F57B84548E896497C910D515CB83975E8C381521F18E252BF8228CC0E5144A4E6590D1CD3AD6AAA1BD8C506A4704A7A35ADB3B7D101251407B00112067FBC9238D326C1388E1288C286002D3E87C751FF240AC2E20EF22C8BFA534E22B6BEFACD8731FE2D3E08EF49DA2D4D41833DF603BEC2991E8BD6388CCA0A958689E16AC733B4ACCE4A6A0062EAC7032D238F493AAAC9324133B31572F08CF52EBBE28D4693F87A74836BF171A160CC36014CE91ECDB191FC09DE36B36140BF5A6D765DD80254CD5B2092F1ECA49C5817A7A5AA4D106AE0B67EBBD2FEA0946B782FDFE0895A7055F976C664D6FA8321F8E65676FDE81CDD819B2E66B13662C6C67D1284209FFBBCEDF72390A6F01BDB4234ECAA93A492BDD4E380BE25B5709E9976F1742D4DF34DA210C8C6CCE84D360A5AF1DBAE5B6C92E3AAD9698B196F3F363D08E22FDDED33A7DB9C1352C28E9859B958C5DFDD2B29793F2AAF148B42E0864F7BF8FBF0C6BDB55C05333A9DDA7542FD132F09242FF37B3260EC66EA78B901317CC262A9D3D558692645E9A5C90CCB6B45C0E25ABCC3E715859082AE71F40AEA9D04284B16740D3E6A596F951EA39E29B619ECE2C0BADBD06D839AD6991DBF91F998B69917C55F31A87B0D58EB27F6EFE1AC7C7D956347A3B24713C07152C04F33F578333E57A3D8C61E8E70AFAAE315525EA39EE08B4B17F5DEDBDCD275F8AF3112A1EE7B758DF54CCB983412F3A6870F2BA3209102BC51404F7CAE150EB5A1142BAC8AAA72D2CFE43B79B3C55F5DA7BEDBA1A56A5CBEBB06D0E27CFDBDBE9B75AD6CB34BFBBCFC81F530420D32286C5CBD606E1200B4BA83B4DB930F0619D54287F106767DAF5D3B4BB44AF6BDA31064C140055B339A7674E24315A961CACC5DF376CE5C0C0DE047DFD3A07BFDBE69D3EA79F8863AD345A54A151FC7444FB366FB9959A6B0201E94D7AFE891C4793790E5107F13FF07FFD5D932795B8119C8514270970D2EA257F5560B5DBF1C335C78E721E18F37E02CC985ABC98DE361085BB581711332AFF1C2DB99457649BF931E7F5069CB3BC0F1E6487A77C4836BFB191592
T$=4

[8]
Type=4
S$=21316
R$=7BC2F4638CCDF4AE934C60D3BF114E28DB99428414DD3F1B0ECA0DE3C80A6667FC079926124CC370B1F68DB3500316004686293772C20213BC8A748818AF9FD97EE167EE9A1D5D8A11B33213A12D4426D55540078EDF45A1ABC65E6BFD6982C8D55B349C7202DC5209D45E31F98703E1C2B0B54BBD9C2D7F72594D40C8C1CCF65390B75075DBC76EB3B678CE02052D6D72A73B19C24433D8B46CB6B62DB868662EF74E3627B2AF7B105B6574928553955592A5580E818DF28AD397D61695342A0C3DE42095B1225788D2746AB82AF49AC118B24AEA309311F85426C2794176F23E2A0B5F6EE61088340A2CC73E6207739F87F67F27B0E8D2C9BE22D4F0625759980298C91C9BAA110C245FC72056F8814ABA8331E6879B46856CCDF07CB5384626F532148B14DFA679C70B1DC7679EA5353E4676DB6F5B5CA8F5D848DCF448E1616C00D8162CB9AAE63DB4DE7C6FF6FC91B94AF14FDF8D500BEFD2249939A51B106EACE2B44B4D1A9C66EA048736A4AC70C7A61988299C65B8E391A0D702C6110E1767ABBB515519B3069DB27DE7C8998B7E89235DD529971258091890D49CEF49CB379F691705C86668B4E876A3D026325D37241889664791BD1506D3BC257B1143E204432554A057F719C94E8D93ED5F225ADC041200BEE55D7E09718E5F2390A8A86514BE186558AD00814944D6992B0513C75D16ABDBC041D04B2EA06FE55FF700C65FF0D9761B4918DAD9DB2C87773D262B8DC5F3978532BFA5512C329CE7DD80592C0DBA45AE6C5C7444DF9E09D3825A3D2C188EF7505E6DEBC7098E2C3681801789002E135DE6249D6C64A1064CFA2188516B21A28D8CE964C544AD4496BE5CE8ACBFDC96172B87E7C0A942AC0D237AE13998F7F324386C7CB4BC40864092A31AD0A29802E3E3C8460580C9CE2900B6F1646B0D1C83913FA599802A13B1D60461C959BA415934D35DE013E76ABCC8B3DD70CED2B649C3ADF7964B9D530A95FD145B75919A123E0876F0FC2AFEC8666D62C574A864C1602D919EA77B53155B2D2998F4198C361CA40E598A8074DEA2AFA1DC2C63A57CBE1F52692998B70396F4A1C5F354E7AA8C2809CD29A7D57C7D55992567FB8D31AD00FD0907AA3882058A322CE3F0FD5D196E1FE245B8F332633DF05B6A1BBEE9A9BAD9147B2C71DF14C1250F529E32095A710B48157E295EC4F481BCEFF6AD581EA6D240D0E3EC92313726A2B80143B6CD5203FC077BFC935BE897F7340E068A2480A6315C794985D8EE65577021546E0F717C78F7991022BFE0D10248CA4B73E8DC121BB3BF3E923C5E6DB65B36647B1FBB899FD43AAC85C1E8243988E4EEDDDC51C7
J$=-C4230E7633E8922B305EAA2B7241500985181BA41A447D88ECE2DE896F5611691AC93411E15FE4071DE7DB4A25CB85F6EAE71A31EF3A64B3254969245637E321DD7D664E20F91990254D66E71617D69D3A2CE35CE92DC27F8067158F44B6C5FE1E8E6F062FAD637B852D79AD970547A7CE258EC31E432B3708B7667F1B0AE14B4ACCE301AD50C5F778D89ECFA5E840C2536924D3565E7FA62BA9A6DF1C451F529CF72711D520F7460DE4B2F28968FD02AC0F6012FD28951F3120E690BE9CD95BC08DB7D15E3C823C266E687840FA1E24D94F48BC46945616902A2A22E705A41210C797FEA6AE72B187CF1E966BBEE36B0CA98755A731EFB749923A0C50A3568040DF3961E04AE582E7722F7728F5A5F11A7397F0D8BFCFE87CDF012655B5E6EC5C41D2913F089EE4647748357D8D8ED91C3E639703AAFF5481CBF09FD9698AFD13C7BCF7BC4218AD820E852D635435ED5D10CEFED8A4A4548F2A5349AFA980E782F4AB7EE9610AAA389F84F2EEF71AF06A05B8F9C389F415B9A0831E4089AA10FE88BF76E1FA04B2A87E00E67D44965647D724CF98F5172165676B2880EED1EF50A59458248C660EFF7FD27D99ADE843A6516AC931DF7ABCB056F3FD03024CB6324ACBB5785B3090BFD03DCF46E5A0390963FC6CD8D0647D68325912EA27BBE066E68F4BF167855F098430B0C8ACE6C405DF80540E74FEFE4173E8DC7C438B3B746033A0D0C14DB0A68D84CE4BB4A09482933BAF1600392C80C49DA7BFCB14270829288348FC375E2F0B0686EE85F7E2E058CEABBEB48C782C8D517DCB08BD3AED85F024CFF6F5CB1736916EE6396FA92CAADAFCF53B55A27E3955AF8EABB6224621B221F82399E7374C8BA37B690835D7598E16CEDFD26069AAE20923452377599B6F1A2518D9470FBB9F9A9B25F66B93B30019232CF463A0E7527BD1DE68EEE20F05EC9C8CA338008956CF984CFA2312E27E401BCFD3078A48BF675A2E4DB0520B4BB05D4493E2DBFC72BF95656F83344139EE3003C775684E0D3B01A168463916C8A223E23AB077D40F4DDDD2E631D4834F9C0B507B33119702CFB37A8E7DFA45EE1A39F331AE71C1F5FA282D225C05C2A4A1BA0AA450E17020CB0061BBC9A665827FF53E7810ECF82F395CCDCD0511738F7768C334BF88698DC41A6390D7CE9B4B0A639EB2268295D4F397B805D9E6BAB6B66801545230EB5DE87EA64A27585DDD5CF707B2E24485A11AD8C5A7E9602FA441AA5196CDCB987A4EF3BD0EF058F7EA7FD41AFF187ED74C26684EC51E680AD3F9B547B88EBAF6CA9B83C3682807890E60C828AC7A04D64B233018AF4B97DC8C2954A4FB926EEB5D8D106
T$=0

[9]
Type=4
S$=D43ED4D1EB6
R$=95466BC216BA1CFCBCF91744710BC0109FFC17C5A1190F9B6056D0501060E5B67CE75C5D8D7F443E7A7F72BB34CF4C3688CB88F59EFC8E18CF3CAEDE7B0EF80828EBE6951F31B880771F62F0AC716ED86F0D146B5122545D76F92A2DBAD67AB7BF5B3D8753991DFBAFC266D012C97B9F7B14694892969E47FA1422B40EFE24EF8C4ED609B5740154864EE2B6617725C0C1E5500C29B6E6295EF2BBF4F02FB93E0B27FC01CA2B0108753D6C168931529005A1AC4472D6D11DF641658A1C373643F8D7DF1BA0B392AA5C862F620D0E88F1A61752E78A0FB79BF0711FFE7BDDB1A8EDE2759B2E46554263567AD7FBF69A03B47F7F1C19E7B01689A69DA8AA6E046BDCA0FFA6BB49A56207167C601C4E1BDE0C2C36A53AD572FC072AD87B794F7EC0120235EE02EA91D7EBCCD848E0945463B84D05A7E9CFFDD448616D34A2081E2A063AFE034EF2B6F3BD63487E7A8514D6F157D00E8B20699B60DED8271B53A96AD99AB8DB3650FAF764CD523A0D702FB3C9B5106309E7CECCB5D2EB925DB73CABF72BC6BC4FB64A1622A810BB01BBDA191F0D5BCE55BD2F21FF73953DE89E83A5F33859193C011C232466FFDB608945458EBB820600431871084709C4C4D73A14414A41B1BA9EFF2EC44922614288962BF40253A56242CCB36FDC661FDD69A6A9258DA5CD2E34EF954E89E89891563D97E73501C72E7795189E5A591EDAD3F363EFF4B4212C04A343AD5AA23CDF57C219064B07A36601E5871CFBFC6A53B7E2CCFC88E05407A10F323F057B4FFAF79EF7E29D9927FB6DCE0C6A95703C27D0FEECF2DF681BD895C3A0BF08AF7CE5438709194CAE42CF42A0D819EA19F75796BE26CB77589BF9DAC4B2F29CC4BA1FBD6E0A406A9DD21B4577BF2C44572DDF043149993FA4B6503A11B548E6420CE8988B386F831B5023E7CFCAB3B248429B71641CBAA41ABFFBA8848FA514F9DED76872FE853A69BFC4BC276249E6FF0560F13381CE8E6EEC8CA265F725481665F08A6A1CD47A372D9ACC9EC8934F639836B62F0BCBFA8A421F5DB665EAFC8BE75254060F04C865A5DF26D9C68A10BF5E03FF14E6EF02B00F419403975316020DD430CD31A5F82DE1BCD6E10083AC064EFF9D6E6CF173E4330ECF75AF5BA19B26B97A6836D00F1C49520DBAD2E6E78D2FC70BDDC86366119868AE57976450EBE0323AFA4E1D31CF8FAB0649BA5C267DBEF20CA1ACC2EA1582F9CE0800DB717521404C383550B88104DD6AEBA914D5B044C05AC74B17ED70A3EB2DCEA93E3C5B7C8E734C0FA6CF7422341D055804260CFB3D33AD5AAC6BD88DB5E5BF4F08F91E533274082F01DA8391C925D
J$=2438581BF792686E0824259112C4AEF747FF68C92ED87D49CD59C5B6C54139905929CFD84F606EE037EDBE42C797921113D8B5D30424E9B15344EED372F5CD9B512D6B2DAA122553853406A0CED40C778AACA1C62C16DF18E95BC3FA6DB403E50165916B8900782A6BB219E4DE2C193D694C3244AD2B89418CDBB8B6FFB08D9B37ABFFDA77F63BAD7D05618F02C307C4024DAD974DEE90C86C6A0A441F7922D17ABA673D01A0248DA3F7C831078270577D7E415E9F5EAD594756A86627E6B47CDDAEED9F761066EFFA74493CCA18E91DE25CA0F8DF9DEE3A78D946A9672B475F8271A045F0C024E83ED6A53A741F1806C31F2EC9ED04F6359C6F6F8F8D594786170FE8CB9A0DF4900A009E23314B5D1E6CA1F5AEEA3E05E68E8BBDE9A1CEB16636304804C6DDF1B44758C468BE3614634F24DA8294E374E5137F7A5DC3FFDA37ABF131A86925FAE4D4CA08DEF1B2C8151EC7B03A3CA5ADAC519D6847FF69700EFCD1943604E93836A6BDEFC2F011CDC25C83DEE4826A41C3B2EC84865C8B84309B40440811BFDFA74294EC1DBD88CC22C982903E542B82B7C80F23D01B01AFE804F56A8F7B19CFAA52DFA7B8860469CB85DEA59D17AEE8855CF8D4521742B562F8419557DA7652FDAB2FD0757D51A3C562829F024E82379DD341AB0B6A2A0EF509B8D1AAAC080EFF57E89DBCD608A0095CEE5A9518E55A8CF18F2D8BA6CA7FD24B608A234E556B8669ACB62EBD9E421A5CE1F933450F6D66C38E6DE88F442EE8C03FBB22D63EE88DF397F59AC52FADD8E4427E54B92D204187F6AE32D767F6EADB237CFBEA8E469AEE3B0CA42F97DE09B0BE14A2F30CCF58879A698F373AAAEA2AA0A7A93B20E3CF7C3936C3AB8036B39FCB1B061D374187643FDA029877B751B4DC15BCC9E6C8A372CC8A3BC19798CAA992F2F1252C10347492E7D747C87B574DD6B0536EF800B36EF92D7682CE639EA0CEFEA77C86C2D75D257D92DDC35B22EF365677EEA377DC8BA00F3190A6EED67C38B29D1F9BE8632E3068FE07421D42F6F09DAB54B5DEB2FAE216FB70C30F96D0CF8D93B2861924B71EA069641EAFEBB9C2549DDF2088B0E6D0C588076724B1A43B6A654BD54AC42830F1B0B1C392036F75A15A048C98AED09E156458FC9F12814BF11F637F8DB542F170FC06A19896755804C63AFB31C7035E5724AC552FF2E514B872D77C58E183647BD2E7FC90CAEEDC8BA8B72B08E4AC47E655B0CD98D106CA50FB6F392E47446285B9DCA65E5C9B9B8DFD5EED2D0B40CCBDA510039FB6D706D8FC94E37C516E9F710E1E61A9C0C829ED62D61CA00F1D9909264D406FEA1CAD684EED3C9DA3114C627A
T$=0

[10]
Type=4
S$=16ECC8
R$=682F0026196281F4C1B77F6DEAD5CB09BEBDB5515677F2902A1737182B1121F139269D63E641A17204D670E99F9ACA2F9422C347C825313B70CA334D4A03BCE276EAF3568C47CE6FF3E4C2EFE11943434A005358A5A51395355AF58551067909D5558F2A4A5CD3D0C648BF70B6BB1CC8BBF663FE633C6518A2342732E1D0F7432AC60FF62DAC6DE059F1565493846940D2F6C26607D72D4E1D69160A5FC136232E3376D59611398BE1EC07B8E99A610AD7C2AB8C2DB776F304FBBE8EF584F47FC2FF05DE08F9FC7B396AE3AB7E4BA4BBD7754E209D61EBA31DD31862F991051D9DE28236ABC9840B79D2FFDAA654726657F3939BC26F1F0030F5DC821C52CF3A47BEBB4E69B8CA5437207D25DE1D8035F2C3B29508F07A52C11780257ED9FE5437C50222D61829A5870B849AE49D2BF37CB5C9BFD349F0192B8EC7CC42B3A4D53AAE982919432BEBD2E38BB2A11A26C8B742BDB8A5DB92ADF5718162CC2C7570A30FB66BB559F53B7347287CA6600598013EFFB18285A036B7565BB059123EAB4C7922F3559064E3B397DA2D9E47FB85629F8740E7182FC7EC96720DD9384D0FA969FA5CD804949E5F0CA3DA91CAB50C8AA433A86219B0E7AB83DDAD983FB97A1E3E51C63A97EA327D2B77B75887F31C272EE1B5E9ED6AB2DA38B5A065F09C17EC575E963DA396BC592174D6BD01D3F3F84EB1DC2488295F8E47147D93334A5A3DD7CD8EDDB86A037B665AE270085EFC3A2B9D5DC6F4D6ACAEA1D815A165C0EEE81E1E4773D0E431262B3B386B7C053E40DF537B3CDE6D31F1AD242B50BEA92BB133CE3DCC92A24DDFF509ABF1A73F24FB5F73660D4C2BB43B690BC7A980A4EF69F247C3EC5A70E075217C6A36D3B44CC4CC6D38E42146E8C8C56A30EF8384080074FEC5DEDDFFFFA0B030B4A64B53F0C5BB281759248547548EDCB61D616704B9CD7B834648DB3A5B28310EE735F4C2571DD9B079FFE4851D38BA22D4C0398B18FF7104A1AEC3830D36BA4AFEDA55D62DAE27B2279B7A889019E1AAAFE61E1956FA70CE1F855B49DA0D4FC253E05CF0703134CA8B7ABB0987059BAF39095CD596FFCF8643AB93E3896ECF4041594971D58EE7F7D28DF8DC8F3BC1256524327A838746B3F060B10680758B95C6F21CF27205C73530F6B3BC66A454B28D9ED00478206E61983D8AAD8594183E1CFAEA7847651E73C499D3F786EEFEA4E675E818C8F8F2947AFDD775AC16CC1DB5EBAF43AAFA4A7F58EA14C80E315B5F63BEE3267C2EE1EF94296D8CF73C60517D992C94A65D0988E2073F8FF89CBF4BD403EC491FDED21BF5A512BBF8A746FCBA85344EADCB807D
J$=2A2CE837E3E52F022A6E879F9AC9D62161FC0CAA96FFB9AFD308C8C8BFBEB14112EF62877AA55B4EBF66D816DE80AE1C4CFA7C01EBA98D3DBB9F81BE524981EDAADEA9C93EA8595DC15AED179EEF033E86EF0CAFCC0EACEAF0EC0ED09DC85C8C095CE75DB7525E684D58CAD22978232D44F792EFE7AB5FA34D06144DE03726E25BEC0EA3328F01687B830D737A05C65907D2C6AD07B443160D0E047907D61C62F3A6D2F2D7C306E338C88E0759375DE2889ECD9BF6AC29A279BDF2CD73BD71671E909DADA299AB2F0CA82BA59FE3D97670782BC5495DDFA7BEBF5ABDB1793969EE5F9FB2A2727D793586F483924E64E6CB56804A3D70027A8A935FB4F245AE7CAFF9214D92A53529D70B4E26D238DAA5E41932963176FF83D2A4A05705F32A905CBFA0CA178442226953C7533ABD13116A9D50AD7112F263D7A0E53EF33170B6DEB18F2E36135922A8EF72A994C2996F6E5F0156387400C3627D073D8D19A4CB93D15F55088394B8DC5B14C73CD25894AA278A61A050B868DE575156B1285917681DC4405079FD092A5C7E86A1B3843B7644FF0CE317C8799D02B91517179522DCB4BC9597CF14C83F6FB85B95C376AEF1155315F2D696122E7469D6995A8B2BEEB2221A78AD5FAAB9345ACE3121F5E1515B3C41D0154F0F7531D3ECC6E644CE6F909F7DD0DA9230C3B855FBF4AE5684FE3640A5E0A2E520C9E57738EC4F1E868737ED6BAAE5EB518AF59B290BCF144422D370A2511A9B9CCA7891CB20DE97B56540A69AB6202DAC3A7A5AD354391AB37DE051808754495C321B02E7139A6C0647286379AE35AC291B82D075B21E97FEF111A171B1C16A9BF9114769052CAE3D2511C9DFAA9092790C136998E70CABA64FFE20DAD55C1F58F6CAF24287198AB1E82045352972828E6A0E6446759D360107D3CFE5173335C0020819545746EC13F53A3F810D2DF7A9D2DD7F76E26DFFDE6C17D5A351AF4D4FB3BA125F09BB6DA57B90232D7EBF83E4400D429C69627B589C6D43A40096073DD4077A37ED37F32DA42AA63DAE6658DC08DB7D4B3F9397A85DB07E3B179A98F311942F8A1F4D2C9F84A442E4DEDF39533FE3C4601AE35D8253B978911E21443EF196B5963EEE578EDA8D552046E92BDDE0F5170D83444DDF57B477FF8EF09F6282310B11CD48E5856C129A9C488816B0486FE2D48862D10CA353C6FA0D6848DBAD2F2F2D2BC88178D92B0A976B1714DC5DBD2F6444B2C0ADBDF9369416D21B0BD1BD402D8327B0D08DC2B7A11733E094566873BF742B4F1BAA70F1FCE3F92E23398CB6D65FD9A3F6B22F2BACBA1A529BA4CE3CE7CA8D5E25AA12B95B3F9B0
T$=0

[11]
Type=4
S$=7E1
R$=D391D567226A601DF78E462BBF3071CC75C3C12F4417C12CE21A953279B9F475BA7FEA744F3634F13047F8B70466A21332A9D8B756BA74FC32D9713132ABD398DE32EBFF96F8A04D1270FBAF08734532B88BC449E9B3BFB139748EB39A01B8BF90FCF28045C80EDB1DA45BC508F8FE6B57E15116FF97341B2DB97D2AC96E7AA18779151E305421C38997D9124DF6EF613EC0AF73F0F40C4BE0D976C0EB114F59D88E14398B1D857D085865FD07B2961B598027B22DE0B4A1FDAE81530CDBBC79DE3B311A58091C43FA3F7D5CC40F03A5D1764692B33A596091DB62E52B294A3ADFE8AA0017EFC942D6A5C2052086EFAD6FF90C47185CA4FFC0F777F50E3CCA035C83F5F5EC659E6E59DD33731A40BB4183648AC3C88A0B925948FB17FA9F255929090741CB237CCEAEFD1E0A30B71D792F01BA3125034CFCAA310DAD85CDC70DCACF12BAC646A9A914F859C10E4BB2E6AC61751704EA30D9348EAB9E9F010EFB5405003844BE4BDCDE6C3443D393E8544919413FDC81B712D7B0835DBD625A751EC993004C4862442F676502A6D676145404A06F7E397E5973CDA0EB42109A75DB869E5F61A382D7C229A924914862971EE00B7D49B0EF6F25B9EBCCEA8C52B4B8C8AD2B7DB6F96B7AD2E094F23A890B5A5BE78D16924C4D604656B038818624FDC3CDF456029CD17B858396F7725167CFC7A490E39CE37CDE9BDF8D52DCA8DF56946271441FD248D93EFDF7274EF87DC5F61235AEE9D6429B228C13637380BBEB551238D0E2AA45C891CA4A2AEBB09F2141C0A13A4559E16705642E96A364C13882972EC286DB1BE9C70D883741D8EECC244A573FD9E421D4EF8976E647D28F3309AF8A7BAA7A0E7A857BF9D500BDDDEAE59824EBC3D5719C31B3BECE045DF3C489B5413F3C0A4916750681BAF03C24C6C0CC39FB59C94F459B8BB4D7967BED184EB69606D364D07478D264724650B6C66AAE097431B53B429107DA87870C122F76EB740D6602B21F39A3B07115FF5AE52B8963FF989D92F21E54EDEC1379A4E5044F065AD82E055A2BA50085A4F598CA873783A29018D99886DBAFB87EE8F118A6BB1C043F2918D8F8D18D69D356F16D89AA7D7EBA1546FAA8351E0BE2EDC36E687B43C74D9FC5062C326B8885E8B6C81E065CABB86332ACCFB8E09160FF47520A45C1E672F688F24D76C3E46C3D6DB4BFA0B16CC1F936CF91827CD83170D22586C07B7ED8FAD5E7ED697C47BD4B073D2982E60AAB7975644EFEDE925FE9C1EA5F8B62BA696AB55270F1F05C0977D98FED35662261DFE21C6A085C222DF343A22DE39100772A8AE022D99382AA17D7D7865
J$=164CBB00F8D17E2F9BCF92198049A58BD72FE12D531BCE57859B0E1175F53EE34A56AB974F228AAAD8A3C3D760C2FD9C42D652C89927703C462F22684D99F37106D3FC5CFF9CA1B40578D12A47A1055DA952D883B8F15B9B8BCB87B43D245726C49F2367CE515E26B7D6C85D93EFD03FA9E9BF80CD60C30B54937A32E329CA25D10497A7FA23177566531C92D6949ACB31AB3FC929D392B549978A6DCE88D74C1DA9A8D8DF056F5A5D739E724B54059E9246C1085F284A98CAE91883A0B6D4307B559F54938992B33F0622E66A028A233E630EDC89E98ABF63456BDA73644C5E6A6F40568E439B6F721CEEBCB90D9C2B00BE03EED17E76D4FF0B3A06D8D56D348F7ABE4FB5456B48B378BC122FF4D96BE395004F2A9AE20789097963FC034D52764C72406C604854316A275CB7E7489E09004EDABFD15B8648845A4773B4CD7587E6F0D36E9018AB3221CF39D6769C433A4A7700A57D2CFBCF63C7A83BD6F25FAE44CFFE316084B75BB0415CE7CA7E8CCAF28BDF54CBE3D4F4C75047BB98D5AEAEB40773739BBC13697D13CD0C356336D4D91B00C1EEA0B6AB14E1F2770C87895129F0B8ED441F7DEDFD05B716E660F9FB3449B1711B75C75EF6167B78C134025B99F3BF2DF4571C62A181AE3BC46332F4160C90F0C2D132F41FFBC5657D7D9B8075C4AB7B82FDC668C142FA9A69A463A668C6B89525BA38892F125009388EA8339E5152F60AC0F9C015A7BD7666FD7990589044497C96B112DC063C69327D578C0A3E4443C0DBFA86FDA0FC1429E5E2EAF64B1B440D85CDA1E5550D919183C76B3D4FE743847EDBAD01FBCA4E84974905CC7E8F898A47569AE23C65A97541937717F9D5596F2E7545F580FE1F836D94AC1D8431A94EC01BF34D6485B42A62C39842E89D651717A4E2DEB98B6CC634AE2B611BC078E54BAD3048AF61594117DBA6E9FC69FAB82BBF96E183C520E569AC0FD8AE2DCC22E5955A92ACE75D67C62904CB37FAC7D2A5FB40DF43E76FE5162063194D80A9D00BE9E7CB0F9E7BF7CF6B75C2608DBAC59E802DE79F5F01413AF79E6A49E2F34C1F5BD8FEBB301AE9D88FEC91AEA3D90FF597A1BB8A1EE061C1BBEC74345C2AE500140CD547545AFEF59C7FAA8CFC42A5C9290C8BDBE00F8EF5793FF87E3F08DE4C0AF0D3DDC11E895E59B38A8A456FB9A12CE68345626EF5A964866653DF67C84E89E9FB0E82C761F927FCA5E10489E69199805294E8597B9FAACBA03C49821BA35A407FB16E953D197CC60AEF7776B6625A47350A47109A44A6E167F9B977863AFA107E11FC7CE8CDCC30A48C5C2337C26351A6114C6B5F9A2BE4CB2ED4
T$=0

[12]
Type=4
S$=16
R$=99DE6CA819078BB8B40A61942DF4AFDA843146AE02FA00DAD2FC0F6A8712E0559EE8AA832255F7F53A62E36DD4A7BBB0DF07293F84E4B22BC7E3F53B0D943CCC44821FFFB39D8BDAF6239FC51D6B1B0D9D7CEBD8A9F7170C86E067C87001408B522C5346043467E52CD49FD51DCC5BF0FA183AF97410E013C429CF64EF962AA4056F552D3A6BBB76EFB440C77E850B2F7374DCB1696BABDA17E3F9467C69AE12CC0A3D411F5B49CF4BE332E6913C1013E4001CDEAD00835E89F346C80959FD6FE770DDE49D1DE602E48B43E6600AEB615284906AB0E49E17AFE55F324DEF7BCDBA1D92E8CB971E0210788D1B006222ACAE869490CBE649742F3F9D0F502C35D3E6316D0FF1BE44AD58A0DF998774E546EB31D94891D8C298FB1DCDE2E4D0D5581DD805471F5FA09650B815D8DD9C7286ADD2B5F53230F22C1EAF4FC4043890C436680D9F1BD64CD80F4041469608821C2046E0CAEC4D3ACC83507CD073A3ADCE0E8F45FA608A65B7E794831A0E3D060EC0CC8C8B89188524F9F4BCA143EA70552DA9DF4608EED31A510560BC1C3EE18325D4D1C573128A6F9A09E9654751E4B2CE335BE847028DB4301E4C77AF7A763F5C45D9CF7B696850D59E7CF21EF1B0836F1D9536E710B56570995D8398E4C0C27042D6F23EF608F27453C0475140F5BAF71121C1B854620A00008A57CDE2F45A07414F6043948C3C0C187331140CB83B080264947885541EAD07F2B434B47D46FFA04889E504F491FE52C82B3C588FAECB5C03E5BA9399D1CCFC655BEE126901600D7D2C560C9E1755F156990BEDCC1C6621C5DFD4B14A33EE84F45DD6DD9E1E866AA1EA56BA8CD2A386904BE90F12C4FF7AB6A3F196088F8BA2869E8D4A9F625EF3A6C3688F3658FFA3C77F2EC516F9A017549F4DD870E7C8840846913430D7FD39E51F737E4E1F4B4609E746F7FF24942A77D01EE11E797CE708F0EE5FDD13CAB6BF63F04EAC840DD289AED2A7587F8A7E1EB91987F17FB119FCBE1E4A0F96D55E8BCC3A36E3E79C88A8507E03698BEC64600588F092CE82829D712F6B6A1B4671C09851101BC203DAA9107D6DBEFC4051C6EC2292DCB5334A1F1A05A6598DDCDAC8CBAF45BA0075AE22672509CE9329D3E1FAB940F4DB3643CF472E9E804B6BEC5776B12FC482C2F1946CB846F8D412E4DDEF801658F2DBF009AFC06B38A61E8A69D0A2EB801B00116DB7A3969376D8886C1665CAF1CACD80B20A883C2FA1B6159216B62C442FCE5484A0DB4FFF6EF0726501A559A668556DE01A3754D7608E17B3E65945432B9B7E4B55E8FB32A323CC258E7844A259FAEB843CD20ED34FE503
J$=14613F92BE124290D95699638536CAA143FCE99C9824B1ADE375780A92F0A4AA16C2DDB1AAEBFF4D469148BC3A9B7CC75E34F9F0D08D2E4A290F1F950A31461D38E395D58FDD481BEAC18FAE82C1672391A404117E5AD2C848A85780E2A082F569E268807E1B4D7C9B7A011B725F3698E9630DB3BADBD00793F5432D591FF727536E67DA72D75FD55DD0C7269BE0FD021A5DAA4707227BF3CC0C2FEA173D20E56A3C680FC5ECE73024066C2AAC0FB7A512CA38DCA2D9413AC067142898300C514492B53B9612853A398427B5DEC3B8B0EC06E3447918F6CCCD6CFB682C605D56AD9F6A5C510F9851F936286BE299C2CEAF677E349F165048D0430CCB5708128263CA17A0C6C57EC1A38CC54F051E53911136B6E77F816299D3851315BFB754C1E298AE7674F09D5D24C821516AED75918C6DBB54E6A8411A925A91AEAB54FBCBEF11B3627A2BE9A0AAE50891FB4B5595A949ADBB06FF6CA63639CCC458EF9FDBDE19B405492A1F3EDF6551B89FC38BB591FAC7F45A805771835B93263D4D9870E13DAFC8FDE1A539FB675A1308FD1BBC2D35DE16A36856E21783693C8A0F29859AB9AEBE7F3C3CD6143F12C5C9709C3987C9CD0B9A1F0057BEE29DCD035D1638E2FDCD7617D1BFEBBC10D9BEAFD2F84D4ECA38238DA2CF8502095FB8D9A5A95EE8B7AF8D3FB6B1CD3F4F3A9D63C7E8B58AE454BCB1C294196B684DD27E63CD051F7DF235356AFCFB6FA2BEB563EF627606DD63ABFA573D4329BD5C481B24392FF1E5EA00712A5749DACEF522022A360EE0543A9BDADB039F12BC297FC124AD7DB2860BDCC00FE08AD89C4BDF75B9892859B8965917B322696343656B0CFA9A99A1CB8724ACFEFCA073375CB00D0CEA5517A846E4A56C846A99FF867AC0D6986E9A6B99686C9284CB9CBF9E52AB7FD0D8128D63B3F68AE3985EDECFD13E913D310E209B8AE0F6F7E7FFEF0BFDFE511F625E50A9A07A082CB9379C2EECD186B4F432973A045E33460F42215EA5ABD5102F3D905A8B4EA6C983DEBAECC21C7298448F1645CC7D96601093C8A25A291020C05D371915B23C005E349024B4DDE71246E26B683D638DFD049AC8EB7010D51F4292A6E42165E95F9DF198C8E786D52732077D0FF4B319CE36E05F41302EB32CDC3CF268956429647F566946F5369E1FF489B6D86034CD2C71CE759DC74810D57E8FF1CD3DABF8DDFD54B26825BFF71A19C4F6D1F7770C730710F7B7CEAF74D282F62820188F22093282B1A6F5D84C43BEBE05CA5AF89D25BA790CF47248AA10D0C80E378ABDFB44F10035E5B3456022AD1B6D8E02EA28C3084A4289D2C5A0C34ADD4D8
T$=1

[13]
Type=4
S$=92E39F49B1
R$=10C2A0EEA2ED4951E1D52B6F0EE2CB4C4516373B0985F7CD8236FD2EF53381143234B5E2038D37E01277585B87CE07E41709E92D33FA5C7B04A1C61A9BD80891CDB53BABE72636621F5C2376FD1980BFD50EB77B4B19E8DC23924EB3C356FFCEA516B0AB447AF026B634F35B0A5CFD9B3980E254648A3C602098EAE63286D55742C381F1A0EC400FAEBD50754129DB427231A559A71247AC01483F5450FD36BD539739D46395CF8F1CADCB4D45F68265EED4B07A4D1C9C26CCBA527487A5ED19554887C46A66DD47C6AB612E7957B316EDEB9C0246EF7E26B2D475E20704FE3BB201B8A0D92DD061C3D7C5F4F39CA8BBB217A5BB5915CB43987A50614FC64E4ABCFDA33866F85D3C915F146966EE7C136628B25DE72706D16C61C5213CA10737CD436601C96F73D589FD3F561CFD3F8DF7AA5EC757219BC806F54A5E1D91A391FEE840A2A12AE500B39CADB1C2A5FEB54BA72D9EA471C42CDF72B7DEAC7CE65249ACAEF6187DE4979E322A621A1DBAC5614D530DBC7509096AEEB2783B3E46B47951EF84C78EFFF77E0706FE7BD6493B72BE6830DDD736772C7DEDD9A4F19A7A149C14E8C4E5E73A7A7762BA9E994700F486872A61C2AB369CE6791005D7D8F586D1E2FF4631CE9D40111AA30CBA6C948DD66A92150B21CD9C97CC679C7D94060355AECC49478A3BFF8F1E6DDCF74728CC1AE87078107C7F8209CE32729248349C232B7BF895137909FBE18CC70B77CF2ADB53FB322C18100A258DBBFC17622017FD07A9DA0B2F1F06ED23F599A877D5559AB09D33F3F19906713EC3F682DC695458AE1510178D0A3C4069C735D8CFCDFABD76D54F9BDAB22D4974843FCF3FDFAB30AFF570382943BF5A0CC0A1F88E7E07967096A3D86C16E82CFCD68CA950CF1AD713353F669B4DD2CA9784BC97304FB7B1B9B3A49086D240ED99DC9DCFEE971D798147166CF925BE30874D2D6C83EE8977FAFAE960A9B2A6A5B71BCDF34B3A68392D948FAF5D0EA3507539832E0B5449D9A1DB9959156318702B16B058B92D2DE3BFAA7773310BF79C5EA3847924373867036B195CF284D3DC38F033CC032B5D2BB6719167C9D081F5B6402D19EB5A0B206C26DA2CFDC58EA606D23B3A5382B72639E2DB4B05001355A21D52E66555AD1636EE183BD0097547A85E726FBC64854BEB1AABF5811D03B11BD6C76225749C298D00100993C1BACB542410DCE7DC8DFC3229DE30D41C177ACD870B50CD1D54C2170AA659C935D2D08A955CDE925EEBE34A84AF45BDBE4966B354904A36FE7536E0FE4D29ECDADEEF3F9F1083BDCA7FD9E34774C1F7A3B8087BB660F
J$=2C631EE8D6410559E7235FCB12C7C79EA42A543A03D9203041E17B68FE34CB3FD1D5AF211732A2D32A58BE2F26CB96EC9698F8F879B6DB996DFC6C5DA21ADB959BA235BBEBA444CCED68DEAC9D4DF5CB74F0017C65B238B323AD3C149ED5FB8D09EB6D8152E35A0CF0ED8AE5A29772E5999F94F02D012FE381DF768729E22F57132878B3333E8C65DF73B930E3FBABAD0603F294986CBF4F8E859B1F66DA8E51AA7052055C9AC0D541ECE985DCF6F65ADF6C150E2625C354294A3FBC3486C9FF93048BFD3F4643DF904AC8DBA9F397A8359ED0E1D1886CA575C4E7A494CE08C7F172891F53CDFF87332788B9A2AA7F0A0206E4D5BBFE2DCF346FE5C6C54DE2532314F431C32D8165FA5546EC548CAF392D8D01858C4C4671FC32FCB38E817D9C4C8107D682FBB6D7A1DB06A07397BA8C59F6531D40468B5F5C1635CCFEC8851DB620ECDDE531C915D722BB835F72DDEEE0708BB3CDFC1D547D1AB255D3C46D22602F356C3334B45FFE8C93E90784DB70BC46C28EC12E17EF25907D12B6789626196B6B5210EBC55070B9C15365EEA7B4FC8BAF66E4ACAF17AEED0704FF90EC284147F5531ED63A8F69144702A2F7036E5DEE5E9323F9AEB77CE24E3831D6D8F84C0A603DAAB71C73463466873641FA2CC1A38453F796809322C8187C532DEF6D82594CAD7A872534D4C6955F4E96FABEA07E90D97CF61243E977F65BA00C603732503947014B3AD9F7FDFF170B0DB3896A9C45CC9F94AC54578C81E2314B7EC955DACC2989C2BF82B5000FA5255A48C7D12D42A1B8BEED8271F020B7ACCA1EF9514DC324FA522A6FE0084C1C713395C701C4AC83F6372FE1E661333203F46DF44AEA58D81925A75E724DE11AF8313192750D233D1B7B3154063367F3357718E04F4E5963B8528F08D5DC6237A7568763BBBF722F3CAF0BC70D50A1A77C016B89B58E2F0ED0B16518D672111AC3DD2A5CA33DDD1DB75CF6D66162C97AF9F123F22F3BB0890CFD63413CD015067DCC349E04D1E7C2593F2DBAF40A5B3151754398A50F1A12F4635B52B87C66FE3E3352585A92E90AA2119342F568CDE60AC9A68B93CBBAB03A2B45CEF13A064DE5397BEF4118B1D2FCF838F3A777C780F96041020BFCABAEE322EE60F812881D4D2F86458309E07AE8403600D426E512272E86FD9727087E7135DA167C45F7DB4D97AB8951332D72D7A6A9793B06C88AC1DBE4823A9645C916AF3D03D880A64783CCB2999324221FB60878EF912719977D145BB9E32F70FAE0043A438CD442EFDDD865285919A72C873E13AAEA10197C219A8F6C3C5E33B56C30096ADA7926C014699DCD85A
T$=1

[14]
Type=4
S$=8D1
R$=1E6AA0427CDC90673ACA6E5B128210A5A2EC16A65931BC44863B3015B37689632624E7A0BF8E10556D2AB4FE94AFA33F574B4408FD1FD8F24EF4D06FCEB7950D9840D92DFCDE3EA026C391AFE6C60B917252BD62DF2D51C081E34B573F5738EE006340644CA3AC570A785E1B85B4E54FB1100269BE835201D1AC2491169EB823DCA2E455FB8CC2BF90D31644BE659858D3C6A51A064129080FF01DA26E74C3126679522697027E023EB55546B4BB651A887BBFFCEAC3F88FE9BA7CE9B5A2A1784491B1507DF346F2189498519E654F72514B6636442A2E532917684079A07BD4587BCEC7945822444F1CBD1D4A0AF3611B46B4500769E7C0A7D41B75479DA60449EFB08C782D1F9F080BF0DE22957758DAF8C1F1142042D13E4866C58FF188645C942CEDCE33DCC39D87159814D9C5CC722DD0A3F314BA12E0BB73910D9F6325C34343F5CCCF263AAA9147EC827B2B97BB50BDDD18BD38EAC91F225BBC6074BAFE296489A504AED77E98F86A59D101492B151E61BF4523CBACD9AE0D59B4F5D2CF3DB321BDA3AC0158DC8C2EB3989F375EECE3A66107882925FB8FAA0F18CD07BEDDC7CDAC8FA5ACB4F70F0C206451381061247BA5476C7B284FCD4C9A6D4AAC3A334A0FB25116C766C5524132352C0A887EE24C24D421912CDDD7CCFE50E1984BAE9E31F63183583426F2B4B759BF311C75B790F1714CB90E1A5222D2D35BDDF521B9310B7176BDF38AF5FC2F2107451E4DC35A3EF9455B8B493A229D0ABB0920B5B0DD21BAC3531080256813A07DFD0BB1666E898C765227E0D5F2F3858A8501AAEFB4DA63748D727C277D6BE1A1D27BE3408B2B7CD57BE62A76CE1F7826F8482EAE3E33678CD17A05BD411232A34039148EB0E6C00A73C899F0ECFA45DEC6C3CF4B67F8C67D6D2573AE4FB8B21B67ED81476798BF7F094E82208FF2F4B0FF9E07768449BA004BF513643800D3BF570CFAAE9BD06AFA78681E0107CCF3732190EF8779F909438ADED3B3E980E60D2EFDCC76644FCD96B0AB4CBC20F454467FCE684CAF3F4EE729D3B091737BD2BD09397A7D0EC475E067F2E4AC6A6F48273597CF40708AE0F8A47A1C42212541F989ED2C324349AF909E9CE7AC8EE90B1E8CE945CF45D3FE589E48801AA74B4BFC53226EFC6D861E2CAC093CCBC8A3C1B2EC0F485276A8AC2EBAF5A19BAC0EAD46AFC402A1F5682DE9F12FDD952E0BDFE207103F957E314B26EDF22D66685C4BE99D68C84576451C580A45D679B3060D7B55A4C9742148E05DBBC49ABC5B9C95AF6CC44207578CB3B425C0BFF5DAF9B7113DC1407AC8B652769CB8EDE063
J$=-48D4BB9E42A709674F0B5B16D1781B01B5DC94463C18BADF52C2B546279C80FFF67519CDCC2AE33D91056EEAC7D0F5BC9A93908FE1A0DBA8D52ACC71FB8450B2521865F961DA0CA7B30BF4CDB9D5DB6AC1609360DD6103C6380572C59B6C855D9D12BE78CCA2B389A105ED1917515BE919120E6971E6C07564649F29A0F5B74C9AB1C04EC777BAB5C3B6AD9BC7F520CA318B9E578842C7DB98A93E7B6E3DDF7CA65D9143BCC854DE19D97F3D02E77FD87FF004268370D81462D824D175C65EAF1C9C4AA1DF81C9C6E9C622B1B09F029B28942B75D51FC2336E428C1688EF73D2520F8CC3CB0C93D31D6B06D22885ABF8DFA1224BF4B6D1A20B43EA4FD11354842BDCD3B8D5A5900686C32129ADA6DB59872155CFB4B98D009C43D4FFCDB31E8EC6A84A095EF9F1FD9C21E10FFDB5D05F3BD67756AA925FF319ED863EBB0C0332A2752A652B588815BFE7EFFE87D84F348A555054DF75A7B2732800A82AAA6E9FCBFA94904158D883DB8B611B35854C7374F1010C6C1ABF5AB8DB8E4791F9B8870242DD65FFC4794DA79AA3DD3878E5EFF8CDAEBC10E6C0CE420FD76BE39AA01A653B6CE29B6EE3DD90774AC11AC6F339A62162CDB2C5F81F95CB508C3524A2EE8FF8F16F6BD28CC14170676991BC0E7022057C3928F8859D26CE0D58EFA591F3E28605F0E2A007D6028959E3BEC2CB2E02280A64FCCB3DFD39EC319033D76E4DC71E387BBAECCF2BF4956DEA761695398E430F866E4E392A54D119B98325B4930D1D597B92B86250089D876E23DBA287721B9D29F8D416CEDBB80E6611D915F32E89E154F1A0FA4F8CEC99EE5C7FFFBF250ADA85534B2FC05A0A82A267CE238FB8D38205311EC314EBF89213A0156877E9E697A0FCD9914B4871A8B4F6EED9ED5900A7B6ACCF3074D0AE1ED6611C6E9F5C08E01ED6CA61D611236F6402DC1976AF6A8F8AAD179C741D77EFE31F577F4A1ED40B1B3F7F580CE2E2C53F2ADFB3A19CF641426A0B7549BBAA23175D5A0E5552632089938C5A8D4D0B606A112FE08DC0D5F13AF3B604C858CEDC6293C3C6548EAF7C135457F774D6921DC416AFCD2745F29D6A06354F50D47D53F7AA1EFBF65254505DFE2A6327268CA1A8B9E6E0F10C133AE47F9907D2F2AB851CAA70F1C3655A56B177E396E612119320C2E4599D9B4EBE189C27DAB444F40C804E61D1F198C2CD5FB096C6FD6AB0E8D4036C713A7A5E7AED9A78BF1A4060E62AC0BDD9D4CE7CD45675D4F39C0DD165E89C7DFD9CFAE5CF3D63F1FC62444EB12846EF165A755AAFCE3CD3F8BEA3ED6CA8DA5D41D48EA73A630CC15B039FFEAF47C5
T$=8

[15]
Type=4
S$=6A
R$=49756FB8B9A0C22E71010A85013A1E8B3287757E6D2600A57E24AE176DCC29FDF1DB8B2D4760C20371E98E7A284C6872553D04EA3CAD84B3763BEDBBE994BA172C155E9F5DDEC78C70F077FFC3136E0D276C0D021AFE5B2CB272385EC9469326A529AA00B9175C983FED912A516798E71AB791E73B337D9A21052CD728238C69EE37494394A6104C3BF42275B8816FEEAD58803ED9F9244D6EF1C9FC363BCD74E429D4E471886F1D929DC91EAFA79866B8B6F17AF8303B51E7317AF5A358777966CEF4AF133362E34031BD25B880BFDEF4A2C68CB7F1F24B416DA9AA343B216644CA675118FB7E3AB56737D2CFCD29F903150595CE48395D5B5C085A08BB8749267CD5DA7E02B6A1E321AB26F7BFEB1A377A9598573F6C3CF705CCBB51FA0A9B707E023E529A3BCEC4E5A33EFD3969C71D69D13EABAACFE04F0D2A6CCEC9636007E13EB23BEA9FF31E5A0979FC54F08698E9A3E5AAD77AF83CABCBBBBD498DD6ED11DAA832C2DB6436933FCBB71A9402D24FFC178A50092AAFF0BC80D8A68BA62E7807904794F185AB2322407C9C116D9323F57E801230B0A903C53A1ACCCD5B28BBD8E23B5142D63C4B02878D0598AE0A93AA391B3D669887FF858D8846BE008C8F307331111EDCBE3D2741AE636F3196EED06A9C917740DE34B3E78808C02C26E4728B9DF7730DCA26C9DBA4916F5F5B1DA0415080337DAA4A5939E94F9486144CF26A4DEAB7955842C8145988FC764081B4BC59539B8EF321A3900667D60C10CEEB136B3DAB2494983C7B697680827250E10BDDEFCC33C765F7C9CE939803A1D1AB04E39EC941563563C3F413AD4580385CFFC2F62B7A9CB85F60142B97564B5808F364C44F3FBF6021DB83F6F2CEF491D4E2F36D9A72B0018EFABA3F69431C89E7D403FE1840A57EC2A19023FB058E4BFF00720F44D234D8716744D60ABB12C406BE74B87615EF2F2981A69D36464D2DFD985CCFB5DB8969E47DC2CE4C90AF019ACB6501BB9AB5AE572BBC937EB3EF68362722B82A8466F16005764B9AEB558D667ACFE447FAEC45DC19A34D01BDBC8E126EA06813D2F4A4A852B8D2E40063071316F112697FDA6B356F862EAF9197033B72F94557C1017C949E4B9D841E4CDEF9D5D2A12429D20913F0CFA75E801C35190637CE90DA5F76765BA1C78063E03695202330238F4FB2DB43663993B8239A4619706ABE4918B4D259394143387D06F2D566F33F63FCE09F2E697843D997AD45EF27B190A68FF413DA23CCEC686FE134579592398F8F5EEA8843C920E4E220E536450CB0837016FE8636B143FA0C838A1358A07202863E05
J$=-B85B102D10251B5D9F406B945B9B2A70D42CD4EFE6B51254BCE9820EF518D0690BB6DEDA881BD38B85050583E548ACC22E7CE059D12AFB4F9539DA2CC9D7C22B281D1C85D5C8A0D81B3F39F1CD52FB601BAAC93AB6F38764A58C0ACD387D90231E45EFE0BA30215D68EFE270A0268BE287216307DB8EDDD9DB7BB36AD4336500EEC5CAC013813E0E8FC42EF7CD3718EBC4AA65614D1A5A70687BAD517D70641A27C910B21B3DF9A707015282D309CC9733652628309BBCCCB8B1279D41C030889693EA0BC2347C9DF65F306E79E4D60D662DB6F2C87A2026D651450C4C33C45EE36AECDDBC9169BEB9A506DC3909EF8C9F6E71ECAAFB665664D04557107D3BA3428F3DDF04587832422D931FF42DE87D82D2B6D970831FBF679A8952A332AFC9758D8BC2F59D38373D29BB3DFED3A6308A321EEC523DBB5FF2368F6BF97241165A2C071859A39171D0AE79211D89772803309841F0BA1E8EAAE3CAC524DA573A7E45204731F19EF0C8CE955228F97F5DA134029FDA25E62824FCAC085FDF15F62F1AF488AEEBD232B066D6ACECFF2B3778062AD33CA36A9E888D40FF9F9DC744ACCBC2A2FF98BECAEFBA3ABAD14A3131EED8DEEA480721825DBB747D2BF0100AED03173AC4D0795AF00374948A520F6F9EF1569E4492D6170731918C861924BA8EC1D896EA6056A7E65EBC35551859464BEA23AC643D48C510DDA90CBD03AC36287010515537C95ABDBB21DB0C3CA7DBBC26AAC6F906CD0A76B7A83C1115C693F3677578DE1C33AA60190566685E79EF25E09C902E70D81900D97F0AC27D5BA10004D7A26AD51263F2B6D4A7C62B4F914D427D4FFE739550ACE23488B34CCB4C895105A056C7C239E5164646F07E9D83263AB4146E89059172E9625589918CB68890C31E0F7909012BC07EBF713E9BFB5B333E25C82FF84D7280FE058E54920546DCD78E55CEC013C62286C36E8028D3662CD5782F59B79835E12D32BE9F7DE053DDA8D7965F9FD10E23837C7346EB946ECA5365BF3CB40D5239F933DCACA9AB38E05B3ECDF7CAF6EBD5B7563B16AAF3FBED3BB03AA2EDAD5FE65C1B0AD06C2B7BB94A83138AACAB59440E2E424626D9C35E496593A93AA6AAA966B5E793666B5D151BF0555AF3F96B6F452A94ED4A0F5BD8C210D04EA72CCE4C54A60EBAC035BA30B8BC7DD25165D0BE1E287D03CEDB8D7F6F3C43C61BEFE163ED71B4F855EAEBD2CAE5AC8EFCC5222D15A4D4A6F84163FBBDCBEDEE6032FE87A6ADD3497D6BAD5748473B348A9DEDD2F6E180C4A6AE39584EB02A2AAE9C33AD50A10BFE5CC1111035AC5AAC184517660D6
T$=3

[16]
Type=4
S$=4F
R$=EE0B22BE4C910A4F33DC7CD2A60062FA2899CA83007B25BD8BCE5B07DEF0543A266CB2CD0E2FD2AD3052D0F04EBD457F756E3D4B4CBA637CA2C8AE201F0C13BC81E4087F9166FB4BF614F646851B512DDDB8DF9F20625E8A5C2E14A492B754BE0A3FB8B7CFB028D0339D61C038666423FBD7B865347FF83ABF4160B2BC663BAB858F8279C7C5E08F5757EE0C0E99B87D555F99197154B672D273F97895D1FE3D379E3D3886967845E812BF940BD7CD73C1816FBBD9B975B1E9F15A9A5F183224F26ACB20A5EA917578874149A06A1FFC9D9AD12C747AF73B284632C3176E99992CB04B8EE604D69DD72E12DEFC1DB223AF40E17DC01AA67292FCDD7E7D83552DDAB1B1C0C8F21BF9274FF04A6D5DB5CCDAAA666251D0C333BC05D50109A5666C5C5448147D1770CB675CCCF300BA0C3DF1230DC15CE5777F6161C091332824DC7444D82129DB237B86001EB56C030B6CDF4FD8C7D55C4A6EF1F8DB7D890846C56E673937BB2CE7582F3B22FBD635B8BE9C8E886634DC78706780C40FB456055814F65FCD0ED8EE3FBC64E3A6D7D955A3E34A660E954B25E1BBFF418BAE56DA4490F5C888DA247DD9E08B5FB0C5BDE1CC49290A71C33525938B55F196C9CE8E96D7AF99C30D2DC1FBED54C00572AD278387E23BADBA8D1961F23103DC9D79200504A26193465364FB2B5F2354B235C3218A96B3A700890728B40F2F3FAEA24C3F94BEF908A67E33555A38044CFC65983A5390A1BC9C881E68CA84D81F7E8D10D088C9A9F39B6D32CCB3B8444FB00A914E76C56C55D7E029C4A78BD06D0CEB385D0D01D85B4518F86F5D9D2882CC3FB8A3AE62A9FA705F4EFFAAA8006A3235DFD9DBE75ACE2605304BB7385C1395800D49CFE9DBB88AE9BB95043E1E0A08D496BCC42E29DD9BC08A00620F18ABE460D9A7DB16E2800F94FE7D6026AB71FF0034AC2987C9C5D4F5D5F95F773207D92433C3F1996F690BC1C3778BF3FE4F132E9D2BA753DA12F25986725E0DB234D76D7CB39E6FBEB9730227AF06437D9FCBB0B40A8ABCD5FE562D8E973F09AED709E5AFF4F16F1B8AB79E05E6DE178EC312E100842AC2DEE522C7FBFCFCB7FCE96B6A8CB6CF8662CE88F2FAB9C1124EE9310BCDAEA5FE60225A5A4787D183ABE45A77F6435D983D60ABE57B37805F04E33C8DD032EC87EC04C40A0CB85E79F43C7F15C82583074161190C9811A0A08234EEFCCA5AFCBEAC3636F619B1EB1E023226C693600548101CA22E59CAA7574B67FB05264F2AB113CE5C22B0A9B08D46CB66B4A6A3C47D966CB6669F5402053A3EEA63A6AD7B933232DC5401E72F95
J$=108EA7B42DB7856BB29DFFB873A4C1C9C395F5F7CB26806A204F6226C8228CB322CF30F8E33C9B6B61AF3E06B2E8230894BB8C7C158C3CF07290FE2E1AB78CFBBA293653AFBD0454FD2D2E9B1A7F855FCE3798E7F9E8BD77C722E146382013A595535871C40CD4FABE4536DDF4A59E5A4C5E67133E65292232DFACAF3BA034283DC9B28FF5632FC43EE7BBB6FD9916CB95329B02E17FDD8D5CB536F988FEE8774A23D9221C81339B548868BFDEC4DE6C61436C84DD64ADD57AEE919A6AEF9BAED454AECB37C228D251C4E15987F0555ECE22EDEE0E51ADE850A1A1EFE18AE5610421F109365A90542B4E076F79D33A18121DE41A61F1C4290D6F4F4D73C3404D70A43BEA6D3C1D38638E6E6C0DA6F007CFB9DAB5DB930C1C392FFB9799069CEBBBC63CCCEE20B39D0DCEBD3EC7F4DB8818D52A9F82EE27F08DF27A6371ABA82DDE735022C4FD02F83B958585BCB398774C1F49C886CB0C7A60C4AE4173AD0E78EE013B0B01A0838108C16F54DAA8C939C4CA380CD22C3F59F85C57F95F00BF80C4F3ABBA43AAE3D12F9E502F98112327278EC4167A5D0E196FFB66A57C871E7FD7DD3605A2C379F973F1AB75DDE3EBAC8DA74ECD33E8CCEBC150D7F2A1A49E837BA2788D374FDF8CDD705752772A553F96D8C450D6105F99FCB6C91920AD48E7CC8EBA55F6994F84A7FAF58E81B20369DAF8D3A631667E68C02ED39D798D54A0961B076E289CB85A008D0082073FBF923B938F4177E787CABCEC5B6406457FAB2E84AF1664B1FF624BF74EA9F0F04440CC252DD04B6B9DDCE97D1DDF018A8935BAA48E0148728735EAF22B26340146388451933E8DB19CF32937AF5140BC6EA33E8BAEA9C4C14536BE1C9A2D32551D04D81B389F469A0DA713F993737224C22A04E17B8FE88C448B967835C893341802E520631BB7F8278322A3A2B1F3F208A133614A9B2F8EC30BEC1044F477581A19F3B1ABA6B5C321D464E6237CE04D6171311C0F03983BB744BF773C5E8CB54AB977276AFAFFA2B839C5A1D923B8F8E602A8D4D15B4F51B4AACDD089693AF841F71E5AA0C1635E8138F06F2B08B49D5705682CA08AE6B97557EDB19A12793DE726981D45F5361A5F1079CA70931853C1EEC693C514CFD1CA44B6FC6CEBA007771768B1A372C2807BD3C721BDE50654609D59B3DCFB0E7F6712D7D9011BD88BF0A74C4408F20F6263065103F5738A8DA1FD1D0021EB9DD13BFC7CD970F3AA01BD725E4DDDB47C13CF5954C2B9572C4C7BD85F68B155B2D9DDDACEB55663A359C031AD08D593FCDBA46EF55ABF88B9555D6F7FC2EFA6A8FC45E738402E
T$=3

[17]
Type=4
S$=37CCF
R$=44416B4AC658029FE12C078679C323117339DD31B129958ED02A7C2D30E741CA080DD4446CBB17EF052E62D9A6AC0DE2381C5FF502C2575865AF32EE30581A8BC76C6BDC8378BB50809214B5511328F34D32ED78DB2ACE543D6F7865A8E6ACD59B6A7D979B947AC36CF128F7FDAB20F007645FEC61AEC692FE645B22BD3807DA73EC6B6CBF61540CBC91A318722D2C2FD0900F199C04770E82374C8ED50B66C009DAC4AF7E79751CC287E0EBAC906F8B5AA3EA87CF2F55A53657F05B8EA78FAF92C8A3D7DE3D60F48A8F45DD995269240BE5F092A26A15A781197CE30B6F74A822A68971023161C689A7D346EE23571F1065C65ECF0CFB1B6AB5D5A8636704D816F31FE7509E6623BFD453B06EB1FED0E0F0139718DD76477D313FC3DE362981F371C6566B1C5D3BB31C67999BFCD1BD8446577F9A0928C794173FA58541D5B46BBB9E417DF65307929E95600A258CEEC1821E02BEE46E20B0155FEA78174BBF7A6CD67251B7EA1535FA669AA75D19639C6A7DC99CF0AA6DCDB1C6FA34D0299F1E388531C0C04EDA1C227AC4C1A6AC28F2D98D3E62AEE1B6E1538852C8B98E6A4E59AA7BFB607F16B492C24D643556DD498959A71BDCE06C819B4E5A3DA8616AC86BC759C9EC5610BDEE8AF1F71C394F8D5CADD826C7F212A1A65975020821D119ABACE49F69D15700C8E7A495E1267E56A04FC27B4A846604CB65A6B8BB69CFCB1EB9FB52E279A392BBE3F97521491812216CDB19AA70E30AACA936B9C49ACA8A749B48FCB194D5A57F73134FF6586387751417AE7F4458E936827A455C647644CB8B1334B0AD034302299D8A0E4A9159DF217BB37A40D319CC80A283391305B18705A81925F1C1AE4C7B43B594FF10005A68815FA061DEDA40BB60F73E2CEA97D35D4B093E8374F1CBBB6960BAB185E51581DB1E79C957C39BA3259E197E0E62B4BECCC275DD4022DE7D06841F1C0B570AC907595C54BF2D20BF2731844BE5AB9FDA2F7ACA77FE8591F24914799DD1167933C2FFB11B1EB7B80FECF74A5EEDD29EC3B1D994B9EC431C6770A7A65C0BD7E6F9B8F391568AAD89418665B51551DFBA21280829C6EE12EA3B3A5C8520A8E97749D0560A89DD24FCA5879C7FE4512EEA1406D544FA5A0C743275ED312BDDF2469156CC342CDC74C6CFA5CB79AE94B9D9D43F7C74FA936B03282901FF9AA00A357E2C144026F3B64501431711EC5E284EA95BCABDE06071D9CFA0CB8251AF69E9FAFEB3F955BE055B31A1CFB210F3E016D4C7E11BD5AAE7F65AE6E80CAE95390B45F9BB99225B813083D0D6A675D04C4FE6F2FCFA85DD
J$=-1AF53A518D6AADD9B0E8762CE1DD3F4B2EA265269C2790BB2B3CDDC9D0A307AE4D48AE466660D449A15AFA21B4C25F004BFE83A3263BDCAE23DAEC53BC80AA544A7F70814E7501029B4836841447EFE21026776911DF0993DD2E6F7F325F8F8D832473F12E9B98E7836CA9B9B5BD50F38AAF34577EB9B70149EF5F66396E07AD8F866924C5954644136307A80EC7EB527849C97304EB9BB56368BC99D16A1B4C34B0CB8298AE156DE7D7CE5C9F2616B990C566949F8A54AC00D3A1457F9A10F07BDE6CA0077AA9C4CCAA9369EBDF593669B8A6C975FBDC7DF999E2D7015095E51C0E2F0E91E7F96D4BFE93C7B5345388BF6F691A2B219E4E7E31FEFD07023B2A8196A69C9AD4D2ED7D5FE7298067AAAD2C8F54FE0E00A50CAABE9CEEE338736207546E1A1CFF6182643DAA9B8CDB505D3E1600511616BC29448C18065141D6E60C7CC1C66E2184359014812198A01C170058DF11FE442B23822144E3141F79D1F6502DC90D2B10D04E1D3F52DAAF31F8C6345F616DB6EEC02BDEB011C83D7AFD1ED11A35BFC9B4B99564D238C649A0E235EAC126C431977F74330AAA2F6203A6CB2F228089A533544DD8DD15B23DA7E25E2522E68F7EA4A5E89C776D4437120876CCF4BBED45F8A5B8530EE89585F5F95CB52F6F61AC502FB05742D2EF02D49ABAE046A72906CD4024C5462CB9C4AD57D83A58DCFDCCE1B92BF612626E85DBA1D6FD915832D90502A223EF50C2C8DAA08E072D8D717900632F9B894F312078BB262770781DD9E27F9316CC420FE7BF02DF9EE61AA8065217BE0875C644B0CF0628899C2A931A70AF2703EABA84D79B950C9131C81B8D5E06D11E679298D1737F917E127812456FA29EB78CCA28A468FAF8DF53DA6B2E92810D2CACF42F2D50ADC3567B7CA5E93EF0885C36C816F50E83CBCEABC4F1AB81847B4AA42BBDAD514177BDBD82FB2F97864483AA16797FCB8D11F7FF1345AE7E285013736DD3EFAB3E5BB20064B29BEC24F0E98710CEDAC9A227CA820C1DE6232C313DA2607E670E52A492761B3788445C72AD6C814FE030FA0BBDCC33731C84D6749DE79DC44D9372BFCDBEFFF2078B67C605D272ABF6F19C428EF3FA9CA5D70E82BFDAF1DD5BEDD08EF7638F5FE1CEFBFB6E4559D0368D7C9DF1C64F429952A783063D25411F2489AA234BD9BC1F99712ADFAB5E540BA9224D4F5A406846051C73C4733DE7CA4212C92329D6F80C5653065666CE0F20C7B9815E18732B3D39BEA50037473378C02DE0A1416604966511D53F31A825AF48DFDD82FE9F2A379B69020EB07AF50E735520F56265BE014E2A418D
T$=1

[18]
Type=3
S$=6268F0
R$=B18EB9145515E5C68AB5AB937AC3EC19BFCB40D3168E6F24E86C4F18DD1FA6366E057FB542448CF43900B49154813F189A072645E721B95CAD14E656423F89791D9EEF15E700EC1431BE89945D926D09BEBCE0748112ABB966349AAB20567BC72B00C9085D4B11C61466544DDE0A4049EDF1601CDB0C5E8A6C7982D024A1FF3698C45F29C46EAED60EE30798DDEA560D7E7309FA02DDD1A593595E557D10D7EC7BB3C07F6922BD37B2F80B69C8DA8E407096E5089F4025535CB1F891938AD3814E482259915EF5CADFE6302F99A0538C891631BB198DD66700A8E4F9F3885618688AEDB2272091ECFC46F56521F240FED0D65254BAA140591567816A84B4E31FF83F7BC54513525E7DF708769906E74F820C4AE8DB87C4BCD118439BD4F464C63FD0F4901D7B8118BC2BCF64026DE80098E502EF922CDF60099087BE5FC27FC6F87354D88E383BB333DA2A2595D9F54B2738C1C8A66A5B2EDA4B267E5FC64CCCBA22B6720B59D375CB71298C3D3B6D4D0C22D1ABDCE02A8E004A88F224B779E4CE594CF78D21AEA61751C0825E97920934C52E269C089C90342795CDE25523A1FDBDF411A065620A018F01F1B7597497A8CD4E5AE9B8AD274228D051E3807D380B2137F553113C9238CCC2A462E081115C3BE898815145C05C6606B7B23F78409F0DA31002A0CD4E5C7AF784FB31690386C84FC4E40031199CD2B9CF17F82C8C1D09ADB4D093CE2DFB65050FEDF715A7A1ABBC3C88E89010C9740A607C8ABF717C817B8460E06F893294A80A4C1863FA52B3594D1FF913D8773995413F26681EAA03CB4C01E008E0BE9B2E188994593172598E5109A38C508B3B27B19D0EAD7D6FFA24A3C63292BAD1CCC4B7C2BE1B6D7A9B0D6E9CA2652D93AF4EFDCD5F552FE549966B54ECF83394757B0FE85D1BFB75DE2456A744F65696F50E214DF0DCFE63B5E06630CDC7FF49A4E853CC4656A9552F71B11802A36DC737B08B2FE7017543677ADA177EC951C2BE3845576B21A9565CBD32030CF31D44E4B026371158285C93652487FE2C2537BA5D8F06D489AF0678D01505DA2A0552CC3FD619062A40D48036FB3F0D9085FD4BC31027DFB4D1B078E1552CB039AD3F4564D9016E7A524934161A0942FEF484FBE59F8A22B4A2E41FC31C499EBDA7A70FA8CD371A70AF6BF848C023941F1FF619A9E7DCB9E177F1243FE5E6A9F836BC6550C4F6AF3BB034B090A5DC1E2835F8A75C7C2A63822B43E5EE39EBCB4DC832FF37F9BD9755EB86905C7D34E9E946E0DAA0E7053997CC7F02F1B7209236FA6FFEC3EC83D61B900ACC61BD33
A$=-7328
B$=1DBA42
T$=3

[19]
Type=4
S$=B167A2DC1B5C
R$=10038673F5A42263E1C09D8805D1B9137B60251E1E9C6B72A639224581353771DFA7331F8D97013DF143D42931D44989B0BD0D2DB38834E3C3AF283FDEAB80257F0FB03D39BC78D60222EE5BBED6163DF886F8A47B0AA14913D0749C71F4C56663C5B7D48D605958ECFE941A1143D678E5FF170B084FAC206318780CB65D10F524BE1908451750A63AE41826248D7DDCA3E7FCDB722910F0B3FE74050A6E8E51866F2359DED09DA28958002B70035AA9FA2AF15F196AA75F1D1162F77D95447015BACA91CAB1386BB49FDF01C427DCA7993326FBAC93D5F5C920B4BB5F309A656F2F5A6DFEAF6E55F62D09F2521B78DF0C3FB2919362770BD2D3E4FA8C4D40ABD4F0AEDAD8532C85D5ED0D45933B1FFD2DD0F7EBBE4FCBD16A417D1A7D7454C4D98ED4F12F2CA52A6E241E16DBDB671F2839559123FC4D1D6869019279D554497D8B87F6BEEE75C7832DBB836B04C2981DA6912BC791995C44CB95370E85790C9C1D01FBA266EEDC483160438180BDB7B23E4708B4D063DA6354EF43BE73450E22BD0E53C19438E95C11C46C063B137F4A7BC68A81530A3FFD77FB56250609B509DECFACCF8AC9B6D9D78400E9D0F774027A80F01314B85E2AA3E65DD6C5A5AE4D5E5A1434528BD93119E6D86EAEAF22F64DD414F3ACCFF8D2012B37672CD04D13D7A25C67B666B2B3FB8D26F28AEABFCDC6871FDBB57CA305B35A128C45703BB40E5D20AA05BAEBA857561732BD85ABF41DAC427166A32334DC41BE61A9613C37F3FCA2C0C34E3756355F67CCD0ED7117F185CF2A8F4B5445EB84687CDAE328F06126D1443642841AB3BD3AFB341EEFDB1D4C9A5DD92CAFEF44E10812F707B0A4C32EBF78975F4CD6B7C993574ECF92EAFBEB07EC7F19D0EE52782E99872B638AC6A4C8F90F55CD08E07B726BACBE18A44857392EBA2FC707F312D5411E69FED0F49C11480C2E35AF01581795CEA02753CB3BEF3D93993672D77C65853C32651E0BAFE5DC95EF6352A7DF154A7E24762811ACD130F82AA656A953D89F95B5904F7E8299044DEE7CBBEE93BEBC64973F6B5B4F5AAE14348F1C8D00742042D83423966BCD8899D23CB76ECA8C3DA83A6C63C6357777753DDE919AEA41A05120FAB5967106988E97D4793CCEFE97A12AE6AC41E2FD9DA9ECC7CD8B77940F124DA06C3B9B42DBE59DBB710548CA509F372A682296F37B77A8502E09517A9A97796B3613B5DD19A2266BA3CE5A2CF3D735B79F4851802656AAC71E24F2781DA963D91BACF3815718806A89CA9C846D815136400E71251526C81E8FEB15664345C37
J$=57F7A3B6B37D2E8684242917B8C59092B819007927A3CFC5DE9884470A45C80A900F64F1A88F3B9A36BB3271C96AFF31EC0B055EB4A325CC1E27A6D2D58E2DFA728A537D7782C90869C49DA28736B191D7A5BC0CD9374C8A52FF03B6E07F47B5F58AC160A66961BCD10C9E45CA31B8EEF123513556920412F22C5DD6D81CFCE5C404A4E220A47352B51F8AC9C3DFCAC3D852A0E8532276ADA05DB50942FB09385A605A59A27DABBBCBC2EA7ABD9C656990A6F9641A09B3A48078A746F11ECDF9CE2091EC264753908B49662451D2498DA99146EAA6F62DE9D70BD5505EE80F09F6775AB5431D292E9BA891E5D5315AB611570AFCCF8973C02BA2F0C3D96E14335C3BD38D002743E435A844B9B0D0049F7EEBF68FB283B28AEA2BA1CDCC96632B4D81161F1D2B6782131C4F8EABA9142702D93EB37052DFCE95C9A3EACF3D93B1E048D45626FEE4868B8E3D2DA8EC334FD3B838E8A6D1FD548B1C541DCD70789981C071A8680DC5AE0CF5F688ADC6423132EB093876A8C3EF181C852878DD5016A687D33A8D6966F248034E895F0EAADE85D5D78247A65EF015C10E093A9BF67D4AB8697453F5B4F9B834C711DDB84E21056C755F977CA9A27AF397D5FBEA1EB5155B5862E3CCEDB7E01E452FC8A509D4E91D6F7BF05E678A369D8CD005C7F0D45CAD7CED376C72D7A0C08F242E963B2BDBC5D0A2206CDF0833CC1E87C3B92425911CE4A6C3B69D95871A4C10BFB452F8EE0C2F379B37B698BBC4629B0BF24A5F14B076A8C78FDC9CAE8ACADCCF6AC3A2C16FFCDF79C558B6D026F1A005953E55B98627F1E58E85A8765CF2948BFB929DA364ED10FEE07856DBD359DD04E7E0FA49487C3735FD46260F2A9EA73E253865F4D69615FF1219C4750CBE5AFA3892322EE97F7193F7E1773188C20590DBDBF60EA3E6B05B5F510B27CB8A4059CF92EE662A81654769D76D73902B011A69FC8614E3CD36705B2B7E8AF2FC442DE7CA09BDC2B31C3BDD7E016EEDCA507D72D837CBB3F757E530A0CCCAE4F42818DB6CC3DE1350332D13C8419B03C5E26FF5D95259CC3B5EADE73EF5D54FDCEB855FA1CEA719E7A8DC7BB418426A8BDC4284820E4F1C13A4FBBD5E09C1F0444760FF2F815135808FC0FC9AEC2E482720A37628D34661FD3FB201BD97C60E842CD1A16A2E64A7CB05F5DDBA646B3C54CE7BAE758267EE65B5C941738F741A7FF0A3667F3037CB025A6B2EC2000D4CC2F9F4FD6B57C620326D2E488B02B33D08890E2DAC48B11730172CAEAFA7DBD0B30F8C5042B663622919E8AE1E440A6E7F15F318968D395C7DFF3E
T$=1

[20]
Type=4
S$=549E8F0
R$=307257D4F747C90234252F18F11E667AABF247BB766070294F76E6189CE9851638AD205806AFDE5CD7A12B65BC5600C69DA0F939CB1D25EAE933D550097FC90F50269A5692913AE937BDBA48832076BB99A8A9CA95D54F0C9B0E5EDE11FED589E5BCA4CA9331D06607F5DB2C143611B6239F94473E83F013DA9FD62E70F2079624153633B68B78B0421AEF89EC9096CB986E4509E000E863DD19064FBF0C7CA067120E1EB0B81642F28EEF1E84E570388AEC8B82A11C30B1B76A6722BE8FFD533672E855F97180192030AAA2574D194EF7D89AF9FF20B195181D1340C16DDD142B688519CA6AF4962132DB7840E5528C329EE84778746A64F71B61AA96BCBCE70EAC5F4E6FC73A47DB7E4E5A669C55E41589F611B39B99C4DB041F247887D424B507EA770551E990D32A555A01EA7DF219C09F620D86A5F623EEBD6B4E9E11B7A57F67459C4980591CE7F777316FC006A269840A3257DE7F94A043E67AF355E69AD4386E820F08EED7BF6674E4F43A2ED1D126D8149549CD8CEE20396AB4D7E1282F30055CC9062262CDF42B86063C4AF5750FCA45139107C50F4BA4505457B6381CA07F471DDD2095F925F7CB31328D311050A524E6B1E61C2D9FE698C7C02B07851A99B5A044812E0A242C03FEE04D008C733E03104FEEBB9A3EE2C645A7138DF5975117C92B5EE7AB282550D7A40242E33CEAAD27C0FDDCAFD3D2EE9CC8EAF07FF7D19F57EE279C1979EAF3387692E40832AA52F2FDCEAFB25EBDE330F9AF593B0AA1354BECC5E58B853F737664BCD9174D6B00ED971ACC7656A9BA56D98CA8222B04CAEAA062FFDF793CF199D5B47531E3E46F2EDBB6F709EFC64D5DE2F47F8C54494D9321C59F94CA985127E5C5226F3211CDE1462C3B3F3FBB4BAB355966D8A782980317E6988F0EA33A8CCFC3C0C4F152702E6418CB4CCE58E9AA10C1D70B08DD2ADCC9AFA0B60F8EA90CC411ACBC55A75C27250E18B56DD48D7FE438DA8B8B86D9A55E17D75A5969A7C6A380EDEDF572665C7F001429F5A7D06FBD145D7E86B37A09C5EED7627F2AF2B8D5D3F3867FDDFE9BB9BABAA5403E4E6BAB21F20D658B887AFC6C8D3515282563C48879CDADD2392AB1875C8021EC02051C6CCEE72012DEAD209B42DA7ABF96CCAA5874118FA7F79DC2D8328299C96CD7D1B8E27366EAB7D8568BBC9F59321F2FAFAB3DD3B930471F75E40BEF59CC100A39D12ECEB50A1CC218A17775AB8592A2563BB54341FA13B673E815029109E36BB2057EF1362C4286459542884C3F6B78338A6CDD398E7EA395A9CDA12A6D
J$=-190A0A60B5BAAB63E28574CB057D660D66998CE1E0480EC4DB0B0D160521CAC98E89ED55DA883E636FA05A94C7B28D20C526588A948253CAF07666786A0AFBA58A5FF38EF66ED993B245554B960084533191793078B9F42294AF65EA8FFC38BD63FDFC58DBA5B6A1CB83DB087AD6378324A4D0F17FA707DE73513F0A33E19469EBD49CFAEDF92BAB5B8A501F1D170D5DCE8A2A06BD89C441F8385BD1D06D7216B1C38DAA4069D2718CD5D4AA38B479033F7FD11EA892691D3AA280AE526900524D32E37674A75B272BA6B1F6A75904BCC99163EDCF9CAD1876540D501C47D10DC839134AEF111D8684AAEBF64041F5ADF6E2EB98DECE14BC51C679437B688A048103FD9603796679627D995EA1457B7DDD09EEB03846F6120D482040B71198BC89B493E1C4F1EB4E7EC1A87BE3875DB75AC4373CDE8E06C39F116B423BBFEB065FD2DBC41661CB9C3182D8E206B5FCE873BD1A8615191A76C02083348E21FA870D994C624814281F47603A122F1B20D7B4DBE36CCA9D010EB9633DF9FABD0E8ED69A0375F13889D56EDF29CAB71617271BC582D05BC36EC4E29207E921FAB9E1F35C8C7A62204A989EE01925BEE62E06CCDFF1F5C470432024398F453A317988F0436F1CE075DBFCD9232D09C61F5CD1FEC33490E9C2E7BFAF59899934E47AD2A4738989C34CE136341BA70A155D390F30883A215FBAF3D4156ED0F412CEBDB45C3A1D2061ABF625A795E87DCF21C7862F1A2B83D88CBBC2FC471AF39DE21D6435E65F84ED9E4B42A9DDD0BDDD7219BC3BF24778ED1085AF964866F3685D35BFE5CB2AC50C7A718ABBCF2DE074BE7E3FF9F81E075B089354FF878E6611704018D4E41EAB88229B75A0490B5FF2FE20AB0672440FC29397ABA70B1148EB4B831942D661BF6A6A35EF4013CB33FCC45D3C21573F0802CFA16B0B797FE88D775F7B7A20BE1DD2D75A870AFDEFB4F2073F6F7EB602CFFD0AED5841CB7D51BC24DEDBA02996554C227AC0E7CB4829A0FAE3E73EDC0560C99017E51672EAB5D3E1023385FF93F941A725C1FA973E203741EA028F702A03D85EFD0D6D378D36AFC4B50F09D0450412E8ACF68615A93A89756E8F8013A49A771C6C9BBCB9E16FC78EBBC1EA202F704639CFC7B850D9819023E91EA2A320C3296ADE2E56F84443869C7C6FC8387D0D7930B3BBEC05B514DC068A3F8B926EF333F49703364216EE65653EDBBB94B6E9A57FFDFED126AA1357DB35D42AC2A66CA75FE2737E182ED6C77CC61C543AEF88E339390AC3433C3B811B41BC8EF69F5EB2B9B7B5CC56BECDCE5958
T$=0

[21]
Type=4
S$=D
R$=3BA06C19CDE23278DDB79C6D7787E096FB02CE7091B1C51F26B9B8BBD4D0A3CC94864F31434E9B85F5B2AB90E7CC4FB95F8B0B5AD29A0748817ADF276E271ED7C51BD1A5A0B2BEA8E2249680A16308495AA8336F7D554D995C6074C28C4D5596070F8FBE3F023B9144DFD2AC67A5021B3F895408EA7B00186F89A5257751446A05066A184321CF9DDB34D80C36D95721F6AF19E4C4ED6CC9ADA8A54E74FBAD14301638C34FA77DDC3E39C3D6CAF30045974A8452015DC5C709207EEFAF762417A579BB7D81C6C50B3B4F96EF305EE4126C1E4896264F9F7C6C728DD98B9AE8B65CCF68BD47E61956503E97F67741A0AC8D1258F5808F47DEB9FA50D1F4998608AF9912D6B0F53409ABAF255B91FB7D677CF89150DD0E4719AB18C3DE1E3105197C588308A4160BC5F0341A4764D1D61647147564FCF47D7DB61224354D1150E206C43055ACA93B815EA757F5292713B9656E2C5B51A7393A8F8A2C2F5C3F2EA5AADDCF4CEED76D74BAC42F54CB0533EADADA086C681A3373239B3B5A5BF244C658D79D9072327DB42AD618D31B1B5DE61A68B0F8F28E3C5854FF22054F2CBAB8E2996312CDAE9A00B8951B09979F0323ED9DED1A06083D69FB4BD87E45E227976BB7833355B18F63E9E518D3B6254309D72C3D373E6A5BE4F05A318962C28D91D34DEB7D3D476650DB1F9A9F9497039CC04D81CC9E8EA84DF8BC8C8D4EE8016F23040DA05DC4956F988927B8C843F379102061EE784976062404693082FAB3D2819DFCD55A9566AEC4C9C1D824044E662450C5D41F4E17EE31F96CCA4D435F959CDD47773E9472449ACD1573D35B73665076D7869C46A5D5871143C70E27A8223CEF7017415C253BA76C0B062A8CDBA66666C0FEF806D3C75738041BAC36F31B4028317EFF9BC5242B973125F4D9502A1FE80F436B26B25664F62924698EE67A3C0F0B3973FC66D28E29A25D72898993A9C3FD18081D0DAF4414A9BC56E01F61ABBA36CA91B80D9BA2FBD031DA0648F7714B04E9D22E30B35107F273EEE1B9AF2519DDE995166F586F09343AD2A2E32824BB5843BE891DDB45DB193F5BAF5CCE8841D3A37BFA1B07118A6568D5E12EDF0127DDDC6D710917AC66ABE3649B5C71FE310DA0ED2D5F1E465F0F21557D168C05A80402F48C7DE5052552DE3C4087D8AE5D1A269CCACEEF8B6E92FA0831D58A61CEEDE9FFA80818FC72382CBF084CA2E1599BFA0A3CA4BCEB8A8BD2A3304A2D94DB0DF5817AF0ADC820BD24E5ED586A5B5DFDB777F5C5D05D608D2D42B8C38E94DF6C2BC955DB961D10C9D
J$=-8718E8E293F4A33AC75A4256B30249363DD75B9CEEF403045A4DEC9FB154390310DEBC747BADFB0334A840B4E898EE5FCF1703D845D660D5303C8C7311EBF796BB9730014E5D2EDC195A1199F99B5B4A579F31262FF5689E772D5698DDC7D88CD0FAB8A1F30F83FDC56052F3F6933F963FB97DC53386A8BE46EEAA857063FC29C3A48BC2556686AC45A0F62D62026197BC64244A8B2D9A964C3E9C4BA0CCD831991F92FFAB9BB4CFD8AD19949CB53CF8EDCF91F8DB9643A3ABDFA6C6D9BB3F769630B1EEF825B7C025C5400A9A6C5446781688EBC2247CA131358B7560A3B3003B3F95A9FFF7E9A61B5D2FAC3D2143D0901B1CBA1FEA13E7185AECDB71B00E3BE72D8F14697206E468FFDC57FE62C9579571F04F4FF01B0E95033FD7EFD4721311BB346BA8996D44672877C9CDA4BDA1B9C3D442E7E91BCBF3F45272DEC86D14DB51DAF1D5450824B9226376365EAEAC08D2954AC7F0AE182D7624FA76EB9B2B324945FE85F4819BB1D5D49EBE42D4C98FB88A37860A4F99AD8B7605141230BDFD9823527D35F18878BBEA88AF35C816A458EAF3ACEF5D2C1AB31833B67DDFA38D97545B15D0BC37994FF24E9349674C43A4F344A88AF8C874DDB3CB2B33EE26FC56F81E07E39F31A53D7C337B908FF5A9182F3F2291E8C1271C6FEC84C9CE633612F7F728821567F371A61076D6A02664732D7A1839A802BF5A7C62325AE3F0153235907AA99C467C20175990B81F00F9F8D5FF0C74F100170FBB135F8B348418EF0365EF71CDF00DD7204824D6ED3987B7B63259ECF88A9F83D7454DE77898675CFFDECC71D6551B93B738153D27507E0D93F74623AA985735FB7A3DF2C6B2A59CD7CFB898BB75E72A5D88A6B51B62E49BE037172610C8546ECB200FA152ADE30C3750B9C7FDAD571D683B37B76DCA16F4E1A77EF86828D6098315DA53D22877679EC11F135F1E99E7275204C848E3BB656A7E41E50C604783E028535FF6AF7A8D874E4D46CBFB63CA0D757E3B378C09DDDF5E595BD3CFE8DA9D65C15C5AC0A48FFA1B786543C362B38F3CECE9E6EADC0357D43F37ECDB67046CBAF9D45305765AED3695E90B415C6985EF94DE1E5E11F030185DBDF1D4DA185FBAE9C6F58F6D54F86B7340D4A736880DEDFAA9E2F6A0D4C46BABE0EDD1C13956606DFBD9F3DAF5B059E401C5EEDAB25ED70FE417838170DA7C446F238D9B28CB19541319E96EC41036FE4A8FBF9218E02ED843BAFEF3B6FE5869CE522314CD41B87E17BCB086F9A5B69F4B8D78EB030ECEC922BE3BD33BADA81542AD4ECCDDA2E
T$=1

[22]
Type=4
S$=A788CB0D
R$=5B1CB8D565ECC134989954C2D6A59EA9540D86E75486406D1B5FA388031B55B3AFDB483D6D3A8F9A58B016C53EDECE295BA2A44F92D161797613BDE13280E12D0AD98732385C2707FD586BA7CAF1BD2F4B7A9F7BB33D2764ECB5EAFA8AEF0429BD3CE3351DF02A388727EFC4F9A0FDE5FB2BE4344EF3B87F76427E93E8FE1EE1C2382DA4F2E6F0940F684AF82FE96DA5D4BFA26F764E16BC0BE78D7F566AB3F7B0DC4E07F13D6DA59B1ACAA8A2F2D8E22612511DD26D2B8AF5A05A515CB48F5E6C01D6B8B55469D1CFF13DAB0836D636C1BB1E50FB03DBA264E473544F58FA3D1180BB95B37B6C98BC203A1C56968AE156BEE35D6B3840B8667513F2B0258A197582FB1011E94E4B5D12575A47C642CDA07BF4E7F43F15A837BA8260C5A1FC095C6B99762FBE58970329A8942549917EDA90A84C4C10E97CC6F02417E9D8967E659B58A15582DE3F22154A375EBE30AA077150AA82D5B5547F3F672DB1B8675FCE6207357BC288D2C66330780D720D22E183AE8E42905A118AC8D7B40DDE890FE38297B78CA4D276D43AEAD7E94B8FC8BDF2A8FE9F5C1BC4E70152FD9BB2E367319EE2FE02908A65DD53E28F4A79968E2D42AC905F36492FDB55527D2BE80F89D732BBF12DECA40A671FC84344F6F0C315D3EF1DE1B0CE1E3765A0438F23D8EFADC383F695ECC353484F6425A2B309D1CE4E451805036DD20E268B6B0858FE1EE086E15CD18653C2187EC6BA474B85B788F95AF8056A3CE7C36FFC131B05F5557F5306B77CD5E469E64A6D542CCFF108C6063D284227C0D98A94A24DAC99C24ED372C08F4AF64A2154E1E6B9D5157FA7705CB7FF53E977498B6366220127371B69D0EA0DA05E11F05B60F5BA9DDDF2C1230CA29F836BD5DDCF464CE1441A09F20526590596214B1573E408A3FA2DC008B1477E93B3DD13054E4782ED6E3B77AF8257C5AD8B86379B974E1203057B1499F06C7C6AB8FCA7D12AE34E769A1C6F61757C875FB753CF514E3756D920B7274026170900C306F712B78AF9FF1CCE6607A04B1CF6D5103DE3BEF64D304E3DAD372C9309F3C91C85C0A66A2A97BCFE9450F4F8683370B83F15AD984DCF8E4A87117F696DBA7E9AA7D7F0ECA55ECBD4B3DFCEFC6D23CD9A9AE859E5E1F20F129148AC4BFCB5DC1546E9DF6C21C42E2B539D4AE9938598C495B2FE864473C6C1BDF92ADD86F82346FE7046AE01D1594EB1EA39412C05F1399CC7A70A3921AF75E050CBB65BA40024E384FF2C776158FE8CB5384A71E47DCDD574D8ACB3BB94D54EB50FC6982D734F58F
J$=49578264FDE3D48A930DFD47C508E0F10E836BC44252D55487B45334A2555EA081EC114B74379F43DBF8939498E5EF86A98948A3322B534A24B8271968E68F23E4DAD38B3E83D3F91EB783A2C6240DBFE2527E2C7DB94545F233E145C91E5908AE8F16058B9D8BCEF8DC5FE0415D508C63AB891AE2942296919A1EC5F0797867B298EABFACD6D2FF44EC9DC63E08C2DE95CD7D7EC8D1E6A9A74991022F908CB7FB42D519E90A483B73CAFBCECF13E600AB7FA9B0403A485D646A40BBBA089E004F9059CCB1B5949681BA7660B6C6367625A205FB8D40B1A01161B6822C0A2627248E176A2B314A49C5F905DB77DEF22877AD5332E0D1C84F37A12DFE09DDC85ED6EFE8FAA22E2CC4BA8EC1D3CA955AF563A72931E384E19CFF321CC31CCC006DAF22CF95C5B0A7F30CD7D73C97F2826C1A83A97F494AB3B173EF51989809617619AD25C797EEC82D2EC29287511419912BE9E495641A7C4A45957F2990896CA2726D8AA1126A9A8F9039B41CA7C975BD7A0D7B055A677062713FB105D5BDDBAF89499E6B04C049EDEA85181608276A490DF65983BB3ADE009922DC32D96EF2B946427CE316512D5CF7F05C13F432DDAD640DB5199698106453653CA87318E591F158EA0D7CDE734D7260F2DA1E574EA4AB6FD2DBF5990248A2F7B82A382949945F4CB3EF91184898AE108D7EDC0F76CF82E73F2BBBE3C30DA0E16894D3744BC69550D9A323D8C3ECF648630EACD5AEA0BCA3718AE68F6178CFE0B32239F9A03CB2E35F305955B9BFFF743A0450DB94E790E21E29151F95603BD7160075D382330B063A47F6C80E8859339C1E230060CC7F263D285B56E24792581FEDD0A26FB623D238BCBC0F8D58AC5275EC24E709994BFEC48434AF32BDC5850654363165B1AE1B60B48C2B0458928C0D6E55ED03CFEDAB940D2CC1E4B920B5D2B0E0A6F78150B1F156CD86EEAEEE78CD73CD722AFD2EF1169C3E5F80D5A5AFFE682CAC21E788A15B83481774BA222F69C5487EEF0AE587913B8E0F79B36090B5E8BA48972E25C57FE26E82AFEDC9AB6C615397EFBD0D45F26F2394220C73C9146D9EA5BA19E22538E37168AFDE8B0BDB2EE196921A0EA834F013A4F6999CB129D7C6630B3770EDFAC022D496BB263FCA7967744B90DC61F166C12774DEC8121AFE3B821E89C26FCBDB650565995E359B11D4DFAAB7D0AD446CCFD5BC7B34BB19197BFF8783820CA6FD1B1B39758332287E634E1A514825B79DD06647178E25ACFDF01A09F95B8C82192EF518D96054CB3ABE568A9BB352FF3B9AB3A4597DF91D
T$=1

[23]
Type=4
S$=1F834
R$=2E42B47637D405265FE687140357D7C7DF36F3ADA12557CACE501E19585C22067D39D38D6FFFE76D60BF34CA6C92AADABE94483958F98D9AC4637AC1263B7C7DD804E6B47FD8796D5F0CC18E76DC3D2E27ABF82742AC802E2A53F8D964F71D71A7B2324A9DDB7ABCBF66200349A18AB5BE1907AE182C1825DEC3AE22D036C4F4B30E1FE2C78959BDE1F2FEC95CF51A579BE9A2055C0BE1AFD97DA6971C4DB0DB4F65AD65F4143DBB765CD333ACED929A99BC7D5FAC2FD84AADF24BBBECF816D8451E5FC5B77360B3E5487756C04D17A5904E1FB82563B073130E8441BFFEF91DB286557C1B912E46C5F7E166E261CEBC9EB21C07FCBF72B56257ECBE45D7095B344F6B23B62CD9FF88B8299F674FE2D51B05512E753C9500FDBA65D9707D87627815F249A2F061673A00F4014FC1B5EA9DEBFA171C2019E34FA07DB60891B33FFE46F4EF888FCFC385442CE2AB05D101D0CCA624F57FEB59BF80419689B91B50629145F169009CCCA90C9F719B9DAF4ACE626AF414D1551A8ADDC87581043B060B516B43F130ACFDCF94B31E3C85B934612C269DDB121665C43BAA17E7081B4E0B0E8C359A3F9921E8DBB9DE3DA10D20426428BF0855A26F2B0C7BE9A6D467D1A6EA127CA8F0ED422365E35626395769BC5B318071CE2AABF065A58C075A1521F2932F45A9EFD2A346CFF6B6E146AF3B8F1F6281EB213735C881CB13BF5E9E4670D3F25084B3B7AE13850482F89093D65CB722F9919CEA5A5751F3E2B63D6FB2D173A35E58D05E6DDFB25887EC9ECA42708A1D09C0B3A0B9D7A6286D5F4DCD16B40CFB451AD4281A5C464A6BF1E469863F2F7E16850D701AE55D4B947358DAE3F073F02A426E232C8D3BDD65C690DD303189D0F64551AC643D31EDB4B875808593FD02A1758DC12EEDD1CDEC769D11631902DDFE80C02DFF45EE2ADA6E2BC4B22F9AE17394528BCC6E8D144D4A60E4BFA95DB750CA1188A079A0D2CB835FBD0FBF9034B06AA395DE17769BCF173F9516F28B0489DDDFB9B3374D9928940B02DA193B62BF724BC720EE9B5A39B728DC1138838D927A709F1E2E1C37133A8A47427592E6CE0F62DCEE786C26301071F9B0B4746C41D9FE19FC2E182F4310F6002D8B525E4B993043C7FC323D97747A6BE21BB85D3252EACA12BB0B9854D1DA2CB38AAD408AF7AC8D012A404884882E6A8A946B53788819B8886F417724533C9DCEC97D7E119D08C7C0382D0A286D5092FFAA4551A1AF65B1878D2A860705316F076148C5DA0AC0762ABA7B03FDAA891D2D530E2A983D7
J$=-2ACF97B677CF990A3A0C635F7BCDBE9E2ED85FD7CAAA8A12359AA9C9E96C0C0211959EC601B8A5043658A4856ACF7AA500DFB9A1EF9BE8D139AD685B789FB88E363F947158FA7BCB28935A4DBD21C3697BB494189005DD61517D8E073678091D03F1F0D315EA3101A84CFB6DE71DDAD4A9239B38BE5DB8DCA08A2DC7C91CAB2C2E203D6CA5A9772484DFD1B79E4C083F6E8825B1B065B5C79454B7D7B69144DF2B6BEEFC3B3B23B16863D45F6E7D7FAACABF89E66B2BE61D4B6061E2516229F3C735D1A7A7D85E47EE22687FC1E1F22D1B5E529C1EC0E29AB1EDBFE2A4E70994F94712D59C9F9FBAA29903DC73F92C64896E7A9AB44003FB4C283FE1EE131B61D59F6ED413E108A25BDF6BD82FE46254E048948B14C161A6EE5861EE222A1E520E6713B6C4BA6DD7D5EB902136AD48FC0C063FB720786182F05FA8F57CD60704FD016F260BFDEE01AA0FC2598E516CE2723CBA38A7111D5CFB0159C2CBC8C13280FD5925197C393D7B437409BD91F24FCC500AAA413E2123A7165533DEED42C86BDECE9E716B5E77E29ED42D5226A742B9E9EE37E47CBE7963AB5A0AC279C20C3E28DF021407AEF78749388D29E9B01F686ECF19A296C08F01D621C7905C3909D044D057E4592E8B56CF130154D77D483C650498562574D6035130529831F9EC1FEC392AE9EFA060AAB9062C19F7C8F410F4FEED4F327B336BA806603EEBDBCB93E5AC09CEEE834260AB8545ABD4C35C4790298ADC7CBC7358EF2B4668CA0E7CC95675437A073746EE97A5CA196A177A1C685F27CBF2EA7642C0B20715F93AD1F5213AD2D64D871BA20AD3AD8DDEF1CCB83945C834E79A92BF721795C158F3AC65AE89F203974320117E38D129D7C18DBF3BC50874527B22681DC5D46533C69A601FAB25C2E19753AD0F25F514A607C646762C11A7D0E22DF51FA90002501F5C34593BDA57E9C8844DCFA75781383D5D1A43F2067EC5E19AF2002A800817B70070BF605538F365DFBAAF4039D4FE31E069DD5E1BD876F3E073DD80FAF8D4B2B85F59B53B10CD57E846DF532AB8524BA32806E94A0C147A567D68689F4DE2D132DC5F911DD7258E7326A4EC0C1AD1DFDDA3ABF7C32623186D92B9AE378024B17FE65D0704235F3516B43D56F858760395B99A4BCAE83E6C3D797BDE86ED8D0036D51E35DF36B6964D5F2A7166F6328C6F0239637FBC6D5B64A6E2EB9029FA276C47C299BF335BD1CC6B8C884C6105B02BFB5CB71010C515BC7C8042A438C3FB10E710AB1D89C2642DB3CFC15B8A42E1ADB813929BB8F8AAD
T$=1

[24]
Type=4
S$=2C89185
R$=109EA789ABCBEEE17B5ACAA176DF81977F4F265DC3461F254C3A1739882A1C33492D9128D338D450C0F8CAA640677BF7496352A392D66FC50D8EE4F3DBBE522AF08AE95E41841903714BCAB3DFE16E7282500F7F99A7414D0BC7A5FC47DA03767244A6D89C384155C21D5900F1ECF3B511F35733283B3A7FA0BFC1CD183844DAC63EA026A9DD24663F536B041A428D4E0581125B4AB70F2AD77EAEB2D211E81E08EA137B6FD5D9599E72861E473A112772DE8994E69AEB694BDDB4C3014BE181D7295DAF28D54D8B8FCD2084F2BBE0C3780652FA328A74696C2D1D4DEB600FF8B77F58D121118BEC02BB398174335215BD636E7F3049B6F6D0B72EF0B990D9DA727AFF47A1121FA8B23C9B9357BDB693D27EAAD080DC806B097C8DCC03B10F2A634EA00EC9DABCFE654B4B68CD61C60D88C254D7C3897057D451D5979073774CBD6C26ED68F0E8E9DD6915B18A7EF823B45F41F87C93DE8446768442E513A1DCF21894390E44465EAE551A20EEE18925BC514FD797739C61C3532F6980F1C1797A3EF203A7547EA2397E825ECD565A1BDB88BFADC006D9CC874665034714E7BE2C905C823B1E5D8FDED5D928ADF0529120D31DE24F5376460BD6CA76CA326579869A23539F008301ADCD256BE7069EA7107D40664F93C98DE872156151AB454611AC9692C9B530A346E2501209ADFC18E19BBBAF900F862554ED0EA25D88AEB640438BFAD999E39224DFCA3B39060B76894FA17EE3D4243982BC779B1E945FA46EB209D14D8A316F4574BFD7EAF404A1549DBB3204B19AA17CD5645204B98E063706C6C5B9EACCA06BC488B50F5ACE7269BBD1EB482525C1D5F35D17573084CA5C806CFFCF7430F4B9DF219E0699C607BCC66E70329057C3484178CB97A1101786D950AE5F302607B4D17D740145191CFFE612C199D4732F4A540F4C60F9121E3DD634CD148F66B4F0B1C6A3FFCA4116A0CBD3564EE4E4D3E713D6A0155FE0C5B41D5C6DB00E73D05399CAEA70A696BC9F4592C61942E90C2D0F2A30B00830066703A520FBE7D230D68E327A860D989C7415A33A4C83757F659AAF63F7BF99D86E8ACB34B00D0947B6B158960AD3DAED8A7EE5E1801D4314A15A3092B87C1AD77F377E2492C651714043EF3D70AC4D1F04096C42D82E9B4C4ECC16359B70904F057222AF0F4EF2E54DC05511FEF3B7B0B0387863DBB149EEC1816975034F5CD3B9E214F1EDA16766518F4FD955E0F4FBBCB0B8DA8D523E14193EAAD3B042E00CDDDDD23998E65F71974005D8F0B8610539B59
J$=906DCF0C9A9718DB6C01804BA383FD7115F7FD690932AC0757FDE793DD0AB5FC6ACD26D622F0474EB6E9D6EE9201DFF05500557132AAC8336099BD918839FB2D7359019DF4E317E7A2E229114D39CC42A0B0743E7D584CE3DD754C955B2E17F9D61252B72F66595A5D655043E9A84E4AD7A19F6126F63AA9F0ED1D738859023456C9C9E751B1B4109BA78D8471F46C504E9DA016E3591A95C3E09B6ECA0076B3144035585966462F9E649CF37691CEA178E48FC3A458907916769E6214339D53E0D54B88E156DA2D2A3BAEB342A0FCD3A3C769E9BB79EF43D178021662D42309645CD2766DE4558298F70A0DE2D3BB443A789F778F8C62482AAC637670823D2FDA57A53D5935BA277C3DB70F950E797BD2A06EE447A5CBD11BA280E309BF6BCD1BBD69148D3C5D7ADBD0C4D983E31345B407BE86531578B14A3C765C9F258D264577566DFFD5C2438B37725060DF1C4FAB93828EF9BD5433677EDB248E4DF45147F835DAD7D4356619120CD9FFDF74B340D0303FDF6A8E2B36D3F8FE0799681D9ED7430F3D1862C776F1559C85D666A175379F39998FE6C14E64FCB6A7260D35775BEEC1BCD37B0FB5E135895F3180FC416144CEFBE536540B952EE0B964E9A10F44384F5A0D2DAEA1781EAC698E71CEAAFC754C2C60DEF1C2CE9551FCEC53F435235FBC21EFCCA12B0D285ED0B1F2B3BBC2477E427217B89D1B64C5483FACB01543E4F4BCFDB3E5FA0D17EEA13B63099D51E3568625D86EF7E91B807F653E57C9B8BAD8FB652A383042A9D92C17CA721322D80E55FD5E95BD1CD2B34A8FC466B7C9F26C8DC9EAF840D08AD20FA5C7F92591167A5FB93C6A6DAEA338F31ACB759C2E248FAB60955270EEFCF609B6F78F0DC853531556C8A46BCBD20BC1F038AAE66D11C7DD9C1C093C7E3F46F153B514A04859D69C6C5720F75F2615008EF06770E8286008859EACF279685DBDED387C848A88A4481E44A4DC133E7AA8493C64A6ED69107FF9FC0333E14B4FF6D566F56DAD4B6C6D46CA050E01EB50E64090724E5C8FAE434B1FEE2CE8731C3BEEDB13D2BC871AB09A02B9AA0B91D6A63D9E6F250F8714D77757D66712BBD2C35C3D3005CCD25619E17464DA8E793EDF7B0B2866858501247AB1F7FCFADB2D31FFE23DE2895F8730BC2C50501281042FEBD86011797AC1EE51DA676370EA316154F8C08A5E6934019F7C386B46D51261F382A1356F2F29710A3661156A0D6CAF3645552ADA2B5092B498D422DB9EC9337BE1BBB70E193C63D53E1A843C2B0AE86ED88FD25D367BEF
T$=1

[25]
Type=4
S$=14D1270
R$=CC623607AA55CB5E766F7A9218A7EFC2361E766C0D0CE1CCAFA0542B654A4E2869F21E1E1A564AEC0AE593F938474F0B66E134914307790DE38CDD3D27D3169DAB34B66A3FCAA48FA5C73D465AF8DED5682CCD73BE37678D9E88475CE811E02F52EFC5E071228B7B2A660355878FF9C2F008AD69B994A4C5E7629A41C081277E295543249694E5200FED32707CAE65873B4D809FB0008BA34B9AA5757F352AA7D200CAC9B68DD64D7A32A842776C160043DAE0A8403DF3CA91433CA96FB1AC045246DD619ED67681CA11B6B4556ED05F9C7396BA08F0D2723E0D719B2B59FEA7BCED7567B99C4D4DEAC8A57D306F6FBA37893FCF2BEA4060E3EADF9228B796A01778E667C34B39839A0A3CCE973D090E771C6C561A6453187DDA8F3D25BF123860146FD1BAD0465C74689D087A1720E841AAB915274E6AB0670AB526E792F3D0A59BAE14260A0BBCD2C335F03563AE681751723D9829B6C8E17DB6BA6726ADB631C28A77F63333F8F54BB2AD2A16F32F6123B1F1A71E367BE4D3287707B754D0B278E7E54A57ED1CCB111F6D4464B9122CD1C77EFF665160127BC20CCDA725CAF4A2D0D89F5CEBCF550AACA7A383B4DEB8D0AB23D96CB83472A8DB65BC5B2AE1A485B48AF3E9204A4297728A9B9B7AAD7DDFB335B52648A6E35F4136F7D48715D803B4D8CCC5C2D2D84ACE5BCD1A6A68B0A434EB2D593687D3E828CD4A2E452A32838044CA3FE27982D1EC6FAF4C8F82A2B36CE76DAC15BFACE35E8068EBE0F1AF1A5D9D63D5E9557A2354353CEF52427EE5BB74270E8B59CCB79FF4F12BF93A1097AB2C6166EA148F493958831C4128C26A8D7A3E65EE92AAB7E3DECB685EBE5FD8DE93F31E17294C32499A6133A26EEDD1ED8D069C8774E73BAC32245D1157DDA15767160A8927B40D3516FB2913750B4B96CE78B8E482CF721C4467B1A313121520DB9D6397F0CEC26A3EBA5C04F4090D98B6D94111DBAE570B42D9A367A5DA0E60AD1841766B7A1C595293EB41A722D6E2F5B34E6FC71D3D8ACAB57C3D9E2F39A71FBA728B4A9F376FE896F934D7B9ABC6361A28D78788D701771C964DB865BCF1BC332340EBA714DA716EEE55B326932F230BE05A71A89B154FC560A68AEBF44E13888DBEBCED3BF2865A8E870FB96E64FB56171C62EB926A676DB1BAA5D16C6DC0EA89B3C668D7024753886F52DF81C1679A784345EACFACC576E3D49C012F3EF33E05DE033D2F853D98842778CFBD8CFFC1383B0AA624F636830CBC47B373901A4DE9027DC59A27ABA96DE1
J$=5895181E3ABAC9021B46CE588C5DC7C93A81CA30B6E92426515D05CECA56FC6175DFC9AAF1FB40DC8BE543FCBC07CBA1CD6B9AA1D549377F87B396124478E65284BA224D140A469E1981553EB0BCB6CCFB1F6DB912E107E1F122BD7AB48E4CBC0E0B1D8E6CD1CB5AD50390F6FB2C2B50490F624E0994F26297BC6ACD67F3EF85707D90DE9FF36332F6AA46A822D6E39CDAC6CB14AAEA70F78246A7995339E2D6242543E9DC3C1789B5E7A83A16D9FE7D8C8446BB7D18B60D360F659DC00B622F7D07F3D097D65EAA1A82F02BC36F88577DF360E1818C05A1855089882B8DE4D88AF6D3A1297937EF5E64772ECBCDCF0FC953DD6CAF2C0370A068F30D0EA3BFF2F2547C0379180D55EE2C4D81413C3D0025E3048DA581F34F19C0272FB86D115C2B2AECEE7239F06E87557C020A6372A0F9A4825FE2A08609E39CC06D2C7D4E12A09A9D8CB23EA6B5E8123BB6FF1228269A1EC90137080B3FC6871CACAF9018840923068F003580211EF6FD0341FE638654C6B08FE2565E59472E9DD60C078B17209892D053CF883C293E97E85054F6974B6A97F3D45D036CB9187A2FC3117EB6A877A66BA163F9424B55F799F27ED55C833DF3E60102EAC05C369CA340F27F07F696EC7C8873C894E742C30996BB24CD72136BE1F44E2DA0556283699AB8D2D5B6AC7916C6EB534917148E95A56BCB800DB967FDEAF99C209470E89B3F0876713688B6660D73A3C30B51A5B82E09D8D7ACBA2E5DA0E36B27E17DFE7A6AAEC59389D3E762F8A6BFE9C9E2F726CFBC380F4EF2592463DAFC346958B56C78C1D28F42AEFED0B01A5A1F881AF8876431725CBB41EE0A75D204BC9AC61FB6DB4677D188167AF3358AE84F212209A2AD8B03770162C79B8DFAF9ADAEE053867E503969847982AEAA123E6B3CA80F1FA955098BFD1FC187D5BF5A82D576E6D4F377A9E9BA19F7ECA81753998BF88D525E9E2844E61B6495E01499A8CA97B939ABC19E04127E7D401B560813FAE974609FC52AAFBB8FC75F51961F9CD8C570E04C5350A9375D85D0C869E2E95AF05380D89985E72785E284AE5AF1CF5E16163D4895FBA53C5F4EA5F0EBEB4917172DE7535C4C6D1CDADA4990E2E52FA6A2D12562EC51FB57857BD28975026B411803A5401F14C94700DD0AA1D589DF11EC7ACE2EA00D169399B684BFC051BD0C24DEE629AE841543832F1A628673A30272A223CB0E81E90D13FAC7E4519133FC13D6C45476E7EAC8FD606C2BFCD712AE20FBCD430EC50441492AC035CDE0B0FBD216071CEBC6082FEA
T$=5

[26]
Type=4
S$=9C89E2C97B20F4D
R$=14E3EA808CDA8DACBFBFE5AF3E573B6BEF8DCD2D49DBD9383DAACD7AC63B0723154ED6B3D3023D0627B6E6CF2B6718E7E28C80CA26D0782F4BFA92D458D770000CEE1649906732D82836B0973355D77D63371427BCE41E3D21F9B20244DAFD77C5B2930AC640CCDEDB930F7D363D354DBB9CCC6E0B0ABA6FD42DEE19226F5973F675842B26EFCA899688812EE922C60E2296B11EFEE29828C6AD7082364718FEF69D5DC0A288F397829C7C953F595611B73995FC29F8DB72B9A6268468A491E44A8B298E3DED8B8A70A090765068278A4F9903179F834120B12DF06A5CC9DD294C80CEEA28A1606D4AF9EFC2A483108BF306C2B989626BB9DDB78A6212AD6653B1226B98998142119D99C8C3D004D10E2F3DF6BCB3C60F90D173C0CE29BDF0310336453B3EDFC60DCFD48E08186014BEF1D571757610E9902C0C29B9DF4D9D6FA68F040093EDDA785A3A59FA36A73D59CF20D7AAF8FE4F077A193698D8C9A88DDC56600A4BC67AD01C5EB72F48A8ABC86CE2A7750E8BC4023E424CA4C1AC8F54617E3DE59D3510FC7172A91AC3B890B244F66DB5E8FF225C9479FC646EDBD4E8E6B8DE691823D9A0B4B3099269A643CE9880A2746FAA5F29DAF461FE964784223CFEE3814C37ACCC4673C00823BDC8BE57D53E117D6D6CF68F460FBE7CE3D018362A84AFE13BA38B1FE5B05235B85DC92977B5AF26AC6315440EB8058EE21B21224FFF3CB972CAC03FA6DA2F23ECF22BD4328ED09D4DBC5F6558B7BE06D5EDC36E34914E504D086259F170044FD33F1B424B3795A6A312F4D732BC809A09CCE2D9628E3844799DF51655A2B79C652517090B974863715B4F4BA40513EDFF259E98829BC35CBD66E640346E3418160EC3852F1B55D30860B0968932DC192D93104FAB6FF9BF222910C1C5286F9B79BC0E7A7DF7B94D9404AAD8E94B96A38A1D5F8992644B9E688904C53A3EC818B7B1986BF8C24706FB6783A68DDD2B4F63FEF4DA7A27304885B3734960A9FCBB3438831879949D7DC767DC0A6A3756BA0559D3C011D4E4AE64E68274531673EE1C50FB08D02E5D3649705DF2F3E18DD05768BDF3DA547157DD7E78396FAA512A41E88C19F305F4EB61C11A77D6A8CD3B1E58AF92025EA5D6F0E5BE7C8E9E31EF51E32FEFD512E6028D8DDB808B6BA2699AD0048AC08B1ED47DF6EE6A3EC36D94A71FB21E564BDA22CE636B8A574C2D7406291648373EBEB0794CDF6885477511C2829F0D1AB308B119FEC85C443B98892E3DAAC8EBBE2E41942815
J$=-177E18FF82A1C20720F2A7273603AE0F47D1E932A829CA256A7884C207DE22EC68E596AA3AC6B48D9B4D034D1846C679760A355060E7AED1DE5168F1B35020CB78217E3AE22104E5B0E6A0902D06C2D3C41B38C667315A342C58D3DF69464E1045A4D86534DFECB31B93FAB1DB478FFE3C96F95328392C9228F25BFA0269A251A9E3DE6608C5012B21355E357A8DD85E5A1F8FE769D66A2D4ABAA77E12E1B8964AC7858EB46162408719F37B275C524E5131FD9E5DA5BDA7C6CAE10C66F9FAE517FC1207FD865329024F0AEBD8B06AF9368E43E37C10E77BE4008EE07291E4255FBEA9B63313A258D38D27F9F0B46D58B1F4A4A35775C0CF0438FE8AA078EA175AD5129B4A04129F6F456360F3F409F6B7D290ACEFCF8E99CA49B550F307E8FD6D48E129360B966531D69A221C03ED41A106ADF24632162BEEFCC1599C8F866D965D9DADBC459F3C831842384A404C9BB78CB39741E429B4DC0941A40CEAF307649EDA3CD21335ECF99C9A4645CFD52EA407A0D81FD1AE6C8A297CEB8C18EA87A1EEE29E756974F1758A57538471FA4D9FD111753215AF624973E2677FF0F9DE26B56A36B06282D41A51A50E3CFABF1EB56515121AB0723B34353B64A661E76B57B78D3B0361EDBD470EA95F923B681C37972DF91C79BD1F5C27F2ADDAE5E4A911B9252AE7E3E9B94B93173176BD33B6DBFD947F5146ED94186E4CC3CCD5E62F2861B39EB82C9B8A77FFCC415353D142B5ADBC588EC48500B1C8224BDC7C8ED06347A2A915838296BCF5DA7E274B3A60AD1B1D3627870F5B3B974AD4B726AB364FE17DFD959C97369CA2CB6E7E11686B0A5779A2CE397DF76F3785BEAD19A84231ABFA014700FB7FEBF25592FAE2E808BEBAC822857AF6176A8692C26B8A5E0A3FBBF1E06273675E7E69FD4739927575C77E5289BB3CAF2FDEB634FD7A869E20F2019F3D179D702AE0110A433736A289CB84450A10FEC73B13A6B48CC6971067861314926EEB2DCA4FB4E7944C259D316302A1DE4BB345AF94B7EDEAB264ABB7DD124BBE7D75A8795D903AC01DE88DDE5066614E4E1A9A60CA9B6FC7F9B3589AABF88670627A4CBC80E33EAF539AA6E236528ADA80BD1CBB792668F81046DD75EF661734477521BC2269DD9DC8B0D894D2D959E9F7818235F3683B61DA3A24165900330538233EDF73B9F7A5D9DC67AFE09EF187FDFD1566E66E07705E1279AB41CDBC43A067FC4FC1FB9E9B18CADCD01A7B8E5F716FE5AC5BB3D17107F0A5919302B2036F9079DAC7A4BAAA504B7F
T$=0

[27]
Type=4
S$=258B0517DDFA
R$=8E729471AFD9E21A6BCD8EB6F1612D6A7D1C57AA4D0820232C4BAAD52EBEA74F39CD113ABB70B90E90923A69F60C356EC45AAB0E3DAF17A71AF343C8BC4B2C3883C6779EA039AD6CBD66FA3EB6F88F65CCDB70FE727ED969F572314F095E7B28575DE54F78307F486153E652EE7C0E5035C024F36214FE0A3A4E79ECF25679ABB7338849897CFBE090EF9C3B1BF24A8FFB69461CDB9FB575BB5F22977D0DFD180A25B254B6E10A14425BF2AFA5688A5A5F0DD64468667D6E4675E350AEF22C16971A57F7E95F5BC7A142ABBCF440DED18552E3FE5897D1EF19F063B25D7469BA00D99F9AA36BD2F64E74EC998F85B34F50297D88E5D3927AFFC8B5E58DFC00755A148ECE41CF39F6C60E3B6D8B4C22450042AFACACDEEA45EB62C440ED4C858A47DBBB677DF6B3BFD0ECDD7EA83D3981D50665E1D0F47E34FF82FA11D3F9D8357F8E7A7FF852AF4D15FB01BF4BBB4E8960C121980C11AC7EC48DA80223911F1BD50286738B32F5AE1EC5E8A6B55AE9C3E73C15A5B2AC2EE5926E795DD549A6A479773FC1EE7FEAED2BAC13442D57C4326203D05F752FCF13472726793AE96C7BF992555D61938EA37FAD313A0BEB8274FB2B969077ADDCB4B75D61EF32ABEF1E2AA455CCAB2BAA0C7AA1076BF078D7D628D08B9815DF51B81FF896D631D297045165B4C381EC9CCF903DECC3841AFF2913058881F72278ADCA5FCA893F73D630CEC9A68F7F85356B4ED09F03023795EC0A6663E70109736511C26A0D9845FE51BD7A8FEEFEC79293812EC15AC5C65C74BA523D3DE80D4120E14F7B3D4CE276294F9B6F6DAF46E849F7332FA3BBCCC3B4002D2DED7CE69FE4F552FA123E0933B943734734E32190A465D73F392E8CF197404DB6FA3047B627BB85F71B49541CB3D4B25EF2D75C9EB912C440D96D3805FD45FF168BCE02BA845801907814E0F1882B5F0C4ABF8D4856E009750AB3936EF06DEEAF352FE7ABA38E0684049FA4DD20DC29B40EF59739E9BB33836C55F679ED24A78711FC6B3E5C89D36FC8537C68772DE5077958697F1066AA3E94F7E5E54397D7713E941E606B18D92EACE40BF018D98BA1A013D2977F1B45D9F87F59C0000EAB577300F7193F83583B7DC909AFE854074F7EEF9349C8287F076600EA26AEB4928C2BB0D85561A10937FADEF8C97188DEC748BFCEB8DD8724E01E2A49ABC80ADF101284231ED74F5F6570841B79E69BFB65CE984D714B61676FF16EBA194458CCF011BBF7299AB7FB53435B15E8A15CA9
J$=84EECC69C258222EAD92175C385DF6E7AB1015AF2D7A74D7B28F275FB3CA19CF71EB29EE357EF6858969FC7C4D845CB338316250123ED0F14BC64C086FDB6AF7C3F4B38639D14D315C13BF2624DC3CAD119A704AD0787D78E9621CE0C976504E227E8DFF43E1C8D7D86259EC313D107C66454D22FB442B89961C1A4B1BF57AFDB44A88B6CB6105162CD04A831880A9E2870A48C520CA867677DAF6891046B2D7874C9F544BCF8884965B7614249F5C75AF5D3B617034214DF894E43FD260268423A1090DC54EECE5F982481248F8E988CAD64D306E4220D361E2B3C4D291E8BD984617CC9A3E3BE1028E72296F8059ADB45F7BB4590C21A892146D9039F54A791C62F4A54DE442AF0C2890E07AA9DCF6E9CA590C372566FB25D2926EC65192EC28FF71A2FC3120367DF5480F5967D7C19457C19D7A7D93C12AD989E2AC6621A65436BF57F3D1CAABDE80A777ECCBB76C8FECC4B9DD2E814FA90D7DEA9CF38E5636363E13100F77D0566BD30337F82A35ACCEB5CD4083A05F3DFF056E6EE9B72DD2E3A4F04F7BF356BF1769703E39D7AA31784D8903BEFFB0342EB951403461458C3C2A74B6D43B3110AA3B694AD0003FD9A4FB387B9C8D54098CE0589ADB27ECCE26A0F92177C587E582AC30008442246B88296BB0EC2953219FD3C96AF6F7F10D4E30A46D1C9CB167B776158D7255ACC2EDF350E578E593C9B019E28EDE79FF51F1926CDC0822654C600519C8C7D0054F841FECA93D6E66444E5E021E2E13F8FA81C39AC5432547F9B304B64AFF1B6579F046F2CA790CA21E9767A3B9D18A30351CBD7E8AD157DD5F0E85E40B05F5C0C6F2B51137A7682D031904B45B2BD235C988D2EE8DF614049F6E95D46F4E9AFE46CABC1BA22E7691F4D9FBAB49F0F8DADB33A8B7E302C6E377573CEAB28DAAEE7567BA7C7283D881797BC3813C7268041B281472939DA70715EA2E1C1E726D916F345A54FA82C6EE392D4974386C8CCFA7FB42583D40F15A966920E0343FB22BC7CD7C7041CAE36008537F930921E77A727A2132F70847CB896B48BCFA2D3231C8ED1A65FE8C0A2B7F1D4F593183F99AC93E7E84CB6BE4F58E002D7B078310CD9CA6962D98E9A6B4AF8EA692957A7EA39AB2161BC3F91052D3980CAAC2AA82AE470D900543DC5C03120752AADE564CF5EFD15C91A9BBC512B7B58DC8AA5E2048CA5E9842A79C4220D09BAFD13EACC737FC0815C66F71E93E520AEDA197BA51CC0F046436E41598EAAECB4F77038062958CAAB00C54B012
T$=0

[28]
Type=4
S$=C
R$=BDEE1B423FCD2D788FBCBE4941D6E738A6D074E311602AD99064E3C6E8FE3469A266C1A3A4964C136B6DA337F2BAF1E905CE3968523ECA3423EF050BA5B9904B5A5DF4D3804CE73BA733F8539EA0BF326679EBFDEDFE7737F1ED97140C7DF98B1F27DC69F595FF0B2C6FDDC3E8A5686AF2558699D81BFD62F868A291431DF78F9EEF60620CA6A52B6BEA25A425430E154F3708267A2A4747A47ED8C9FC12A6CAB832431B9E8162C5ADCFEE3F87360DCDD4127305E088A73DB347D9C0E942E57374231FF53729CFB4D7038FA69B0129175C6E855320CA6D3ECD4084EDD1F08CF801222A23848FC3F3134690CCBF5CEF146AE1FCB687C4C34EAA60F28767FAAB4722C613BDAD144D490812F9E764658306AB0394E63BD3E307E483B05691BB5CB85FCFA489FD48EFAA6BE67CA8E051A202715DDD2D169B52F154AEA2C26FF7CAF1FF68A3554B18E9BC1D4EACFF0FA468B72BAC2CCABAC23B53B0BCE002DA16D4251C035DEF6443F23D7E5D36339C7937AFDEFAC78798E593DCC33DF727C70CDE30A1F455029355393C3A3AC45AE71FB0432D5A6B29F1951419B434334C4E8C90A54CC31C7C821A1384AA3C41A2BA8F589BF98F736B4A3D264649D1D7E998E53ED2E327E890FEADEE5CD754276BAE5BB455B771189EC26526515F598B037C87EE429BFB56C15C5C777C54A9E43C773F37D3D3F0C3473018DA2C64BC1B9F966E38B55112F5FE505766B76377938701A5B0F234113E4018DEB38BE67725EDBCB34DE20BC62092BEEED4B309760557F4941F967EE0B7018EE8A656E9D94C321873EF8505C8D1876EBFA99A06EE24F0351CEE42C16F81C79C199BB3DA6F8B5057348C8734303171B856E18CF7A8694E642D26873C1CD4E38A36B27ADE296F43D6253A867E6CC3371B301029882DECCE34747A17AA951B80A76DD2C3AC06AF8A59853EF1D6C4099FF7080CAB74237F99DADAEA1E4E884572ECA586CABA7413EE12B33507C7D18CBF25468CEE070AC9B6042FB00261759BF1916315482DEC0C88A627F09A32E9DE4B5405B9A206F9587350237CF9C1A4D0C4A00E4A727A21FA4405E067D5614F18952DCE0C2A8098F12C51A056A1FD40810AFBF1FCAC89266C04FF41C6E6999D51B3C1BB86E7B292F5DE725009D074AFB44D82710A1E1E51E6042B25696CC9232BD5BBC1BD9E20EBDEC54A9626CCF141E57F362C0F8C14A3B7A29FFBF673760DE27A1F6B2CEDCBA1B1EE277849FA082F4FE2561D489E4115F60FAFE9AFEFE3B
J$=-1485D14191D61232ABB3E30DCFCD489C9041F9ABB4B0C023BD0657596DFB47FC2D8E27E678DF1D5EF02DE88F6C876EDA83498A04C424D36AEDEC2C4536BA658452CCE04CD2BB2C09426837F60A9D03BD10BAC342CE84380C37D50E538D3CC833FB15FC5C6C118C25F1CD321BF7456491C0693D84D0AE496F1CDA99FEA7F3D12D4F396CBE19D0CCA77C35B6A09946E95407317BEA28368FF1B344E9D7EA8E0BA44D1EDC0B28EEC6AE0BE669B1F668AB33A561A27965BBB3B68DE6E1FE02391BCD4E9A615DB0D96B3B5E67898CC2EC9A1D2E0447F57CE28F7BBA3B5D3338C9CD5A388B477F05760E9DDD7EA8D69325426EF59922B7D2C0E50A9CB7188E3207AE92472732FFE808971A9BFA734396B05C51016EBA799132C9DB52851C4C9F716D381166559A99D14B81B5D12AB9AA95C3DBCC3D951DA605DFB16A8F65866B4CDF8DBD7CAA49C7F8C5E0C47BF2BFDF940C59C39C648894E88055AC43BCD210E4F7EB5363718918C6788A4E1D7C1527D550A84B39B9EF691A68844CF818081940AC93C0FEE13AC10583AF5B5141B03F3EA95EE8C30F05FD526FAFEE8CBFC6055287B0FF889AE1EDF6D0E58D13E5D1944DFFDAAF76286788DBC73AF9D3A40663F0A937FB3C4D3F6BC53C3FD20F3C1650F251E93E4711999889D06064D03D9515B8AD4B44FED2386D0974333A40C06C2FD20FA3C6D27DD634A4FC83115952128FF8641A943FD5A3CA16A0ADCE82AB8C0EE2EEDACFFB36EDA86851803D2ABE72F6EC298486C300C7628B52657AFFA26DFF355B1D3E7755AB28090E91B0611D877D3A5A8E1EE0D84134C653197F940537C9834113D9AD71628535A7453D2F3347BACF88B94579E43AC11F69C476D12814FE3E976387F14B0AD7DF8888E325BC5F34AFB826334A4D195CFEBFD2A5333BEC5D04F128FD4D4E2CC6C7E5FFEC58AB7B134FB3FC59DF51D23E65165734B796703AFEC7C0AA400189E6A0F079EA36F0E368F4D8FC1CD67E50527112CB3C8BDDCE2BFF2E79097C68104A8A94583E01EB9AC2CB1EE2DC2F8ECC8EE7FEE69F1FB0C472213A5D8324D45C910341E62AFE3246D970C2BE8DF1CCC341EC7C5ED62223C5A2C6DBFF186F617DCFB9905E9A9EC88019137582640616893BD8FA67F115939A9519DEEF01B6A0BD630AAE973D3BFB08E0B35DDC091B0F65FE3EB7F6500AF63B7E427C90726F8558A3400B298308177748FDFECCA88F2149E3BE63153901F5662C78C692DD49F22D702C9BB8971C69B10F4B14B7B245
T$=1

[29]
Type=1
S$=7E892
R$=18041969B55069F1588CADCB25F13C2905FF5F45A86E0DABBBC1BF266FF221F0193ABBF87782CCD5D4AD5304E1E3EF8BF0D2532814EB1CDA44BCB03EA020A9B26990694ACEE1005E4908E4D6A77D1E96A2799514195D1749F31152DEF60CDB58CB32157BA99EC49DBA7EECF2F197BB2DCFB5C36845A5790BA0DB6EFA6E545E89D406A27A9C2BB5A8B45363EE70398E533E3248C97B5A4C9EDACD29756B24E018A73A0AA0121D396FAC898DA27F8FD9444A42CB803ADD7B0EDD314A538B55AEDF5517DA9B22BE3A96B1B76CE807ED5C8CB8AFB5438290F1A7963843E696D247F94A7E305681ECFC4E50C5E1A32B8C6859287A8C7FCC410BEA7B46A880EC943475878E841B1C07E1BE84BB9BB023A920F51B38EC93A4E2A3224225AFEAC812E0E127630EEE39DB0F4546A067DD4C68BBFCDDFEE4E88AE0245085688B4632D65CAC29228D5C2A0F4B82EA539BFDFD107406B417754D21FE96C88FFB4A34EFCC26AAE2793230AA90059406106956F5FE17E0695BE9E12A4E59720E30CE554316D7ECF67D70808EED3E793EDF3AD1E110DD2C25B6C1621B4602CDED1FBE209DD7D8FC66CE7AC7A67B156A8E19327FFDAB16E5CEBC25F59545914702F31E83D1ABF943A23958851FB7611C4371093A3C18F8AD03A38B4D1141EFA5C7B0C75C4E26E02342C434FA53AE222C1F4DEAFA7E067E7F7444DD176953D489419350A5632CFC15F36C086560F39E53DE9004BABA132BC3B2E75CE044EDB5A02AA3C5E283BBB8C4A35E39469658ACCA6F0D7E700B375D5871A2E5B46F0D520DED858B633CF23C60F5B0A851E3AC7FA619932B6255E2A652F5A4DBCBAB3FFE210075082AB5FD0F74EB31D766D067B7F49FA39683DD36C3F54F345217DEAF441D17FA26C78DB3E8F85D30854126F5DC93F3539FC2EBAC471014AB2BBF74E657F48DFBA9BDAA6A814A6272538822D504F4B229382B7CB7E0CA628B23AE1CC1684881A83CF64CAD77AA2FA741B08769668DDAD4FE83251BE47094E6CA6980A8F17225CBB2E440C1A534DDF2400467668BC822417E5E4293EC58A8DD27CBE15D0F9AC2C42948688C3DB4633776C2B67BB24ABA6E9FA18D987C29E3559C1B507D3A572DF7ADA16350D6DE1C32BFD7D28C53560786EA1BF1A0EA401BD780EF8DE3EF92A78C704E6F1A913C73F0F46A8A7F56224700EED41F10C028647470B4FCD4FAB2BB89340877CC5989A9AE6EECA1733CDD3A5DE6C052B137C45443B3428AE5F40B442187F5E668C35
B$=2

[30]
Type=4
S$=1358F
R$=13DC6130662244994A7FA39EDC8B37D59C5068AEF5CEE8E10E1E899A924FDE4CFC0B8D45390910617EEFC6E6F5F4DA87C3822A9F4B570384CEBF8B640CA066CFEEF1DD5C178F3206153D54FC024081B3EE92E72966ED70638EE01D8FB2C52CE88F90E449067C645ADC2960CBB39E917BE513B83F41B53ECD169D3F14DF6A849696B4FB58D210DFE1E1787F45E0AD323039611FECA77C0F2DE0A98FF1193DF326CC43E2C233105248AA9F455101EA46C0D7DA12CB953F0EC68326F686143F4607A23D7EF7E40EC71C8F2188042FB606857346AEA0B1F5ACAC6EEED975BDC3C0BA1AF482B289B086CAFEA8B41CA2033CED0C7B17CF8824739E27B5D4DD385798E0A0CABA4B6E19FF5B083014925966E367A02D1C7B3935961EFC8D59715A1A23071D56B7802F6EA7BBB7BB0CBDDF262E1D162905CB3B1D18E7A6884D2980F4AC52C444B21CB9974D0B7F818FD71B434AECD24597F7172C7177735F25549319AAF096D9D55766845AD6CF2E219CBC6E0D96A28F6AAE74B2422BFC5F22F42EF76406B391EC1BE4F235FF3D8D8AFB3B6D15BCE5A6EA945B773BD13395E4FD45119E5BEA03F190BF11B0E8954644246486FD1861DB1F1DFDF1AE359A1A8AED1FA93F91E5AA5DA32829B9D7EF5145F7100285660D342385F78C91A06C3B2AF9B8CB2CC8EF392EAFA129720A96A6551046FC09D57C31C0BCDC80821EEA147C0DD9D724C90FED4E75ECBDCFBFAA600DB1EA2B02448A733BFCAC34B163368CE4CAA22AAF48646087892A249FD9F8FBD9BADF1FA86B4C5459BDCD413ADA357A2FFB709C3C5CEA52F3CAA5BF3D0244D2B1881648CAEA1432A713D8EAEB0E6550BB4205F29BDFA08AF4D608FDF4174D433A153EAFE3379D50270A9771D71131BDF54799A5E05B993672C363850BE7027DDAC6E9BF43587855EE580CDA866852ECD36C02A6A84F82E878653E1888117CCD4901BB1269C43481D8614101DCDFC45F08753EBFED4773BBD84F7CDB954837E96B84523CE8CECBB8AC2D15A700D0DEE69B7AADF257FD1A554E85F607E224125BD00BE87A0AD491626320954AC00FD27E23B19298F2C41A331EE7AFA245B31434ADF13CC6580563EC712D2CB211CCA6C38D4E48FF3C2EAC4B7CF6FE2F06DDFB6987E71FB8C954F5D03B8CD787B543F50EB0154A9F373C713D15F2A3CC77782C9C06C168F5F06CF1F9124F97B4EE7FD8F2F29D19256BB269D7E2DC78C35D8379E4EF20DC949306DF6386C90E9F4CA178FC7007467
J$=-3A7E9FFBBF52C8E142BB70C6E9E5A4E924C90F817761010BF357B2575F3820BF3C6362C396B9D055B8F2425E32EF478C1B99A75B8DCBAEF37E2C450199A41C7BD889281F5E5F5DAD9262C307F50800C3F638439338F291BC4859A8AAB227E9722828007229EB98207CD608A34C5845047246CFFA0E49307EAADEB84310ADF67EF0BE95A6D5A49454092C47CEF1A2CCDB4B4202F9D0C6A51315D646E6E1EDA69180C699CF1557E40ADE67A158E224AEE002AC1DDCB6CD451684E1BD6A6B564AC22DF641F5BA775B68DB6E6CFDFAF0A8E98C0BA82F80073285CD1CF4C9273A3205E40571841561CB5E9E0F4816A20F380E49015EBC59171FEA8AF612DADF257910C0C1845C5E39D8F37C853F53DE13E150E4AB35E58D65B71B3368DC53558D808D6E5BA424D2B2969F3BA7861CF18DF6F2A3AAE4E7FBB19DFB8278FDEC718C872EC0E5AE74AD9F0EEAA0FE7A34C60BAF03826859045D5233CD821A6B70542454C5A437F5E8012A20AA56C6D045EF628DC323BA96D024D161B5FEA17E4F0EAEBCE894F0095E84002867FCAA3947AA9561E5DB3F63B76B250B1F1CAD922594647517FD05EBC0FFC5C607EEC43EFA01DAEA6494085AF66650BB6F3DE1ABE84F7FDF42C934EDF258B0FE0A8916F2CDEF28483E0C59BA57F7BA7FBC4A61BF842A739A7A409A5D8022A39780A75B5AC00A41BE55FA77785581C2046F095675338279D42F76C8966219672C21E76635A83566C724B0C65743DC494662F9BAA32B5D654FE519760BB1B1B522377D60FBA492EAC2FD27FDFBCFEDD00495EE8B5A6867C082FEFBAB73B4A1DBA03C2B38D02D3937AED00208ABFD57B3FACBC1FEC76B2A05D081FF383002D089C985F21DD13F3ED4CD8C612F6DF3F3AF2D1D4E32F4526A5B04C35B018B8B1104BB1BDB0F5F58E15F3FD2EF7632ADE7F2A047E0E4CAD54DE79A84099965E027CA88F65D74DDCA397D33D09A55A44DACA3C2DF70DB983AD26C85F90BD49D3803F76442234D8B9F88D569E6E6F316AE2FA991AA2D43067B362AB89D09F85B536FD558EB7EB655EEF51B85910DB7C69BF372FEC03DFD5501E51CD3036C886D8985CC1974F3B082C6342FD4CB191FBF68CA9DD9D3C8600CA4F3027BCB965CB18AEFED487A9050B36D35D69EEFC6BFF1FA54215437500EC0CB55CC0446D7A0EDF21B6EF2CA5341818244E18B7F0DF58A5E429E81E10255DB985678E35E8892089AFF7EFE54B2237856030F8EBAED2A9C6D10A6DC2B30D90A43A0B193
T$=3

[31]
Type=4
S$=45A9C4E
R$=48FC360693754C1AC8093B24103F903D3E73522F5F5F99389EBABE2972DA9B069716B1838E8CA7F945610603B5D26FE13072902C91C6815C4A8764E46FB3E10E7945C02F2265118962FDF6146878ED8D662DC0EFAA83ED9647B52AE9705F6A34350EB6CACEEF8A7E04F67E2A1BFDFA9658134FD267223BDF05E6CFF020656E3E5A7A9DEF587E31B22DEAC925AC06A01263C16713788706672E5E0F149EBA2F04EA269AB81B0B9ED816F3B4FBC444F751C1991D839B0F3E7A22B1A64646E2FDD4681DD26816D6D27AFF504D910FEF919456545CEA94EF1FA3CD52662ADB757CD2756DF50E32082EFC0BA303E29B19CB916F76DDA96A0E03744E00FEF479FB9283EEE8FCC5237FD48FDD33A077F934594FE341F15B186D8E6A8A75D50C63159C0E486D26EF7329ACA38613986050B8D73ACF161E5CF1BC6C021C1C46F66500F4022228D3FE9D93CFE31A481B75E3812DAD426109364B941B28CC4037227A353F46ED697DAA71172BDB7FB73E53A3D4B07689A4B18BEE7BAC84966CF449BCEB7845718F0759AE3F652A7C9554BD07C4F28A01F03E1CA629C47AE41B16053437440EC7959860676544C8F9C97E3FE0116C27460BC99DF882D4C693086813C30FE845C07F8D2CD9C507E595FBCCAAC52BB3E6CB50D4A05FC964E64898F42A148D4E10B19B89E49B13DABA56B1E8D054FABF80B4513EA8140B418B42D16E0877F341915B64E662945B454438A04EFF8AEC61E5AC9D911635E5142A52D3F6576E4E0CD3FBE7825FBE24AAD5EAFDF96D8B2D9545EAE87141BA2D29D2B1B44F5679C608A9B33ADEF48E8601B582EDBBE95888B4AB3232E59BD848D48F13C871062671E72E7894D55DB4BCCE3A9F17C0E183B1BE99E37A854DB4AA41961A9663BC57A17F32DA84CCC51BA79B5E7D66715EFA25C3240153896E8B133AF36A55172BB130B719433C2250E387E73B2C253FE11196A278CC61AB7676E1E52671A6D50B268D71A0ACD97E82F7AF6DE41A9552E01022033E0D0E5872CB6CDA96CD52E620CC104B10F2A15D46C6536617B3F3C3F09C4C383D9B733452AFB5006430854767743727B5D05EE5604E650E8B74D8EBE1787B60F208D289EEFE5AD5CFBDC3778F2E74571A5AEED8413C5FA6A4CC631D96BD4EBEAB11DDB96568BC9AFCE33646E32E0BA3BD1F995BEDD68E69309E327B2FAB6A39BEDAB9349D32754B8E290E3DAEDB773DAFB724B49B21AC77C791BC655573947521D9462427E12F2EBAF4B7
J$=-3B4627FC196C80E3E3D72858B4876F48B738381C96CD3200F695B5B774C6D00203E0965298D1202E84CF61EB7176EBB01AFC17FB75CC32553CD8205AA6963008FAF151A062A9ED61D3CF35C1738C2CE14856ED71F387131B95161B18864155B08223422F0DD90E3AE1AF44EE191EDC08D9511A7F09B57572C8F6238F9ADDFEBCDAD13BF8C192843C94AC71C77C1DD786F6C5E370252AE54FBF46096C23445DFBA26010DCD09F958BE920424E8D2D93812D4CAFDDD40504D730D6CDD1E65A4B72BBA23DF91D1DED98534752884F9CCFC574066C8757EF39C95171176C4DE7470F755A9BCCD4A311990B6CD060EBCD638FFAFC91DA62C397BC8CACE12C3B9E20B4653C450C4363B453B1B6A6C92A8D3E1D73588B6E35A81D09121BB26783CAD91A64A6EE4E42B670C28C7EED0A04E0BECE05A1F67369B76AA99686B61899D20A8E8016FA3C7453EC808E2B65E9A4896FCFF0A7D5E735DDBBDAC8AB7305EF5052E1C10F9EFC84D5F435E6C078F25A24F4A1C367FDBB4BB37959A937D5FB1859CDBEA5D955714DE25B2E3C3DE3E52BA777966D0BCB826CA95B5FBC2801ED0C5DD1EA154AE57AC60C3DA3B6E1ED5259069AE9CF8BD4E04D0E0811AB7A7A3F4B3AA15EA4CFDC077E8A4B8C5EFA267CF3A0017106891E07DF7A82D9A8C08F88605641CA512141CAF945A3B7875BE4774FE61178B5218576C1A903A12D7FECB6EA93C604E0C1449B650159D86626AE47B85027D117BC14DA15ACB69B10940D8900ECDF737227863998ECD1C44CE79EA10D6926BF377CB880E3115B25383C9EE2D395D1D8ADB95B3B0442EF6A548856CF3A6E6DE9CB88988651140757BF0B122E31B0665367E7C323326A38C7C8C1E83ECB1000BCDA3D9C634F91D11399A0231E67DFFF7F9F042CD9441A81A06F500A17AF839694C806D455D68E6766FF252385DE3F4C496F160EB4B1723BEAA631FC6C05B1737974ED925B16DD70DB420A55BA217B759236576A1C0012B5804DB68F64E77E94B2696F692F948542970C23958B7618C073CE6EF2AE25EC91212D24F6CC27D9E9151CC614E0295B89AA0CAF9341A65C5E48B1A03237FF3FD22D258264EDDD4190C331278E94DAF62EFDB843925BDDF28F3CE4B962D7046FD463877F879D47ACB8A45F0D3E50551595071D863EE17D4FB43ACAC8DB386D95843BBFF2C0EE20B2AA54E13402A1E9DA6491147C882AC0038CF084FD35C39CA8F4C5BE08611FE4423E53B55FFC5B074D6B45D42355ABE1
T$=0

[32]
Type=4
S$=969B07B4200
R$=7C0F7FD7D1B952A95845BF4EA97F3E05771C3A70461398395CABA98674F323A464B2D0FA8324090E21DE4F3877559682FE29ED17882EDDFFD49FEE468280B1D83CE61CE07127DA4528EEA67DB30577BA51B3C0ACFABAC9433D213465690C0728F843D2537FD7E01147028CD67D9E39E9804592621E54971AACF86194FD05F8C0EEFE45745CFB0B5B559EDC212828905B4CC76B829AC9C06B84C809B24EF01CD580AD57EEDDF2B4B36B7D24BF4CD17B5CDC5773C1DCFC4785AA53B33A0808A26ECBF92DA7DFFEE8925070FE4D0F0E5D041BD9132060C2AE052D243CC208DD1FDD3D7890C84BAE1A92AE75A2DF2FC6E5A13B4B7EBD0B52AB39A7097C1538A5FE5898C6C9A25871040848A13789F549262E2E59D1013F2AD33678A7FB7595E102BFCD453A5F6A994DAECB19B44E2592B66BCB0EB722D52DB8833D1D6A0DA82157A956A721203ECFBB051B95D8C36FAE3449301BEEE9A56BA97A68520FF238F5316B79F7FD53C5AE33E6236D9FE18E4EEA2CF39F783D30C0DCC57CC8CFEECE407027177064F4403EC7BF5C4E5C96329F394A682C49562A5EFCAF56F439DB33C06458B3DD4A5860E51EAE025A9EF1ED9E77045F9BCC524F83EC0D644E3D8201CC8598DD9AAF799D72AA38DAF6B9DCAB707D50E99C2442D0F0E6CD5DA89319325BD5785552A6B35C22A068892CEDC1279134C53130467C56D76CD87CE08B098D87EE978A59B6DC2C27C85AF09CA60D3120F23EB16D73E89DA74A626B8659876B3FE309AC0121D1582A664181ED95915B0DF75CBDCEBB0B072E3A70BA3CCBFBDC5F12032188189AA34D36267597E7B70EF42842550ABA14F61215059F6C17C20552A98608906A9DE21D1192B0FC14FDE3FC33728425FAA792656D1418E112F5234C0B79FC3700F24120FB43E94C938C40E683C0CE192470DF5EA7B9FFDA4E82AA24D6CF0184A882005AD488ED9F02481694A420BF8D048E91B4CF92587F2CCA205D372359D427E8CEF051472EE055ABD9C9F8EDCFF0E6D0208D325028BD5A270F915D96B6AB42A881CC9337354DC7BC7891D8D6EF97B98C3AB536E40FDF6FC581F8240CF94D6AD7167621E2EE990B8A2A57498143490B9B9F1E39F869D92BE85333FEB9AFFC5C900804509474DCF446C669EB85C0A347B9B8D3D1A3DBBA54AEB6BDD74B7C5E358E2F6DDAFB94035B038D0B659A0A86EA3425E391D27415C0FAFE176B429AEDAD1795547210390C74EAFFCAE298E59432DA9
J$=-9063D6B64408871413FCFA6864280C0D87CC6C4BF45660F812F590CF402317287DA9128AA96B305FF3ED27F2F4E529ADB62E680EB51ADAED91EA5E2C30FB6D77C62274B0E4B702C8399A2BAA6EA587581680244076FE274CCC74B22856B0BF9B94940B60EFF3D7A847BE21B4594B2092C5649EC1DCA177E6D8473189AC83BF37602AF6906DD65734BF27AC4B19D63AB198E3195BE28CF00D298C165FC60AF004612A5064CBD09B7467A8547BDF6BE62D077E840B6298E9A75B37415A177C2E845B6F3C610C7C91640A4B2AB1EF11AC2DE4F4210D0F9089D04BC4A5D41BCA07395CC9E46A8C962647CE839C2C77D31F988F62B8616E6FFBAF5BB797C6620C36BC87B53344695844A5FFAF2E93F8AB504E72720828F001D76C48AAB3BA53425A2242B80D231C5A46135F42D18241C8A2C0441EDD03A2B18EAFC61F1164CCA3CBF934E70A4E1EB3671BB4BD49AD15B2AA2FE3E9EFD1168FA6DABFEF06D487C8AD2C48477755A71EEBF85F49A66121C84F8E432C6241B40C0CBC30145C045AA9F703CC5378B48E0899A82A4323F3CF9D306665D9B25688E695C5391F0E98D6FE811C8D76FFF6B92ED08F743AB41BB27E45DA2D7FB4F5EB342650E113C9AB3A490BB3F872658DE4AAD8CBE05A38AAB808D6FF3F1DB0D8095AC356A38AC5CC15EA208EF10719A73F4B22CB09EF932301D60D277D9A502A969898B8FDF37728E561D77751CFCD4BF3213B265D06E9FB11E61A9C8A28EC7B87A2CCE314D5F854F9D87F8AF00A9F95BE5C606F70DEA44EE4DA40DF9AF60C4A23FF03AFFD183774EE145AC29ACB8B52EFEFCE0C1DCD0E373C96B701FA9B1084FFA422B28A566024506553E11C6E95BB160B5A573759D5C7C974A97FEA044023A976FF7591C9D240B53C83E4CF9669EA6CCE35CE8A87EF337F799CBED6C6ADE2C379B068A778160338FC4B7FFF97616C365ACA34C3B61A0C170BA10C280B829E341100D627770EB033607F6FDC9645CBD5E591DCC25F5B18182F0AD97BFE4D2EFB774C2DD3B2BC832DD66F85D9F12A6C20F1FC4EF621405E96DB3A5D109E06510661CC677794FDBD74AF1127FF35C5A32FFF2BE60B19870FE4E27DDC0E6E2AF2320A52839031731C2AEE2308BFA452FFFE397C1FC3B02A2FCA064FF3745AC2EF56BA485E604F06A54490FA85453546551F4C84AF718EDAD8EEFCE1FB792CBDB6E97B9648F92656AA285D8AD5CD3B5CDABE6048FBDFFE012751E8C81FADF4E7E6D3619EC1BC3
T$=0

[33]
Type=4
S$=18D5130
R$=4FEF548EA1AFAABA9B8BA27946B6926007463C84CECDDEAB147FBDC0764FB6A4367C50E171430443D90D7BF95D9F68CC60A095B53BD2308AADE058C96A7AAC36A5ED8918D7C167931A6ADB11A2BC1471DE5D87AA91F0EDBAE71EF91336568EE2ADF1FECD6211A0A14DEE5CBB4C121496A1B17026ECA5589C75E89DE71DD96F24C124EDA8756FC025C705AD78B76A54AE7908A5C64EA4E015BB936AF780B0AD557617D4501A4E426C2880FF9289B19CEB4E5389C322715BB1963615E43FA6D1637A070A06B1F9207C0495C9DD3EAE22ED8FE257656C83C215F6D807D0F6823907986C46E547798D088E102C91C4390E0C4F2A0108ECD9FD51A7776A553D17A74670484197909059CBA4AA31884D4C2D83DDE24395E262132C80F44980A93286269D466EA72416EBCB0D4F9601C7D2F5D0944B3E3DEC99A18EB64646B355D905BCD40AB9B248990A4EC48042A2B1C97A012A78C3379B8C96232BE022B178C70FFC311F0E5FB1C931975BB89145A1E0D0BA334F85C6943559B2AFABFE6F970B6DC2E1D1D4F038F247328F20A031E8023ABBE8987A2F04E4077DE1831368C6958BCC0BAA74DC2CB3112DC85106EE4B65319042D9B1EA3444030D54CE3E500FCF32CDBB8CF6B35CF0EA9818A2AEC9305921D5810231D38C8CB1DA8E59BD1CD067A52FBD606B264843FD64C7191DE36B18D2853684782071F50B9929C84AF0A471B70B2EA3DFA699FA9B2FFE829B489A64480BD25CD313880F578932434A3D539937AD15E69CB42935C520E283DE1087E889A72290AD1C9291C4A5AB7CBE65CA0C18400B59321B1ECBEBE4772858E99D4C05DDB8BA2B7F40591EBDFB5DBCE3B71DAB7E943C7C8CE6E20E2A239B138CFCFFD0AA9B9722A20EEFD713822EE9E9B6C1D2A6E4B53472246A314ED54F89E241D114939FB6CDCBFD158D7371E833FA92F47B98387A077BB5484418EBED18DF240586AAB2B5CFD5DB69EAB9F0F49C2E8BE8BA6A5E536195ABDFD358BC58ACFFA03E25C828A8DADA405EFE2DBC0B1CECF85064FBBACF837575B57D81156B0D0A8069745921BAC889CF747D206BAA22C389EEDB2CC3E52BBFEEEF5A5F40F62FCF4B849EABCDFC4D68C497B27819F538E876F5451A6E8A12175D7F58DC50EE2B116C013631A6147DBF827E9325EA85CB081DF87BF1F1A1D0F93DF6A45A288154890AF6C1D503C1E3DBE8E38819FC290E75F759E4D6688DFB604F8924829F54C4148037D1092A3
J$=-3745222F865B1B47B9B09DD4F707EFC04A1C6FECAC99E9A10B3FCA6927AACEB858BEB902FE2A76E3603C2C479209B0CE27FC65164CFE717675D756760CA4E1DC10B9E3E14FB3AE9315DC163CECC455A65C9FA6F68960AA7BA9E96173FC19133B5F530DA027C2E7BDD69D4C3184D9AAC48783BE563C62583EAAEC5CAEDD2399DE9EB4D9A19C5AE924A74867CA2BF2F47530D4944BFB18DFB01FF5C20CFF9B61434F39228BB956D38F50CFB18D4740DA09DDE7AAA6FA420119C9C2983499118ADEFF00E3756B5D7C01E936190C7B320D64DD15F7A32B1A04926FB4F7AFD27F8A2F357F15C73DCB49C9D2997D0CDE421A5503FB09FD89CFFCB56F0623E0301F4BA3223AAB480336856C6621DE91E5FCF8E02C820C5C342487CA8CAE9E424C7D000D30C590BEB6657C16B874D924E19330FEB7F3DA864AD8D6802CB08D5BCF11ABB570CB3A702E516CBDD875EA5A7D37B2DD7095131035A79F0C3D524EDF71F0A8898A0D2572FB5929541877C474B137192AB152DCB948976CCF2806D74B3ADAF5700753ACCE1C948ABF00D0960B8591C6281CDCF74973AB3B279F2B2E26808163D6E26975094280E1F98121371AFF61991F1162CE916FE0C9566EA6B43A4B74EF421067D9A161AE54D8E8E82B2C228670E9F5B742F18710D650C1F1372A11AE6A3CA473CA3368FD92B75402C1EAEEE6DE1A1C1F2B5D1BF01525949D3D1E0AD73C56F0BA421A32C32887EF88C26A6AFBD9BEA8C28846289DB65C066F3776FEBA4C4E74292AC3C18328A9E132FCE97A98D4B29B65DA258B5A857CCAA123126AC54F3E81E0B8EF0C0AC240D7D55E0440CBA0EFC741ED18FEDD7AD6BBB5A9E3E094057608E12D2551837E2C1207C0760133D0C869ABD9FAE4374990FF258AFE63D0FB838CDF3AB21C7E3DE205D4E19E021078BE94D961EB13349E4364B82963D39E7806F7A5F86235016E4E1ECA5C6725FF9E24CF669C5D6490B1D1EC578A9AB2F9C38D12A9B1CF23DA7DAB40F8A9D59AC73EBA690A787E48AC905ACA72DB463A3C3B1D64378B81F5D5FCDEC62EADBF6FE3085DA79A5D17FF772C292DE2C77EC8768546255A2AD3053CEE75FA1BA4A241E03618EDD8E8AC3263555B8F70E7CD94E1BF42BFC5A81153A5D7445DE8E720B19867018A62AEFCA180FE7201D83C6E6F3524EE130AA9BBADFD741896550E881372E52A199C40BFDC8E521BEA4802BF973F78DF093E1E7E6C5492A7B0F1289F2B16BC323287CF653
T$=3

[34]
Type=4
S$=7DF79F10C
R$=A27317B382880D17ED6A2F9CE170A6331BE2BD9D9B68B660955FA39875F43E75D38303E0BED8A766F9F48AD866155A62C535DBBD2A187D379A536487BCA8FC2276D2EA93F1B321ACA0B6855434B5A84C361B186FDE521CE1C594EF626EFB3F2EEA7D64109E116793E5E9C589A8FDA83537DCA1FE55EB475EEB38EA5BA9BB32676CA687A5760FC3A7654B9E80E7386FFE6EAF1AFF81D4C88DFA942926293447C9CA03DE87391545D4257C69B7EEF384A43D87A5BA47FE2A9E80E148EDA0727C5E77162E0AA8BCCD74B23D38BE1388BF5271485533F9C87FAF6749E29C8265A2486BBC603C2B29734B414C0F442567B65B23B3C070AF4BD4CC53D9F8FC305CCF3CC8659135CA6739CA4C74392FFFB81AF6D45ABD6D4A6F943E90D26D6D62275ECFE4D111D8C700BB80578162A8F768A7292E5E30602F48EA957D9552A195B663BDFC1D974D2973A745CCB0941A96B8045096858666B5BC38327F5A8F2F991457E45446009DEA6945D3FED054BF96093FA7E0A7161DBA13C5D840344E382EC32B7C34A370FE73D8B9541776092F820884E6AAE08DED6D804273149C65BE348340348428B45C9F06C43D1A3010FB1258F79AF021F0EA6D038453A7F71C70F341E2DC5EA241A2F29083CD2E019705B6FEBC171791C9DA72D62E68D7DEC0F2F9874CE090A2DF457A4D8C99FEF0804038B9D83B4EF2362A4C8B526408EA444235EB6951288A2349D3476D9FD2673D03FEC18703EEEEB7D5C0C0776269E416C312770C4E0F2F9945E4C99152032A503F18CDFB992A7F0E122BE7B571CBC21E6CD0802B12E413A45BB4350A65B69B4232B5F5817980B87D3FF5C4F5CA322954CA9D9C4941E0AD05269C5588A332A22E8255982A7017DF1A2FF35FA383F09D08E251A8FD1750F9713150634219EF651319B9A3245113EAF2740A4FD92AA0B290C4E6668378BE8C9CE4B08A3AF317577A013178FD503C1C2B93426BE00381FAF834066B28BC6EBDF13502F1721B48115E497F4BC8FEE9BF806D932086EFEB45EF42678B53DE11A4988FD39B654EB4C632F45B1D3D7C4B7B72CF78B2757C952485318C2E4ADEC5291483BB390E83B9C8FE4A64C459E1C8D833666F5500CEA256D5BBB6DCEDA5D429112AADE14F83C61F86B1EE0DBADB9DD8126A4282030453058D33868F6FC9581E68E03EDAC274102FB57488969B622CC7EC737C4462BEAEDB4F0C27346F69C468F236017BEE8D23B8133017
J$=-E8463A107DD7F55F291F3E2798BBF5ABB422213F5DAAF470FE01AADAE6870F488A6F66D9FABD0778B6C55AC1758001BD8748A020211A230C94F56C25663BD4378FC9B1B41C962B6B1287BF0874FB7BDE28841A0DEE7341508F429C2C275BE66EFF1B291F720E1FD5805890834351773831561A8B4089C4A8E9D434F9A6096DC50348B554B5465EBFD0F4C0167E5473C4FCC3A0151E811DFA0A3DEBE21743B9EC798CFF3FD2EB7CD61EB024286AB78A67F612F68C1B8E2C50E99FC10C250706521D9CB25AC9E260A1562319CACA2CB7BAF5DB93769D289CBF38880AF24139FB57F93C373545E90F680CBD0374330674D3DD730E489391F6C4A19EAC094E1D7AE98A001FBB5EEFF9C2463B5F8EED31E6ED4C836312C22C53BA83CAA14E1EF329DFF3C39D89186B9A151A4CEAA3C737BA7731AB0CCF744EB70497A19DE58BF0CDDDFE79CF8CEA359A6B9EEFE865C9872C576A68DBD3F2F55F291A4B97220A7B1C0259EB7F3DAEABB724284B976A5429C3D25D492A38C5440CADDB415C5625BE1901CEDAA15F290ED3AC19BEA7C3821013F3B3F35DFAD714A9B5A283277C7AFD3AB229D6850E254A30807AE4321764ECACD5195B6F1C86EB4EE588B0BBD338BD41682DD77DCFE186E69F3DC57B0455C46A72778ADAEF230209E61447AA58FE5F6F24F340DBC63805DA8C080D4C1535A388D86EDC4C3C43EE006AF2DF915997783DE914467F46A46040C7F586480B2225F0AD92A88E83A9A7D6AD8441C186253AAA7EDDE62D000A6B5A6DAF9358DC18FCAB145AA8333C8564F9C8656ED6863DD19FF6E89EC72AE46AF2EAC0167F6A32A44E88E09AFC3F7DF9E54462B13899B7DD7062D5378C231C90079336B0FBB41EBFAEF216DD6F273F983C7ADC61ABB0A64F4E6FA21DBA7E08228C1A5895491F76FFBA4A1E6F69CA700C046DEE6C939BB3B156494ACFA934FC007014CE566C49482BDB304AE2D63947CAF761AF4A369A35B5AC2B13634E751B0629405E87EF0F8601B6BE0F503EE24D4674972CBA5BEB8430DE32B57992A75445A517B6F6D41D6F8E8CD4A813E036B4E5D642CF899906BCAF476C79B7C5B2CFD419FDA9B34914791404215347E3002418E25C6451EA1F5852F279AE6AD91431A93B626BC2AFEBEF3A044B49DDFE45E704C0C821EB1C3CC76F053276026DB942EBB3B5F2C8AD1B14B9807B73AFEBB87ACA60E184840074F1456164B1422AD1CE3E372469016F6F59FBC909D9
T$=1

[35]
Type=4
S$=3B2E
R$=2BEB9CD4C7441C8C6F189E99322B804EB481073ACC92981D162B5CFF364BF86B4982151F7657FA2928091190C92C32CC212D256892D53EF3B146F99EEFA70BE60913BF6780097F8E9E046626A665C4433E0B0B08B7A9C8E1B1022DDCE7052B7A032C8BEE30134E1F44583637CE402FA3DD7DC9DBA8C939B8AB7863DC5B2CC3B785B3901BF8DA1E8668E9C2D4D12F7731D47426417F5442CB5FF7644FAA59A231C1E35FAEAE56CAEDC19C25194B73AFBD8E40B96539C11E362420ED16C74F9593A4816AD6A4C86BBA4CA51DD6DB9C92C24ED1D2F8CB865617D55C54EC91F7DB93D558ADE82FA0AF011DDAA370576FD19803F9944FCE9A88D114455738CB24021787CBB3F319E517A243C7F5C6E2B0E9DAB61E248BFDD1DB5D425C1B497932B11AC5620F2A9F95225EC97D50EA654B3C6F92DF7044B8DEC1AB939B608572746DD53600A2076942730BAC3D1F8F25BDB2B195AF81941D4347429C29A6E5E7149B4B59EF937B180127BB0E615A445B87146BB4E15EF66DFDB5452DEA62CF370E57640E5DDE22A945FBB206691D0347C1AFBE363DFED4D2E22948C8811214214211F78E385BC03A229C66E69A53DFFB3A38777BD40CD1C81B3257A1AEDD19973FB8E7F59FB1FFBB6CA093E062C013657AF1D8A1F6212753924C7555F65B1914805456BE1D3E907DFCBB20D3FC0F126C9DB116368CE2A682BC18570701433D1115112D9ED09272C7E2EE17DA28E8237EBDEDB83762D5DDF5EA92A0C9F6D9B5567C75B9E5E952183A13E5138848BBDBF54EC70619E73B8019D31904FD4D6E6A18B2FED5267AF4F348A22EF207E8AD3A5B577A9A33555ECE65DF0384F486C5E518193F207D4CBFB7D44E157C2B9E0A12F079CD810BAF6394EA2D9DE4ACA3A086B6E7DEC7568A3D86A4589EA3670F41CBC1BCE197EDA966E83935913502630A9AFA941585EEA9F61E5E04A47F626DE5935B2BF6E5A023CDC062B5799CA8E07A60CDB0349A663280BDA74AA909A7CBF5F385B2DB131384FFD73589CF9DF9B23243DFD8930200A21A5C94FB543A80A7C4F24732DE568FBE904F5EC299DE20F11DF3CEBCC83617AC7CE6EEE84C2BEC9BD21ECAFF7F57C2465A3E18861B4BA1C45C551958344DA0C0C8D6485EA38FD29628F990D0B8098E3EE6F34F0E0D3D0B4367A1039CDA9F0F35048F8CA78EFED5BE7AF7EBAB0A58381A73BE38CC4711D9BD5B08978F84FD57797EB78F5FEA1F15CF4CB
J$=-2BB21DA562A173903BE5ADE159E089277EECA16D30E91D1B5081C70F65CC4D611CCF86E8DA2EE0A37139E6D745C1A1E2530DDB319F960EEEC9EB5A36BA7AF80A46F0D321251F77A5DFEA58B7A016830EA1E3A4E9651F02BD8CDF1E3B43B64E7545C4CA0AF80D216546B42A3A9683AADB98FA0B684C9A2E72497E8B841DA37F61E4D9A2CC2EA356648CA4E4203A05B212FFC6F256A2CAC5BB88B5F7C156277169DF5BEED993FAF24D23F950A24BA1FC4CCC6DA987A723277FE5D9031328492EB5CA4D77D80FB9C8D21E3B7300C81BFD9DE34382509545C0517F252E237FE86A2F79DFBBEFD25CCD3A8ECB3B2917129132BA1E65A3BD2E73FD746D77DEB410B61C22B580BC73E954359E0BAA8C7BCC812A5C22815066B53449C29A5E606E7E377FF9820FA9E176D74592375EBAB5EB1C48FBF126887B4428575E8A8D5F10163617DA0FA229179C829AACCE4F1577FF6EABCA23A230B56874AE8D99299ABE461D85F3A0B750AD649107B86291C683CEF2FDF504BC50253D36188F57F52950C58C717A199329A4630D1386132D3F7F59D2BA3D12E49D006894334F7E06110C5A398BBFE9CC5A66732021B1B03C3D8310CB3041308E2CA5DD22B34C6E5DFA48FB9C0C16F0A4F2C8A502ECB7B8EBA456FA97DD28949E63F36EF693FDC8C398A8813BF84B8ABC3DA6B422AF9801CE0F59331D9DA714D7E14AD8FC546C8FD10EF7FD204DFD2AEBF0962C15800C3BEADC5E96AB9DA29791C8F1F2D7A49D11C487DBC2050545CA15AB80AD921A54C2BBBDA7DE4B249A912DA9A43982EAC4509A2AF1D3C0ADFE8EEDFA8912DEC8E9CF9734B4C041E9E6ECAE3DD5D8EE280837B03584EAE40156F99F3C416DE150764AA2D9540624FE30225B074D9EEF3A8E8DE05D3ACA79D90D9B86EA01F2FEA93DFB467C43482018A7A2D5F8D2C1CD64F02405EA31AF921502F15685AA7622FD7EE988635184EFE2A373810E6FBC8A2E14FCD4FD157ADBB84BE1D0CD8C90CD69563BA01594408806C6A3D6D647CFEDBD7B48C397CB88EBFAC5ABE5354BAF91237223E7500BD6FD786864B32F00570840A2D53532604E54732CD9C5F8330E12631EC5C2E4A20FB88A0C68C01492442815125B603E59DEAB637F69653E4AE8A2AB5A4C0190544951E2F481A80D1A879E3A1165B80E979C11D8732CC1793E33FF3977ACCD9B15F37B9B082F9BF3C51606860611273109258383DA2BE89EB72089CA2DA10FB685
T$=0

[36]
Type=4
S$=26FEA3C
R$=1205648ABAEC2B174BE59CF0C4226E7B214F3153114AEADF0FB582D61E5F579658930F2E125B6329F3DB27E5458C7CF3AB01F10615B047CD5A4BBC4B3A402C35A8BFDDADC6FB05F22C1375201049B4030D2CE8200EC6603102BD19381A3A5E802F9B5219C7D096A71BA653B484FB9CC1CA6C360969683CB51C3A6850424EA06200380BD88E3AE84F0083CF9AFB03932598493338EB9359893EAD6108C4402EA6DC6D9FC537BAD060C55E8899CBC14AE94F13372F5EB97FFAF049569837D59F871745A4AA0A2CE63C89CC9FA45B3549D4946C9E296835FC06167D0FC11268484C254F9B140B1413BF394BCAE1A572860390C496AD68488E32FE1503E35D7189D32F7158D9818B2DA248A0E38538F31C78B055BF6BA0E792B03E000D70A9BC416FB38C0633D4C0855AB7CEB52B4A12A60586BE3EC8D517CB64B5936FD9A47D5B194BD35F5A487AE112F5CA95E453C997F371A35EC344DAD7C40BAAF4DD13F9A4F349EBDC12596FCFBEA5C61E8A1225DBA8E82B60EF03347F9A30ED504D54DFCC9B9051F92BD73CCD52A236066A5371347A558532F7C9F10045E02EC0A32B8A7D6683224C4AF8E6BD7ED00939660D5A07D34E02F74C7258AFA05C0C99AB12E6EC13A23831FF98611E7CEE5F36390894575E5913AE6D340B964DC3C9BB09CFF085C103960B9AB3544FBBDD40F89AFC48C0B1810C751CED905CAB02C64F3828CD8F48C9C1F3DB705CCB4EF899FE5B07D217F633FCE82F9AD8A756F321170EAE2770A418B92D531DA7A0B376935A2E921BFCDEEFFAED72A11B527F99BE3D5573ADD8C28E0FA8082DD45375A8A12125B81789BEB88B50DA0E1FEBD88DD05EDE3386685DF848323373903E22997A3813351A54367A09B99696BC8245B28F40B30F6A6A38251FEC55488B2E764C7C1C8A461F924178091239EFB0F04B693254886683D5AB6B0CDBC6CE0E351A80A3C27863F9C45138CDED9B37CB0D0866472BA53F8706A412D85B0CBC955C01DD3FFCC9983AC5467FCA0A1E39D177E547075AB473DBC95E45387D01C3959F97F3B26214736A0073E52AB500E5EA5ED6CC4C1DB937EE2B947DA3948ED090F157C8A0DECC8877D8D4ED2E4D8429FEF4557B8441D33CCB7679DE494E298929025A72066CDB2F98F449D1747F0827F46A8994E7D744F7F63BD13B94626FB5A36BADF034F837ADC911636D7C49AB9EC3C9F9DEB6431D3B5489B4947998CDC2985C72F
J$=-B68FAF22E69ACA4C01A9DF7C3EC0FEA25A379DFB43828992BE59ED6B7A27F5EE9545949FD9614C99E0AB0EAA5AD1E2926273D84A6781BC210B6528AF3C9ABAF01271C02384CEC60BEE19F0B0F7B0FA02751C9F9CF61ADFFB7D333BBEF08FB75EA224D484192D4A86BB76AF224F31DC9E9A8195C4E21A3B4D39D55AA9BD9B72DECFD4EA88E8B3E772E1D5A09F65D5E95C018004FA7F01AFF553AE33D1C3746007A95DA32E605AC32450F01FF8816BE0FD3A98F2E1474D1E7204FBD352A4F74AEDC8709FA61A25CB505C7A99D64AE0DD98AD49AD7B7E363C4E88B993ECD4B12311EDB39E2DEED7BF94AF0F120B75850C48D0344023606BE2D463D122B16F291DC155E1ED97EAB016726C2676A4020B9B22D61B49D42861A81A281084EC1D297B50CB13B65E4BE9F16B4DE37DDEFC3CF6CDABD4E57F089CC057C4F085452B0B54FE884EC2C1867FC67DB4ADDA9E8570E8EEF00553E64CE0AC00E5EC5CF8ECAE334E13B23AC25697CE06C36303B6D23A232A4009CCD14C43E47F85C470E98ED4581385FD9BC1C3967851B088576C883BDF66E014A6E56953BD244622896A6524DEE1A06165DCB56967B3CE1B1F1058EA9C28E73325D353CA30D9DF35C539FDC66CBF984834668B4507C0268FAD8582D89BA23E6687536E82ACF246A3EBACC3FDB21297725A9637DFDACD85BAE4A3E63F4678EDE183974EB643D350454AFBE19A9CF1F031B7E6ABA27C4BF404A341917C3CD2238CC9048EE79BAB7FDB8E67338D22E4073B20594D864E3D4807267586FB1DCAAE33D83D321C08DAD018A8FBA6B9B92DDB09E9311E6F77ADE85DBF12C2A4891154A2C4FFB1EB39BC4F7A14A740571A1F149A49DF4CC81BBAF8674C385E3BC3342C1808D27ECE77B2B2C794019DE3C024C32F85D237BCB144A9B01A6A5773352E34B11B544E0941627E5164BF392892B0BF099E39E8589669953B23CE9E2D8FB2287DE6EF8767D496C671DFCFB1FBE970574EBD2416DEDF3B7712BEF17729B132B9C4C67031A8461A4187A72AEDFB9268F3D78E165AEACBCF5F70D5C6574CE81F9F4A7F173FA70E72318B578231CB3A7F419A2FB695282C5AAB3D141B4545C0D566A763C5D0381836667A246E2ECD6E1C18345F46675F2CE4A3E6DE58F3DB71F20A2C1EAA942DCAAFAC32BCCB7F4A03908D152E65752CBFDC24DDF2328978338217D4C3E77841DA9C97A36240043EA3140CF4E758A323229712A63A
T$=0

[37]
Type=4
S$=2A0C
R$=6DB860E8C31E9C615147F12D79EBFC759D3BDE96261F4584E4729B35E6ADE42EA0D8803124E5888F8CF72676AA9548DCF7C50AE505CF49AA0E2B1A0C3AFC63D5355DA65536C5D356F3CF6A12D7CCB963B9E8CA712D87914A5CF852C467C009231825B8E238244EF0332424A35D690B2C4B411E6172D47247A3C77FC4B14B1174EC1E57EA44906AE790372AC8FD84368C6BE87BE236AF75B531E1C5CC28B8861BE243285D69C22C598D3C6C4D86D52A2CB0A42DA5F9911361B511602EFDC16457B1BED9B5D94D7D96418F8BA98199AE7C58F689C8D418A3C58D94E028033DBF68AD2176EA7A6FC6242E5306084F971E0D257EF83B8F2FCEFBAC67372952536103E31CA7A883EDADAB89AD51A6FAA6C70848D146C4F1D0B030A8F49E50B69071C54AF6EB728E851F2C3B54E2AEB6253EA2132CC739DDBF64187C83A8B53CEAAB44AE5CA4A1ED0AC683FD968B2F8F978B428942A876143C4EDD8DE97969F9F35EBC06C04368C6401CE34FF61250885E44843CC646F1E6CD4904AEFA95AC971091418DB2C7DE4E1F5471D492A7DE3703D10F72913DED0510D8478B25F9091F2AD7B94BDFF28FDC6404EB2ABE4C0F287AB74D7C37BB09BBBB550B18B286D17A2EADAD35AFE21B188AC58EA18E545E36A98C35A6BE747D9DF93F6405F986F7416969D458A0F185AD5DB60639381922CE99364CEF08ABCBDF85C36B1C1F5AE2268DB2DD93E76D6A9374C8FA77659C2DED8F81DD0ABBCB0FFFD8E7D1A69566F6ED25B6236D0C1D52AB00B47B7A40C4859BA941AE6C4D7C4E88E826879658AEB8D935C9DC9FA87780A10EE68D7A5BD09D5FB394E9D99EBEBBE840DF88D7D4FE05E6969545BF63C19BCD647ECD34ECCDCA3219F879B9A1675C502A7BC0DE8D033188C6C607D3B2837179CDB180E9E5C5F67946D79B16A54FFDA6A526D53B4B5E2BE5ABE025643F146357388FDFF4C2ADCC5C68ABFF4EA9F48EA3F4F502387BE13939BA7927D051ADE39E0CA647BBE22758957D88CCE38EE3338E9C342B7AE4699B54AB511FC26750147896E68E67D9EDC9DBD182F31419658269889789F19CA6759C877EB38B7C4EE12B25B648BACCF7F97985890B7EBC825E6057FA6C26C11DBEFE9A256FC59432B7ECCD523C2AB7E5388AEF9172D76F0CB0FA5300E2CA4C0402A956745BF3C1A7840C1A94A79B0ADA6D2FAAE97F5AF92A530B3A9B94DDFA224D6D2531C7317816191B92B
J$=1437405E49FADC287B368E6764A8487D4C396207DC505AEC21BF345FF77EC6903ED2ECC4525CDD61FCC48C935BFC803004F65354E17E3A823A0B7932D95E86B1AFD688BB2234990D38F92D0151ABD867705DA6E5F807CC5199E0D69BE1E2478E27AE8A6558C46132DF93F61A684692EEBBDF7FA83221D4BCAE634A08195F40C6556521783A00724C3D2EA726268CCE6919812FB590324C5B1D9556D6A578E71B2783DF303912DCB6BED8F2D7B725247D0EB4CA621B5DD9B2892E5EB5481E688921243882C65AC38EA7A5B6DA7722AB52163DD819FA7D15BEB80617900782C06B8B859294F7420A228F9A6F42DDFA4F96DBB5CC66331732619AD15E2C0FB66231D838B6E177DF270A5AAA08D1410776EA8F6ECA8B869D056EDD9D7D26876571DBF00B647CB77B7523E35C10F2D0A196232A3EBF5914F3AF50C744D5C31FD27F9516636414E3BC8385EECEB684765E811A899592521BF4EAC333CD818A4544A1E9615B7FCE7B83603C75DAC8EAD12096CEB5E19DD54905D6851F212753B7964634106D490FDC212628733531C9B035CA1765CABB2D07AB6ED2C8B275D7E01F2D5F6D345276E9A26B29181E0C6DE637D0E750DD503769962616A1FA2568DF3A08BD68E91593E8CE067979387621AC5D35D253D13816CB1FE02CCA8F41533F2AD1D5E23BE5DA65377A35770CF996996A32A4DCBCEF6F81CC901B19A3804F606864C4526F7451AEC60F414F84BA39A5CDC923425773952A81681113BDDEFB9C9F6BE91802E07F8594504B84A1C5CC4A3189AF3624D06390AE765475BE78C64E72480AE6C5128B7C9BD9EC4723D0C986F96CCD94C34042EB0C041624923C02262700080DC998C85355931910C72E4228E1860910F985AC1BD66F3B00D5CFEA3DEA45EFD873D2342971C5AEC0CB8C019A4CEB2219D64481624D4DB394E02148CD02D6FAC5D96D92CB36ECE9D62EE027B84E69993CF90E0B17118B17B3404AF8F4234842E4A7A8BF067D767AD04DA1ED9BB981B0A154FCA38E721B19324E3687D2F26481953647FDC7CA02584126A44F201C006E6DF72FE337CBCA91880FCF5499CBE73958DD6DC08612A48C06473FCC1DB2FC45EBA485313D1EC2181B4D09E030E233D057943A7F2E3C34D0C3F3E30C417B1682D221276633BAD7B1C452F34053740BF19F35C86F3453E025F1955A646B6D1E74D54D57C94FE1C1A7D026F6B8234FE057D3909F0C7C0B78C8
T$=1

[38]
Type=4
S$=26A197D
R$=2D7170F06685E384DB389C6B84FD4E9DEDF2F5824B9B7355384212589591D3397ECBD300D5A8B4184509582ADF0110EE1A337542E086EBA4856709E0E9B69301F2E860F20833B7362FA98C872DF90D833B07055BA40621CD7DADDC8CD4A1C352089A067AC59665650475CD71D340F794E00818EFDE8A99B77D04D8563EA60B0A42943A6102BA5158E9F7ACE2A8FEC5A7A688D9255BF6FC2407251144EB1AE3B39485C93A96B13B6D7222BA7B977D8631008D566688D9BE4232D4209464CEBE1B6A2552881ACE769C865CC9BB716A7E38C29AD9BDB3E25BE44486198492FC8B96AC042E9BB4CDE9F1003B5EE93D167AA0643A5A22E7E091540511AF9EE020B0A02D3EF98B5941D4C716EC79F0184D1E80AEF4F6A56245515F384E22E02AEEEE6251972CAC7AF8E9F87A8A99CFF44A8007F38642C7294BDA1B66DF5F22BEFE5D4628FEEA580E175D59AB2F3DB7498D332EA3EBA6B199799F16A190024349D92FD4A1D0A0521F7608B2E1729FE99BF3258A4AF3C06EA3A3BDC616C571336B314A9B0220436367C5735CDA6083A69ED83602BC08ECA15E5968963BD1ED147DAEA0D99BC9EEEC163BE31781E3E3294CDA529F67AFF4E9A8A954FFF2619B689876ECAED0171D58CA23B980CC82B9BF94B5F261742D7425A2A58EFA08DC6F9BF50E566DC334A088F49602037028AFB66F996ADFB403BDF1F5B39E71459BD5167D7E5F036038971715590FB2A5A65DAF09C7007C5A509B236BF583B8DAFB0102112918463EEAC1F21F8800F8407F60F174B849E08D061C174D0BD84AE0649ED5040E6575F455081A8E8AB15A2FDBA2DC2667690AFF0280EAB11FAA77AB483A9B0AB9EEAF8BCEB9C4C06BBEB56F94550BE41FCC85CD85B4045D92DC9061CC7C2770E8EE79553B5C481D646874BFAF042421170B81A408ADAA5A09D6693D7D00103B14BB38A07FFB2550841E102839348896ED213DED68D7C63FCC5F98B65EDD0081D1BCED4582891AC57D237401DAA5F832E6A20EEC42812F6096D119387EC4D3E0F4AE97DBD788A0FD4203226E668F75880471A1B552A78C5BF271F4E085EAE71C7C0422E4C04E01F5B61CF3701809CA283A842BBEFBDFB9315AB9DCB7592C7D0F0F45D868F766B5E56FC675FE6C9757FBC57156B086F012637A38D603D9750ADAF06388099BB853A87A8394E50C16B5FEA4CD61610C3F296D0DD51E0064958D54343256B79C279
J$=24DCD1F28653A00012EA42066B95DD327C1B6930264A61E15A30618841F4CAC05F91D0EFD028D09398329BCC8D5613097B2FAAB878E9743E703032FF707C3459AC98AD14F3BF55328970BDCFA9E55568FE17403F5B458DB744C1C2C570F297544352C3DDDDCEA4FDCB6788B696B329E611BF2780C4B71A826C26B08242B978FC8034E45F531B23DE28B07E00D9123F5B500C41946D199D431ECD91BF7B01D09F1F648996B33763CA77335BDCA38C4C77B30945CFE5DE77C2CA3F30DEBD42C27CE48C0DD65BE35B7D751D16C51EA4E378CABEDCA54A3AF09752EB24EDEC8D9AC4EECA14F14CA68EE458E410D8F032F893CFE76BFB29581A784AB534A1FA38D409861204E676D3E56717914309161A5B0F7128B80F819E0BCE58F885E7FF98DD14F0E1BD973D1E604B7D0F49AFF6E5CA953B9DF2C41999B8DD44E8D64F260E0BB6B058269C1F7CD23974A7A0148F1ADE2465B35DBDAABB43E3BCA0DC9894E0E18D14E6D057AB03E528FDAE4E02359E49AC16D00433A28E34620999492E3AB29A5C363E8FBDB654BBE38D22148A1D5DCBAAE2684565A26A64B723CA7D7E2C756E8A1E91B79AF62F993D8255CEAE30A4643C0413D688C66D67892A3A94C99DC9D4D10B38C27F358A0C6C2E4BF34D74363B8C56433BE2EBD0C9B645ED2A7074AEA6BEA7A8ACD01288AE6F0D57A2AA98E7AA4574590517A0CC7F0DA2541CA8A75EBB48F586B933ADD8FD192ECDCAEDD054DF99EAEA88C6896AA9B78D1261F725158B0FEECA88B8E3919B191F68EFE08B9E216A9CCF6CAA640438CC8181C827592C3D1F723EE021501026D38AF741BCC73147F29385FE2A570A3784B6CD1F5A075E25B433921AC0C29A61A65C7272A39963273FF7EF15B459D7F71D073F3D999DE790BB7802A3E927959AF50F42E65921E33D9C7DACF65499E473F36D822387C8BA26B419F643F48B6C45C61103AEC129EDF12EF596DA412BE6563797F7EB12EEAB65303FD486DE58CDF95326358D585E0DE51A81CC7092792FFBBAC2EEB57A810493B42128301C7AF469024DA7A08CF09D9414BD55CAE23F7E934E97C608CBDA322A33EEC644C387912F847CBF830A0DCADCE72E7FCDEA69189510387675BB937BE96743D6899D44D1C275535085E1D574F86E5153FBE099D988F2D9226F1DE2C48670FC87242F74BC921F32352B63811514CE1BCE43EDFE8E3B48B12DC68AAA56B35827890100275E6
T$=0

[39]
Type=4
S$=488EBFA75AC8
R$=A055771B90EA6D4AD803A2FF38F89767F7EB5EFDF8A5D4E609FA8C4B1AE8C37BDD60D7F93E3692966ACFD882376C241A004AC5162AA5D7B744A327DDA4918C2B52F86013C8E60E2CD58927B7C2FBE12CB4A27A27C8849BC34ADF1278C19D86E8D403C679F8B8DC69645DE6728DDCA46EE8FA7EAF2DD4796EC17273DAFAD3DDCE55EFEAF49BD3FF9809CD7FB8C3530A4301DDA236283926D4C50B4A4947B59467D9E2C063EE753021254C283BFAB7460F6436426D1CDB20EBF906AF8A54C771F2EF9E1EE7FC0957A9FF0400D3293C15332D4C000A37D4092367993D601BDE5705AE4595483D5C635C1B7D0A2162E976685BE34C18CB830122909C114C529BB83E7167258998D909FD2EFD71FD870333A876927DBDE47F0DD445F4770D0E15C19895EF0244459B77F807EA292F58DAB947D735B73C9CEE54F787BE7EC1430496498C8E758948AE6B61ABBFD357B6BC20641F0617172121F047FAB0ABAD1CE033F7DC1A101A66552A2F5E5E5506BCA402FA60F98422099DA207986943A97E42125B7113771E6B2518987840ED9951006E748C3B5C049922144B32DF1ADEC32FD40273305EC2D716BF42267DCC72AC33D6D9865D6B649350A6D5528F3BE9CA3CC55E8C218B4A2F03C653D209C7EE3E9CAECC356B94937895630D2BA45D19CF5212ADEE72198AE1E380C26A62D3F002AA9A3F3BDCD31BBA873296D0FE109973F36035A26B7C122DE7C5A4CE6CC4C5675D5225E2D4C6B4465B436E9013CA601D9469BB8503BB493C0F88AE8BD4A82BE63F8BECAD3D9B79A432423AE7F27330D2897D36C86EC2E7B137D1128CC947A217B2FC4CEC9DD6C769D00914D3CB171F63299D6A277B17071B1E8FC780047002B89E12AC01F83454EDDCEA36BCC729BEEDB436467342924A25EA04E12A2F6D2E762D85705AA3A7AB02656723FB019F8D9DF7A7BE94B340CBA700696C40DA8A0D3686E8489815F83281F3090C72AD525419596AD9B055A195E710836A56D3DA03DC58670127DE06AA00188FC3D4E5A7D631D2FAFB384ECA96DC141D689E4C8FF98C499E1AB27A4EDFE41DDE8B8BF8D7344C9B8E6316249E42E1851AD26F29E3193EA0456A87B5A9859EAF8872B6016803F150B451378F3CA462171A3B2DB28B1F3D5829BCB62720701D604674B28045E488A916D2C819FAFEBF8522C1B22509CBA09A269A092F85060ABFB0DBFE3B3719599
J$=11B4B6A0A74B9D4C9AD183E1FB7F95629867454100FD15BC24B990B6C137C5669A3CDAEC8A7F5A843EF027AA846B331E742934B25B45E895F42993145DF82071CD807B25071A3130B026D3C9C0A7A91BB38413B59F580363C4FE560D0EB80BF7AD43995EEC2BEC66AC237FDACD193F38D4369321F9098B6F165FC0A155FBA4DFB8E00CFCDA34641EA5ACCEEB6181CEB177A2C863E8F58385E533A67596D2A5AC98F1FBAE1091F24F1178E785FF67BB39F8CD15A42094A1B5124FFE6C04D671CD196DF6B2A33F4D724A3FE44B09BDCD8624C207C94FD00170FA95B1A14D88E9FAA2A0A84A3FE35305A6DBB82B2AE608E87804D742B3633A372472F0D62E2EE289E9387DE708477680B580DFA3F0ABE344A40ED8143E5917529ECAF94F280CE520DCB7A134DA95273755882BA4E85FDD9F10C5603BD472D87B962EF3860A5B77982CD939D55E2DD89EC881CDD61051AD5D254BD0D36471D3CCB3AFF1578757BFE70BF80CB4692C67D1B814B4A307C25690D93752EE6EBB5E0337643D02EC5899F199C023DA3C10707A9FB83A37C42B9967BE4C2859B7CB5C86F3618F3164197C0B3BEF912F62A98C56652AC9165667EFEB6B128C65E40E58CDDC410A65A2745A4A2682C4865563D7A7A0C5312CB7BB586D411B3E1D37C10648F21DA7AAEBF3D8A623722DB7BC5D6588C6FF921577ED3876E5E92AA0141B3060A5B2896923236E46FB05B644EFF78D117CE046D6D3827D724D1A371525D15B3D4AA63DD195DCD8ADB4F41A994422A2523FCBABE3154F8EF105B63069112EA9406FED39FD480B1EA1B13B8BF7784643F285308B00756F32E6C04F4289A23266F93464F072CA5394F6C906BB13B1489DAACC01ADED46EE7F02B36122614463D766D0E16DEC642D1ED3FCBD38CE8599B1A32A230896D100C79023DF4DD2F69F7EA736947AC88D9D48FDFFEC6DF42758250FE0D0FD1A69685081BE8845DEB8BCB64AD73FB6333415080A838FB2F5993EEE66FAD483F0D8BB91E2006D3E268994C20EA4BD67C177E57972D9C342BBE70E8451CBCD8B5262DD85F72CB755C49E37DFD0E7A8318C2242D8D7894907C277D08FA073109EED9FD089C08EFA124602FB0B9D9ACA11C7C24D5E8B440A8870A452EF0E31784EF663D2E094FFC2C8E7E7169A18A7102605D7C127377DD2AC933A602F64C903E4B52F6AC394DD897827BF2F2E97512F7EB2CC101D54966519B
T$=0

[40]
Type=4
S$=1A9472E530
R$=6083B129D950D56331F76DC50A77AEF3AE2347064F54214A122D6B7803F7B869F749BEC88691FCEE2C8F2BB71117B127CC0A98BECAE729220E5E65D5B3BD4EF53D128901997EF647A665F7C09E68D08755EC8E4B444B4C9F3E5BC043E6FEBFFD89B35E7095019E3AF9681AE367BAE80B0BD19E52FCA0EDA0D838F22EAB02BAD7FDEFCC126D35261A35E22DAA752A3B2B61E36449559E3F1D8EE09C73C692F604B78D175718EA5A009996266DF4EFCFBE81AF1B955AC6E14C16DD70D958CD81D2F3719B904301721DBBCF8E143880BB3449BD6A327D7D203C69B3DF6AF33223623071DD296722B82F316BE751358354F476CF225BDFE50D0154B72F7D2688D2B3751A91BC3282162D58B29A1774CDC8942BCD36C38A79876F6C02C1CF150AC42E08163874DB2A652923E3B30C216D290002ADE2CD28E6745DB7CAF6FF377201C856907D432BCA2525DB472D21EB9AD681C221F6CB60995A061B2AAD76FB1A77D3B3AAAC2E378FBCBFA7DF8E96F1F3152B99C2AA1782F65375E56871FEA2353AF6EC916386EBF1A1B21EFEBC50460F5F84DDCE9B46C5F19DAD67119CC261D2304201D874DA9DFC3E0FE59612ECBCD482A8D1C0CC4FE2290C5389B18E45DAA2FF109401CF4A1A6BC75E8555CB4DC9E3B51A2007E667C6A299D88C6B0A54223E8DDDF8E18BEC2341D43E5370C96F4C875A3959FCA17B0AB4E77C37F584D17D2ECA51C693F6AA240F84F2537AB2863C26689AAEFC2913A976491FE5F7C5D640486F8331D1E7F3697B69824001E3A00A83649A3166D1E9A92A4E54A49E86E1856A3B3AE972637B591168786404C3A88661860CE480F06CB63C8ACC1E91EE9632AA68CAA6610E4FD9112F2637F56862568936313622283D11D5D8A909EDBCDEF14BDF45C9496326048D8770D57266ECC585F963EC5635ABDFA5D2EEDB744518F58EBB47A1387678CCAC8B544B03C2B46B6C8696B893402B85F355A92CB2033CD4DABDB2AF3AC5DD9C7143795D4AF4D7FF6B2160BFA94833D7BBBBE63CB8214750B817CD78569B46A223F819221A3922875A97BBF788915A83C2B856FF2AF9BA3D7A7246D52AF0D4D474CF52CF99D26CAC5B03526DDB8C2F2A0DA9BFC78553463EF9D24193B612A363302C8A850F1CE5DD54F6CA6C8E101E6EB4173DD22C7130B380DDB2B800C938374AE83310C96CA45E6DF7AD50846C2209E9FC3127
J$=E43786B222315B59B9E44783D2815A07A15E36490284D9C3B9BAB2D37B01B91ED5E7852A4EA10B335E33C151267CA546B8C350FA6364B23F92FE5FFCCFFE91219B4C8D73492AFA15CA416489FDFAF357E2569C29FD8B87C53B3E88D2DADE48C0E8F388697B8F83AEF2C371B86A4821EA62895E940D815CEFC3207A07582F23EABBC6E3FE72B7AFE8D34B9DB550F0F3BA4873CA54859B11FD60A0937025534E075902E3FBF4A23A29AD1ACDB068577442AC419FF20677B1BC558EEFA2F3BDF2693D4F145F4B1E5D97614D221A084719EEABD53639A4ED607DB7E6110969EA3E3F517E5A2BA0AB9741AE82D8F6801D477C0892638D37CABBB402C41F9C8F7C6BC373E3D34AD5188E4745210E0C710587A6211C07BB51A994C9F23CD3AFC12CD092B46A6576E38E36C18995DF50D6FA0CCC9A94113D44C001FF92A83D1CE2A4D355CA7DF416B3E84E0A5F88AB56E43247B40BD4A49D37A4818D056369FAE2C773DF28376B46850F9D9B3B81396E8B4192261267204A599CC804B3E08013D7483E3989CC08B17959FA3C1204F0909E956A6CE74F928770471F2971088499A03118ACECA93FF1FDC187C057AB5E510C81B7F4B208F680DD7CA5784BA3FA5C90699F40EAD91341B697864F07203D9D5531BC7CE400A76649EDFC422E5F10AC5C541F88A0DA3C027E73329012F0363446DAF1497744CEA5A351F3024C955ECA0ECAEA692F549E29C78AE977568C5DD3504F6F92FD9086E753E2A7EFEC070683E03153919536E1BA1A44EB4BD960CF4015CFC74511CBD1868AE7D41CA38379DBC239851A92074D2B7F0A171687E0932F984F0EB7BFEDB72A5F591D1DECBDCDF379DA99B1FC45AFCEDA7A5955C6346443A8C0CB2636845EA71B1860BE2ADDD9E8BF7FCF4AA17FB1EA4FD64B928DFBB96D98C82A36623C197CD7AF2D0FD3D8D06FE46C4714D3E149A737AAEA82BF371F22717528074F0F69F645E6F522BA80E36F8C8671F7CA9B10447C0F452661151F941F8C879BB2A1BB2B6D3990ADF819E8D53566003A9FDEC502216E13B0B48A4326C224407B5EB1587D96C1F61C03DCA1E6C1CA96F757A294499EFF4D663CCB41F0BF1A9E4DDE53D542F9EFCD2518B40F6EEA54B13BC977C4D141803A49EC153D47A5CD0E3BBDAECADA5D4222A704C1B3429E79E2151AFA0CD65C90B4D4EF429C91C89A24F30EB3DA68CA27C2976AA0BEC607
T$=0

[41]
Type=4
S$=135B9C
R$=4FC5D95B7428D806FFE82D9C89A3E26A2AC0D56C1403D1350AB8A8FEABA56D77F3FD115304A0366A9DFD8B2EAAA6D497A5B3E016536E4A71F2E6A681905880338BBDA1B013DF4F88719F80A33C73BD59398644DD09DE5ABF4B707A1EE58D69BDC63756D03B2AD25BD451DA4D433F43D7E0760F75DDE9C3BCF3778A847BC2A2B0024268B5658FE9930A4F13B55C3A75706662AC7B2E97C4C25044A7E1510E69E352BB14CAC77B88CBE1E300CD90CD755E1CB46D15B5AA19C9386DFA3E27EF74AC5C46F61ECD976C1D073F6AB85DCED7B67D2A551C5CEBDEEFC3B6C67604323354DF5E4603660B1FFD4AE20679CB820123BCFFCAC73DFE318E64C8208ACD50A6E1A73F59E7BC92A65576A08A718132C6D2C57BCB22B64C04C947389C2795645855483FD509237244C34FADADCC08CEEDA7699874586ECBDB81681897BCFD91D4460F845553E3F8F14F56F51707D64D2059179A2BA50A6FDE534B94C8B4E6306BDCBD1A10FF7D404BADC4CBD15BC8FD8316267929FC1AC023400EA58B7F4F307BE307F16600F5D9442F2373CA3050C7772075A5E59DC1A38322CC4728B372D71549FDDA50F094A603D07830C4CBD24DC297BE0E273D9818D9E62C69E249B91AD53E04E3B9AAD27B82B350FA5478F7D78C90CC18AFCC46B8A6DA7B89A154DDFDE5952807BC2FCB1B2FC08F77C38C180CF3ED89A5EB19F2C126894ADF49994A4AE6263F02E5944C9A79B2A1799E95087AF1C5A80D4BC48179C32FC989E984FD3BDDBA6D6D4495D91942675D1EB729CA2467D9769A0ABF8227D6ED6497DE8AAAF83EFCC1A51FB8FE6173F539C1311D54722A5F839AA1424C9B4FAE79FCABACE4794D39D045AF576A7A68DF8DCB73E5721F74151E687B03B1099A3DA7C65F1D348A7C6DF4A95C9E4E79DD74594B83FEC7A512EA2D21B0987CC3FF5B88BCAF0A75213E58EA567206EB1180D2F33E0571E3C06AA91822821C9F4C080953626711B68774B34F3161570707C436679EBD4FCE0AA99AE711F5370644B2667B29C7EE17D372A5D688BE21FFDE249F243C9C9CF1A8155836A19ED19112BFEABF77D340EAFF2F4E0B944FA7B8B7F300CE84B2CF55AACBFFDDDFE2753099E09920E84C2D7AE7FA075A755A3319A4CDD6BDF08FD80E3E40E2DDD8B8FB950D867F443497248E927A21E872BA56B778967F71DAB642306EBB2B38041135625F5
J$=-2D4FCDDD3F5DB733F0FB7436D9277184F893D87D5F73865771637F5521F57F83BF4E3E9385F78AC19A7B903744C53A154CA44F089D2C6409774935B6FD252819BB3CA9A63B4D3190A3AAC2D69183B96517C69281B191A184BF14CBEC0C1F5F74EE6DD4B0F7A15B1FFF2AC231955B39C296494703111D1C6A9DA4C322C69A9ECDCE19036485B42ACEE13642B32FE4FD3CBB9B680F7D68AF900FAC8B7C958773856B7AE237E675349286F560B69E9E8467A758977BF744BBEA59F28E8D77E1B2BCD3F89466DAA96A7FDE4AEF278511FBB546FC415F20EC81334248188934C830BA7B0D5223319447628CED21B2ED9AE1A470B746D5EBAD88CDFD9AB4CD5DEED0660C22971AFCFDB1BF3639B2C97FA45F8FD0CD3EF8B530BA4A59A9AF0551169EC39B7641C33B93884B96E65B60FBC0471CC2F465B19D7B0967D8E0C67B0A41E72C68C9D35BE07CD9C98E64BA30806B0039DA2B823DF0FAB386FA8562A075BBAE13E0624DDFB5344A0D3B4071965D9105D021EB3D452521F04B83E3BE142ADDDE58D7CBBE05897156EFE951B64076B5BAE2945782671E6F6B10D8572BAB9898B3AB3071EE300CB57D670CB51FF5DE135DCD14C529966004A61F7B68D25F7A6A6068CE61BAFDCA584CFF7A28F0C206682FE81FD3AAE560574D3DFC54E607F3FD1133F33413125B08235AE3659B1F3CC58402F2795EF63467EF86940C4D9948D7949B7D519D43C21336D268A4B562CDF05BB3323016CCD0CAD5B0D588051964E0B2C172762F0B8F8CF9858C0434FB6B20F30C08BBBCA58E469CFEB2EE4CCAAF38587C735CBD2CD3732ACF187E36203AE73DE6651A0951246A44FC6EB9EBF5075EC51E58DEC0BAB1EA15FB8F9788A25662BC13D6E6CBCF9B2303F7974DBDE9FDE7915CA7906904B8FC6123C41B33A90DD96455DBB4E76ADDAD54E8ACB478EB7284413C44C6CE59EC9598A90BB772E148E55F5EF0D4A795D9963161FBA906406EB61D01D9579C144C11F8C2AA6304F3F9F46123DC62D747863506E831E1AF2DDCB32A088C79D4B141B5B210436B0D9E8706F265C894F55C755AC0B999DD49E79E1809136BEBFE36A0670EEA9A6BB7599672333C5943546B21A9A2ED9BBD8C5C732A667AA1CA45C523BAFA344E77690FD4718EE108592F060F0AC608FD659A87FD8BEDEDF72B0555CBFACFB70925B5DE35F4FF329AB330940E71761DB5
T$=1

[42]
Type=4
S$=296BBA40
R$=1ED0896459A7785DE377718D900B3492C9CD7DB1BCF7D8FBA7C9D077EB4F8D627FCADF9E6F9E3BADE282964E95A3A59599A82382F77F7579FFD11097C9699FB761A1948A140D3A66FBBD58F6B324ACC75AF59A5E551A33DA58D61F3EFEA775AABF765E9FD1852D9308C92E4BA03B141FD65B4B94F2BB911A37D321135C96A91D5FB226C65BF8222F9B507BE885CCDCD6F2CFE557F6E1180B6D4066085360BE923AB6B9813E59CA598AC4F08CA3F3787474F7A3AD7093A0CDCC99C968FEEBE23F06B09BC6B7EEE47536A16B6E65D621AA6DDD8B2CC53E4D5E19AEB01BA2E07DAE80891F84D87BB3CC11A5AA992793B6DE2CAFE1B6053230F17E76595BECA261B5D9A512E87A729240AB9468D7B90594317A5B27821C3563A919147B05A54CF28DD909D49DFB4BFC9FBF7A61BC087294B4BD9ABF5BD95F9B3AB0A3F32B0DAAA3E9F62E42725B368C000CD9F9A5D58D7E8632792AD8FD17F8243A10B0D8F3C99CC6CA6C9B7360D365053D9573E8F12467418280B8FB8F4558DEA210731B5608F165B11E1D3644407174640F8551343A1EA1F8ED2AE33008766734FE31E9A0904AA522930DADC785017C33A171E67EBEB939A18692E3F9AE2E0572BBF0D6C4EC15064DDDD8486B486390EB20871C64F4732B35E7481F1135934E12F41A08C9C7BB8AD99CFAF290D1E7FEE3F9C5D4EA25F071A48EFC768DEE2D8F139CB98E1AB7FA2B5F65A3E14478794E903571FAF32D5399D5E53C17647B3475E7E277C6B522A2745BBEA0141D14B75BE441A16F273EAC0B2860B105A639B6719CF496A22DF378DEBF8A0E306F75F5A8227E1B758784BB358E64ABBE2C69F8BF4DD9A0DF9FF9362B61A5441AF50D81E2C5A45035241F12EA76F0F00C93B3DA60D990B3AC91559695CC460F0FFF32C5C0A709255AA3EC77F44142849E89618974561A37FD8B1A1E3CFDE12220D4A7EF6128CFF30310C050CAF5F42BD91AB760F68A259061826ADA068BBFF6CA4FAC3CD6FC51691DA2D2339111DEBCA908B203087126BC37800A755B8CC645948BD8EB2827BAEA8BCBEC481AF6CAA2A88FC6F0F64F1922A2A408E85339AC92AB7F0DA2E9C55F1FC7411477108B4A03E11A4D7A85B7A9CDBC4846EE79DA21AE494A54438E516588562A31AE66CDA6103E4F7953C39B3BC6CA1D1F81EE71F65150910E5C4C02C21DE822217CE721F425
J$=24102E02E22C13493FEC79256740BEF3EAB1E9DCF3182E6850ACBFB6C01D9E6E87E94481378851FDB8F1467B49AF7EE55788F84B71034E27C82119C6E1D00909CEEE319AFF958FBD2BB655C91211A6A770A86F490EEDEB145E5967B05D25C67CC40A44FFDDA72211759091DBF42D756257BAB1DB4D64264DF00E41B0B609E62505BDC56507CFBA1E9D1C44645A531C87F6F2EF8640670A4205875E0D9CEF173DFCF1B2EC162B83CC51765A9CD38CD1E5F916EEF4E3ED843DCEC8A53573630ADC44B64A51F08FFD2C197CE7D6E94AEBF374AD6711B3FF28A227E84B97F872ED71244DA490EC54DB0293F8A9DFC6582321CF24D20221B85CC378F7AB891B3EB114A6766E3187599D75F432283DB49DAD0ECF89BB5C684AC96369F56547FADE1F914CEC763D3E353C65182C04D542ECC193E99F076C8C7F28D32D4475160F0B83C5F74D263D58CAA79240C62C4F9FF29337EB1549926853E600C25FE59735D5E58486BC4B4BBB869C5F463AC7AD1EA8C57D2C46C889E683AFD89F09CC4BA632ACC35B67C9654269B5E54C82D5667452348AA0053AFF785DF7D6D0773CE34B9599FC63D56311082C30C6734B4532E2CDE6EBE9D5C764409ACDE060D3DA0785ECED72D965E6239B48E1FF5706233197B457055B192E7E112F4A9678F2846F39A9BDD0A6F2D3AD74CF235B50628FAB2DF80A50A8454C391966FEB86A889E33015B2576A8EA6466FFB4C936697B097DB53C9FB9264652B85E03174C406E3047F727ACA011B1204B7F3213E99C541478999ECFC2D023F571DA09D12E7D03AC6AEC3BD2A2239FACCC8A970CFDF2A48A5E26F8D7822857B87E6517A3B5F5EFB34ADC81EB780F7370F31DEDFAC0007FB9180903DF19573225B227A60BDE725A1A39823DF962FE4F8EEF0923AC4F7687B618E9DB55C51AF4B59E25D0A9AADD977C1A08C5D32BD3F999F4D738F5CF782420287CAB4CC4F0B933FF55C7FEE1D98ECBC66BED54248A2058752D707DAB67B49F19B55568EB2750C72DEBC3DB64AF340E408827AC1EA94ED8EA1443762CCFC37D2ED9A3B670AB282B407D95B5D4593BEDE05EB82CAF56DD9F6E300C4B158E98318BA995B4A4107A9DFF1E7AE46BD9B1C0E247D16401844627DEA1C730A5C25EC7DAB12CA2D2B4A69F19ADB6DAB336D882482380D528247B4AF00667401CA80ACBC8C8C575029CEF369BBA91C
T$=1

[43]
Type=4
S$=61E5
R$=5094FDAA11379ABA02D5880799B7F2DF1860D0BB6FA39583B8A2B5E388A47A134375854296929542F1D137D4D3D0F1F33F822FA72A21B453A3A0304B714AA37F054C1E378CD3CDB0CA2650FE050D9AAE2809FE7DD72EC0BDD872CF4B623B9C9D6DE328B4894D7A1C821205BCAF5CED84EEB2DC9811B0265980B0DAB7FAC19649BAB3D58785E92936BC4F449EB844B1DAA9778F8D55A4E704AE5ADFA6F58447E56305AA1024B5F9948B96A07C4173EA445946ACC06AC3A07CABC10C765C7C714BB0C73112022CB9ED40666E53AE23424F78CF1CC8A303E7E9F3DF1BCA9FFE578724050559E32B863CAC877A7AF6FA27D73005158B368A4D239AB0C14F2EFBA7D7A5964DBDDA0BEF0CC11C26B11E91C566A7A95F02F44C28FE7D2E315B0A31B118E2628003DFE2381E79F8CE4DD2B11DBE5FD335E745EB0D1CECE852BB8127DE59E4FE764B51639B717CEB7EA7AFA49F0CFCFA6151A3CC651738333F5A7906355F232801C02A0A003250B1897E8BB9D5D3C0E0D2CB36150810EFEFB00794771F3EA914C25AD088FA84BC3D0F09E6960BA518653319045DD6FD141319EEA91A7413458100BE528714327FCC4C36842BAFCC4F20E99A1C32F55D5E7D1ACE4B38A44E9E84EA7FF281796CE5289A0AE9D216F85E07D6BA1412CC8E2D4F1E2ADCD2972E1F98F51F502954186BE9EE844DF6993098CB347018AF9FA646AAFA25E8D53656C26A4F233BF1E735D570E751E2491C04B5B72A27B7E6C7207E52149AE4709C99CEDC155A42A4BA535AA581FF8D431AA7DC753D06247E6809F52E60D8383C2585B52F56C1E16FC85A3CE647BB1E6C9D931EED408C34881D1E81D8A7699DDDA8E30866F074DB6EB1DE442BDAFCDE66CA6CE6A6A3CD4A3187F7964D580AC52DB565A6BF0BA781DF33C899039D0B1166C8ED17CBA5C3A377F078F57028733A78C1E760B56450F3E22C5C595A867C5078BFDE29A2F2E03E007F000C671530466AD2EF05D3A9E70CA1A050FF34E966670C422075A076F61422DAF9C608714D3E1BAA46C3A8590F24CB291E1B5621648140592008CD42313277F60D190C1D145697E574FCF2CCF1BE770336199E99005514784D2C780FDC25090F556EDBA5A7F61F4B6410189E879703E1E356B01409AE557065503F050C13859E0D6735C3D691696B3E8441695555754498983A05B57EABA815B7
J$=AEDAFC9A344EBCB22F4EF7F4536508B9F63FF1A2B0A698EC6F75DBE57FF174CDCE04C337E60CD621BE1D75DDF2EB5D13683054D6A3C17F8A037C9AF12051BB7A4D5B84B087A835E147FAC94798A15C917FB85119B697ECD8E8F56B6EC4F9275B01A2183DDF7571263E130185B37D15AF92149B00D15D16EB05661F4D18AFC5B11F0CA1209FC4EEF59467EF2982F6A137E188D51EAD1D5644C56B5084A6DF9DA55914D2DB7DD50C7D7AF8A0F2FC6DC88D3BC91D65117BA12FA72BBA87502CBEB0805196BDFA0BFC58C15BFED03049E145CB9F7F0E1BDAAF976661E89CAD32497E6BFFEBEF809636454294E691232CC7B8907678A1F5368E04451A951B9FFEE3B8E2E236F7A15C19620E5D6DA94563983C7F046B6F8F5A1D9FC4B1585C95B61A520DEFD750D3BA40497DA4BFA09B0D6EB77144FF0F96ED1DBD031C681C0C4AAE547040DE810090AE4257A50A4223B8678E42635EA9CB3BA5238BA22317E7FCF8875683CD3650A98B290D5B7D90542F60C3775B5325988CEF1E487A3D11BC71E84EE591AB891351D3B0B1564C4ABADB6E3B1BC56E0E805E249815DC6E669670CCFDAE06CB317F0F62224DBB9968E7E1A0722521A9CDFCDAD44D8421E9523006D7BC3390BAA9C3D8DC282D7F7A5F878D5A8D7846590A95AEEBA8DBFC0B53EABA33A35F870D50EBABEF37D306BCB09494BBB8BD0C62EEFF573D88584EDF75391AD3C2E9F854A9C541BBA019958FF7B88BFA672C6F7E33FC4A6E9FFD96E6C4056DC7642BAC4F28DF136F9227399B7E0E5EA0276589F016E7DA929639C5D352D6750BCD98E41B64DE19CC6FBD01E1317275180DB16A8145E4FE1A8D1C03DACAA015D99E5BBBAFB1F4EFE2477734F7EAC322D48BF1F14B459C804434C08269DDE42CD14ACCE8CE991784B9CB383E61E401B9A2B4D545F02446D5B86DA4A38F73DB4C600E2738ED333B004C19A7726057E045B34839CB2C42DED12CA61A96D9964C9D24B6D25514AC70AFDCF7DAC8A6720FE8CF2A7EAC5D97DAB136656021EA4A0607E9B7F707DCD753A85725100FFC314F5EEC334363685D5D60A952E3D786BE6E13ADE51A748EE27E1497080B349428A934FFABB131BAF9955B519E9D7626D79474AE91769C91D660F51FF7EC1CA0EF16C742AB2757F8B09E5531C61A941605DC94D2F2367B3B32240FF74BB3403C32427039AD1AFBD
T$=1

[44]
Type=4
S$=4F3216F67F
R$=1047B37D855FE2400977F15E7C9D7878BD6709414C0274A4A2F925AF874DA0516A5AC4ACE8846D652E7CB44C2A0A508FE02B9B766E453EACC86C5C5E244A6F11166BC3B55A5C4994E52B41E6BD04449B996BB91C9FD59F96D52AED0371BC7C24EAC066D1E426DB7F0CBA674EDD23F258562A4755471E09FE1B3ED59BFC9B48E286E3FAC893EDB6604C1247D750F5DE45B3AE6BA3E730F0292EF938DD75FFB37E8AAF2CE34D7A11855F60FCE0511D33BA1B7DEDA8A42CC99F3CFE63D742417224CD1A2B3A9BCB872DDB02A6A94EBB5599ECBCE032C5DFE541B045A8EB9F08C5424763B609C3C67B7D39E078AF422B2A6AB2E96A5114ADF123EB0364B68DDBEFA82445871DEA81C159BEDE4BF3AD546B5038A40F3D3170CF200C6D3AC262D0D89B426E74DFCC9B0536D9185E935B32A0C6FE197688D26BE74EAD515AD730DBB87E5F4487A58B48BFBA169EB8D4DBA134F62B244C050B23FF41C46B148853B6FD737FF3DB94C88D928AC84A8756B2D68D68B74712AE968A5C60BDA5F7E4A7B0996ED2229DDF78E5A32C3F0CE492E42A9C5AB638E1D4219E46814E52AD662EAF5A067A1A6FD029D887B0D01EF30182B7954C79E4F8E2AA46B2FFEF0FC70CB53CFC13B558EAD98F6CC5E9EFD80AC8B610BEE83BA216B42CF8149E12D9C51527967671D3C113CF2EC8D24CCBA5F5542F03037C723CBFCF1290FD7AEB3159C5D7F3283914D38B7C084C0D2302E3AAE667B8C3046367E9A4911AD981FBD6F6EF346B3E1C3D91478889389D9FDC19C09CB035D25E8040573DC42E63D91578DDC2462A09B5346BE4F20667BB2B8AEC1D02EDD75F860B0DC826F924A16C304903BB545E7C4E4EEA23729750018F9F08C4F311D553FC6748EDCE6F6DF5B2D4B6F1DBF160AB722E99F54286E5EB115DF49497C02D861127BC7FFF8B149246182B9733B65386F6A03446B12D6EA96479E968E228A1CB60F81F7005C00FECEA32370E347C00B48238A0B94241C6A43D5D673087AF58262E940411F4F35EEBC00B367F1D8CE7E688C53BEA1DC4D29A9BA759F002E2CD46AE25E31CB1D0297E4F3B8F0F251EF42709BE25EC90C7681E6921ECAE59E1E155A7B8406DC26AF18373A447CA29FBE376B0A1EE45E2DD5362B08297CDAA0CDB551906BE510FFAA8EDB67BBB1072ECF193D5C0E183C44BE37302D72544887
J$=82F3E674BADAB142E86C6CC656D00A9B9134B2F1AF0B8E9AFA823843A0C18D1D7149F5058573D8EC23A9278D5ECEADE13C30E4867F6E78ED7CE824AB18D729D98B1499D1877BD7CC98AE668F4A031976C80D799E9672AEB51544D697033D4A8FA4A4006E0AECD68E59D1013F9BA1AF1D3DF965113812C4AF28D78129E1C97F8E639EC0A50EE54E9D6BC91BEEE2BC7B4EA8FC42DE0CFD1EA7258FD56DCCA315D62ED21AAD4DF97988D0638A19CE8B9A8A06BFC5B9EB8EDD765F779B1D251AC1B3E06BF049DCD1E7B9291DD6F9C6DEF9EE11B88000700E0B6C1C50B685B7686B65024FBAB8E4ED3F4E68EE0877C9324084931F323CAECC8FA06FBDAD918CF9CBFF9D2E71489A0846AF14C6861D7039EB213B67FFCD54A568631C06549B469315B31774B7D3F9D7A63D32D993988BA0BF04A904A6A71520ADF9FDDED9BA0FEBFA1080D390BF924AB92B230AD0B007D40F54F10BA7CF9FA8BC7D79AE3053C1B0C9E69BE22D689E8D0B0AC1E377E4A883FD70B39E069DD52AE1B9D54CDC721048975B53C6AB0DEA06429A991BF2A0479E51F51CAB17A99549F8712ACBDC624FBDA0B6D593DCE4CFE7F711A9E1B5A0C816A4B4D1A8F45A3D97AAF62E164252163C604269DA12B145389B1EBF02FB17B247D4D0064C2E565C2D8B4888DE9608C0433D43E99B38AD13A9D3B4585141A70408710D2870A1647A350AAC60762A10FA376F683AED84122D8AB61999B54242C00A663B0E87384EC863542A72F68E9A7C9D7009103D1FBBD0D196B1C40B3514B5C8688FB1A6D655CBAAE70D13EFA62E8D78BE6A71DEEFF401841B3B016FEB313DE354C6478E61D4DD6964616ADA302E229E491D65492014D5C374612811956A67C883F4674CEA767A2D222ABFEBCF55A20F206BD393650551389994F67231799C102DE38BBE91382BDF3D75DEA8389A9EA7A96D354151A1197F23CC586AC9E330A43ADB0064B1C19F4685A2C8762D82DCC70923431A03A38051D09EDC91785B30BA327254663394DF68F64EC75A2AA5EEBA04E37352FC93ED7511EB1FF9589336CFAB81C6860CABEA2BDB8D43A72F4A8EA98F4DB18D037D58071A0EC4E0BFBF344A9B9FC3A1742EFE84472DF6217E7D2925F6F8D8EC179B55F02F5B68A524657E36D77DE285E06696582B97FCE4EDE1001DAC765A96A3FD64C11ACD01EE1180BC158F894
T$=1

[45]
Type=4
S$=2EB8
R$=5935545DF402C9B7F0C2366BCEA12500CCF35AF47111BCA1B638A14BAC0AF74C146FBF34C090CFA694E7F28FB63F0704A086D686E5E9B5F4E0ED998F6AE77E39AC58701A97A30D4A41A756F62CF4A02F1EE705EBCA5A0FE66CCC64C2E7C7C067A855C3C3D033465BB6973017E97B2B806389A91FD4CE623FF0E7F9BFE2723BFCB9058A079E587EB8DA349106038CE435D8EC8E8D9897B846DECE5C12479223EDBC2C1CD6AD8200751CF5D4833115D3B1D1B8B7110AB81D6FC0F33D498257B82EDB66CFC451C17B12E68AD84D079B16FCAD39B615B3A03833B8338FEABEF23E0967AD97C110BFB07C87A15201C2404409FE7D39633F247F7C0A58CD48633B11CFCD6E99BA047D5FEE2AC5DD2571A001B7948CBDABC831A3E012C6DDA1E13203AA6EEDC82C1B4A999349A3D80095086843159B73C62C6F1E47DCC10BA077C64DB4FB793A82B97758BEE67550C1BF4C4E8F0CEF4E056026575E72480449B62CCF45B150373DA84643036E54BF963C6A74491A59C92C7D914D961FFA58CCF6EFEF318888426DC84C18EB9A37EBDB1A157F756E4BB9E18DEB3F8E9ADB20D6B420BFECB1F7C6CF68780510C676AA1E0040833D8558C6348E58B6D7FC67CB91AF48A1F8FD803CB049F0CE24D148B9981D6B0E422C83DEF4E09B6E56D1F5AD2DE625E17A350765735FBB76E8BE6A85E51E9531534E370515DF71468009F06581606BCB6318D1BFD9CC526FEBDEFCC3BABBF8EA0BEEB46AD5DEFF0B2E12DC0143397B415F7FE49F54FE8A3D0750296F57A7E2BB2062485849F414662034A14E8349CAEB2089622DF560DBCB206031C6FCFB1B4B056EBA6B10AC8C8163303C5DD854FD578719C77E85DFDF7031A2486849775A3943A00146B9AA71FD23464A78372839F0AAE43B40952039C404057C4C91DB310AA0DAC401B17D0A4A69D7A7FCE35AC327D8B4F589B9C9A049C726B07F198F3BC01F70088158AF5427E71844CF6B17C505978D6522679A6ABF7EBF4F8446CB3CD9AA77F8A1113BEAE06EB30D562A9C1601AF4D944129B7B75F71A7634A2B0332B1BDE098F1C8C3598CCF9EC2DB12CEF7F7811128C0D4056124C8075CE903FDBBAA82524A2CF2E56975523B02E31A435D880C5977A5B34473DE5C5578E618620995741766606016F91A8F4C62A25595E653C25B2C582A1DD9EE0E0202B
J$=-76409E138133EB80D709748E1AF36791C1C3ECC1EB148EC663632EFD32F149348D0B32F9F42FD1A45EA6DD9D3B8554F91F4540C5BFDAE7DB962067B9BF3A1E51E1AE4ADC7052F00E74BE9158E881F8DACFBDCD699F48AEA2BC7B0E5429F3E3B8AE2E604DBF7BC224283B38CF8696CF91528F17238E8C05CA96E48D3A830FB98032E3D5EE90DD206A62A3014952CBD6F8542B175F564D48628C828A2D95E9299A486F24B292D586D4FCBADEE7AC9662E4B85FA26D3F0B641D5CA4C7B778005732EDF67E9B5323356667163D8472E4C2C4A8F5AD1C4A9B3361691D76D65FD3FF3ADC537411051BB1BE8E261F1A3BDCE277F80C014506EFEF409273CCBB981A5752497BD3750CAFBBA80F73AFB7B3C36733763E84AB148F44FBBEAE6D85347770F6966E81B133B41EC1840E697D37B2ECD15A9141CFEF0A085A529834A13045CA2464CC209678409162B17616F7422B098FAFAF57CF0002FB194F2EB8E75E60D77C7D4EB836F9DCB9639FDF379A7A6F6DD24F29BCEA140BED8B986ECBC8D1675C456A93D9851492358CD27D00C3019051E59DB06845A7C5C2D20F7603302DFB6A648FF9F8F9ECDD2EEFDBBB0A3986B6A396FE99EB75880127A261F066FB38629A7FED7D5179D4B9CEF50A9DEC93F46F0744080BC2B71039B3E3BB7D2A3DCF6AB5B79F056B35ED2297A9ABEBA6B8AF96AA1C6BB1A08A234DB1329D425E45D855FE43D0286CF751BDEBAD07FC47F4C5925E96B80506995D512CE067B09E6D638943FC8BAF89E495E32E8372F2D9AD907C3707602ECF19D7B4D79ECE5482D1407C6FC33536253BBD1A5DD3823C2A4A19560352D243D440B104BE4D55AE56E9098E9851EF04DECC2DEE5D17840E6919DDF263F85C16B5BADF09F7FB766CE6A45B7AA7A612FA19F1991C04735DDD48E844ECA2C26248105283B57F9A13B56619BF82209AC692032C331526B7E0BB1187ABBA77640F72949C4C3AF30D8D90C15EC9017ED9D46C1B2741A0F1A4440F0468A4B9CAE80F4BF80BF4A14E51F85434A3153D8E2B148920558866825F69C4E152D51BB2E3FD39D7BEA52BD6DCC70B543F25CDBE5ADDDD9C1C15FD846A82DDFA0A69E846843FE41FCC8F675C4E8AC45868AF2DF04DD144A77DDC4E785B4AFE3AD8AEA6096D4DE6A84CDEC11C4EF196B011DB83C4084458B1E16C0E0EDC8AA3FBDD
T$=0

[46]
Type=4
S$=DA48A376E3E62
R$=689F49B3EBF172090E5E4558109617150C8348C6FCE641DA265F7F7FECC17286A1AD3EDDB0F6D7CA7E9EF2AE816944FEB6AF07CC6306FE8018EADD14143EC598ACA95DF7C30916A320BEE93A7D289CFDD38DD35E5542FA21E1E2E3AB9E7D2CE1B1CA9A6563C3FC45560B1E81217504AA19016BF96822AF11F14F4314E30CB79CECC83D0F63C01B875F49F9BE32F2294CA94D4A210D48465E60C4A7852BEF2915B2A57E889A121796D5BE8B9759075070CFE4ED8B11B645DD65F9803F104B8DEE60523474D60FD372B4DC34B01D8D3AD660B4F57CC694B296DB2E99C41A1086CC70FC63C5033ECE350AB3F84DCCCAFAB3FEFF92AF90E8A846E45AEEB5FA0BF72125CC43DD649A8BABCACB1DDF3DBBD6248AEBC3C3490149181C6CD7BC94B0DEBF646886980A5B9EE94EAE395BC5763490D4CA8721B50EC5326915BEF2CE65BF22E9B760AFBA138144FC3C63C58B3EED14DD92963B0D76A9CCA5BE65035127EB7216B71D3F09EAA4D36BA921D52909F18C2D1C635A912A077488E5397726F0835087CED02E62DAD0A46AC366606549A3663090D634F03D89183ABE325F21A0EEFC9FB0342B90876C571FD988F0138F85B4263D89C99205BE44DB835FDD47154F89178DA74C7A4F43639A731FB3B65622A938147E89902EFF287DAE764A4F2449029D92843EDFD34102614E257B8EA42D5CADB9ED37E0CF48114907CF1BF472D3DAFDB5E5DA5B0546D75C9EB05D11367491CEDCD110B204532DF0F94B33528A2679875450A37722BB0540DC17825041D4968945ED51F39496A8F28E0C39C5A3A5822151A05EF31BEDE360B9DCDC3C163556C4AAF35D34E7AB07CCF4851FA9781A51AF1D1ECB890200FE5A06BD67AF6291EE06F50D240A0A9086CFBB6119382C3A8021C36E1F927ABED12EFB9E38FA08C997034FDA34A5C5AEF9E205788CC3E1CA9FD3076C1EEDAFC7A0E03BF479429732FEAC977DC7F107E067E944A4201951BEDDF00368C718678B8556A99489DB6A1F8CCC7C23753937628A39264C8A834311CF9AE66BDA344E386E5ECE1141AC70B1502D4184AB6943D8D07F345D74F3BC9F6E0DCAF8ADBEB0BF10EA30A2393B62EC8E70B8BA1CB79DD24E064776AFD214E99DEB60992CCDE173E9BC39CEF04733503625339C0A4F1D44586ADC5385B7DB2348E4E1182F
J$=5924CA5049F8D2F52CEDF2A948268AEB7D0A230E1FFC8F887DF280D701AC9DBAD3A18A46784120886CCBC89BD976799ABECE76707B8A83FCC85427FB7454E28709CA27F205863965E623EEF5CAE59C38BB51903046DC6E78F8F55CBAB69912878F971FBD0698DF33EC36BC5560FBDEECB7360499BEC131E9B3DDE96C002F0DD0A2614F27AF9CA67495EF011A6985A2ABB33B3BEFD0B359B209EDDC823A98C6AA0ADFB964F21159CDEE832505405F4CD4CE307F827B918073EB66EB17829C3856DC8B7E84C87C7CEBE63A909AB54B6A0107021ECC0D68CEBC9E9E88EDCF1CEE69661B93B03B46450B7058C79971E2109AFCA366EA3D417FD39774A8E33953AD76661BFCC7C1456E71D4BC86D9D436CC35FEC4D7F476C4133B812B4B98960D93781C4F0DB07605F4DE41C5E6475704DA7852F5FFA05DAF64A4569B737C7F6942B3A9830E8C27A626FF480C4BB8D19FE8021012538DF65B0D9D267A6B0F6A7D2DC2216B8584A617289A747DA909916DEB19B493148F326388C03D64E20DC6542A3FC2584B5C4BE5A68C817C2D16AC59066361ED580A172FDA9C814D46CFD3B6169CC64B618D51E14AEF9083558697CA98A5E3FDF916EBCB6B0A631FA7D663275C9CACEACB34DE42B6BB08C6878907860B6A9B799C4BE99AB701E2A7FD1A5B3425C38550CA534A53F592F9B3763A54E73FBE9D175D5234D60C1905AE18DF8848CD0F291B8BB7E5F43753D91002273ADD811E379C4E387E4186B7DC8481CC3B3987DBF6A5D1BAF867099196FF0DDF92A1873AD2B053BA56B50BFCF8F5C6B4A5290D79148D88F541E7A44FF2B3B634D67A7EAA5E8A8F2290985D7794663E7D3ECBE5907226F323350A6747ED6C4697212ED7192E9E834B237793EDEE0423317DABECC174311ED49FB54F4381DDC63A6E16A71894B4C5B4264E03554C0391A7F357C0B393597504CFDBB9D7008D7536176D152D5ECF734FB2B2A88A90495ACEEB62784C125E6F8F3584ECD5FB5253A2233B9BBCDB6527988AB5DEF9AD646DFDBDBC01DFF95FBC0E40B499D24287DA1A2F8174CECAA58D7A5A9D6E0C7FC1DBA94ED3472E61EBC2CA695E187AD495AEE1283FA3363ECEE2828BCBD362770F0FB1B0A88388F8E0A1906A2BD4B0B70B32C21472ACD5493944086C6398B30666385CDF8B0363C175230EC3421992CA77
T$=0

[47]
Type=4
S$=760F
R$=E2DD4705FCF22B0E2C8E72FA33E83DC65AE189E5C4338CA6DA3E496FFE401BB415F73B666C64DD07B0193B04712419C5DD7BC69BA904892FDB5D4F6D659BCF1D5F5422CB54DFB53757DEF12C2A756CB73A2E768DDB027BA1ED56BE05642C0DAB28B48A7395AE06AB4570EC3B340AC7AA15C7E8B392AFEBF567FC0730BD2A981E65F7E4F518B57FC52CFC65DDC9A7CCF23ACFEE86AC3D246AD5B6862138615119EA95269AC56D9C909EF5A77AA6B540B1F1D415F2834258E6607D7FC481B1CD0BA1EE079D0CB669C8B21DDF52818E67096AA440C9B7E3A11699B9B1A6624FC38679B8F72C8A0E921F6A01A554DABAEE1A218E555C57DC3937685F0F7DFAEF367B90658AA9CD5A100A86E4422A02C28C75D4A58AFBF7D86F89ED38488B904CD524ABF3F5CD50FB6430AD2FE4FE990B5D122CF7171CF81A8A120D137B3E03D392F5CEC829213ADB3DAA0719FA0872714AB976AEEE9A30A8D012583B106266D00B66E0F2D6D1405681A4800C367DC289DC23505C97B589D25710206F58D253C6BC079F281BD63F918D438EC354761F2AFB66F64EFABF73083BE786E46E9D9D0E9A51887EC5FC8EBCCEECC4B99D3C46385449AC71420A5F87FC11F0251056417C6BEE5BF3DD9BDA6FE845188B4029FC2DED4113A095BDA53720828D144320E31B1DEBFF12742C3339989E5F67758D48802CB03BB073A05A775192D8398B1BC1AEEE1E05281F18D9F1C2EC069277F1339EF504F273BFEBD275840E52C1D61258905452A4C528F0ADD4B8133BF72A2C37FF9872D47114DCB24A6A829338567A80152A38EAD1E50C8FDB12C6AB56D8D2215CC56189AA2D80EBF5B9480536EFFDC8AF92745E73F47089D9F67781AF0E4432A25E6C626DBABC7BE95F4E6E945788C414685E1147D52CF6E96772FB7C703CEB0680F87571A3B24B8BF4BBFD09B9805B31BCBE1A0E2D13C4A71F286B4393D4FA822904664529335BB01C56A42302F3A11A3C12BEC32223BAAC08BEDCCB4D7186BB28FAB8B807EA645602B5EB4C45F8F93F2A1D8B9883668D3F3FD8235EC9B044117F145605598D80B24304D72BD9B7AEE44B6AF15178F86A1CECADFE1CE1633BFAAA13F3BCB2AB3048F37B59707603E2179DDBAB2647AB706EA6E921EAA199E41B522020EABD03A0A25BD008A60FFBC0C4C43DFF2F
J$=-1E99B7CAD5E88BA4C985851EEFF1957F8BD6EDC9114AD032BECB0EDF895D16317E60F273C7BF2547D982E03C05042C487D28DA94491C441FFEB94D70B67245F80528CBFCC59E039BB0FE00D74D1322BDFFD0AD3B2CC1167A8A84757D41D3E64136F794A81481D3C2E09418B28CC2C77B3218C97138C8A65880917B42A2A44EDC6703DEF8DAEC55A0BF6DCC13599B4F0C5F997CF7F60FBB31A09D91AFB766F86809E94E91C05F23E542B30757057FC4224589FA941D70CB2BDC7BAC1FCB0B9DD2959B9CB106385AA9FF944688DE2C683C13E1D8C735B219FF520477E93A83E1C71B03557B4CA3CCAB113E45E54568D749D1604566ED3AADB5FE1CB2FC66F15E40557C7B9DB358FAED3EFA3E132D6FA6060AB4272A54A15A15335DCFEE0CC4CB001BF15A57E6E6C189AB85B03E2BF5D5F9A0D5E37E1EA407764A64C34B3FFF34128095DA97CAC38BFDF0954240D4CA5FC3735EB391E436E0B31F5ECADCFEA371B0794F701DC70E50E54E06B5EF881D9C59FEC4127A9D04F09E55F0C3B5B43EFE8A94C4F374F52DE9E83290B774946365C63D58F92AE08FB07338AB5D0B2E519A4585A63386A63F42EBB1D982EE2BDC052CFB39397A0D28A3B08FB1BF8BAA5A8C8B533A1EEF9BA93615F04802692848ABED050FEBB6AA9F5133A5EC515FDB61F5504DAD4F6E74973CC324040A437487ED0B29B17E7CCB50DFF755E554B593FFF39F31EB72AE1B7365A204BB4ACC44512D4D987B666DA8FF25B46CE63CAA03C727FAF9BE002155D979FACAC111B822230EE9A704FF203DDEEA630B6E9ADA8D8CE799F3E5147CB428C472EB0B70093F52410EF9743143AD2183FA98F4E2AF0B6ED3FFF5DE31B440FD74FE4A971DE11969CBBCA66E8DE1B83B46E8D73D14669EC30F45C8ADA76B84A792D4C6228A9208F54B2CF793E4A45C8B6E845FB9937BFDCAB559EF5D93AF3D5753F49CEE8A838DC323F2EC6FC59B2D00B9E5464832F67EB8A61C3DF858AF7B37FF2B37C83C57BD07D02BAE9E86611F6896B59084D802FCEE5DA565DC666BD133DFA1EB9A6D3C5083A6927DBD098EB9C2C80E230C5069C4AB57BB7DF792F3D55D825B8B7C47272031D15B6DD7A52A3FAAF3349C356E4E23C9500D5D560B639E2841E637279955A7FC13F2037910FB0CB9647803A7193D03C80B19E5BC1D01
T$=0

[48]
Type=4
S$=2C7
R$=51AF1654F80F2ED3C69762A5B2EA1F9A978A749F0F8E0F5B66B421A48B1266DE8BB082D82FAB566C9FE684DDF42B3E353D6236F28E3A85A5EF356668EB55FC14A843BD50C5A01EAEC0393A6427C576B759B827CE429D288DD5FED3B87D5C8DBE2ABD9595FE71C983287C310D09043DCF101FA6F56795652931527686ED56447414DF32647D8E0AB80D5127EB0A514D085D2FDCE765FB5ED855970D5E69FE50543919421BA456FE67331D0A410B6AAAEABC9B933E796EA98CEAEEE5A1D901022D3C1AA7A5A4CD617F59B22E9034688FACFA1C2CEE417D86B15D27DB25F1B5BE4C80CCDC0E98AF315F3435E183BA6978A7D55A7E8276C4ABD323C77E326697A90A48DFCA3AFA5DA31ECB648C7B24A3A9C091B21032657AEFA1A38B719D2FFEDC0BC37E5D8B187A33324A99589265E97286011150B17F231EA152D7207E066B24B61E86B809158D3A917903F3C51C9A91B93C601C4D1ED79B35C5C10360FFEEBBBBE7DB938EAC3A82EE898F04DB8C417AD42FA85C11D62B54469DDC7AB706C2B1E0E621E26AAA82E62BC481610571D69649CC4352B8DEE2EB713F54C4CFF92DF1B660E3BFEB874FD76BD2E8FC9E5113C7ACE5D032B3DCEB1F2A9ECF808F19123C4BB6FBEE55F74485386DC35ADCBD87288DA85DFE8AD35780FEA5C4E3B5734E8EE3A3E948633620FDB0B83AD3BA10E5F9C0E81806890483A34A78019C8DA677D4BD1D1897F960D387C00E9EA333B6000C88A788AB593E3B8F183159CD78456022374F3633739882A69BB816D463E2C43DFD3D93FDF10B2CEF406F62DEB091022CEC9B4F9BD35385DEDF5177E5F1C3CC47A1A81730BFB6BCCBC31DC7E4A18C70927AF1B1146490BB85AF9A12998E24B32BD7702875E61C14AD02F8A26392760D306B98D42B06DAA1DDD6D666EC088345C044E5C5A6255E6E4A2ED970EB30A598BC907BD7E0999BCCC3E211A337F5345502F411833A48C3079DAAE8906BF2FEDCB3A433961234501283D5671FD96EFFDC39163030C909E43E5AC4203252D334780A5DD2C4451AE1E58BC8CB3CA0788F7E2F9B69AC43EAB63EDC7F68D544B48C73DD5B0C67824AA102D1C2B861834707F8331242F38C5855C52A2D33AAB623166F6F21387C1B5AE863E7B63C9D510F65F774C3AFDE25AF67BAD4F18FD99E52D1561952EB
J$=555AA771BDE073F301CACB22D6FF6F4428741DFE01601FCE639B6E1B75EDE208058FC9530A291D01E81F36B48A5F2CFAEFD31C5D93CE78EA4F5E2697A0D7E786C5A0CE48428A6474EE05489D0339D0517AFB6D2D3826BEACC81A72F08BD13D21FBBA5206BA17685535CBE78F40C69CB2CB404F5BB734FBBA1F0D4A860085488452D6CA3DE0764E9ADDA0E2D78BAB29C09F163C452DCD0B0DB03F25DBB8EC1A6A0F830984A8F3FD5B97BBF96C596F64494BFD71FB3FAC4603A62F773606422A74556E10F256B884F35E12A86AB2729482949079C37DCEC39130D318D2C06805791BFA7AF767D08ADD73F19C2ABF36633AF3140B1CC301DBBC201BD290A158E7326C744CED4E1195B8B8D75039AF952A15E330A3A60583AE81B02D8DD52EA16F5E1FE952770BF40FBEBD891EB89C209196B1A2BFA54A55ECAA4F1FF7709A91290B1A878282B1DAEC41ECFDAEEDBC75BB873FD5725EB0FBDEDC80430AA4E29B5FBD4332B23B96DFA3CF0286247F12B14135D545FC97425E83AB3ADDB8E4CAD80D4F2586C0D4CE80BAA9C7D0EBA37CBB29A48E65874BAEEA6397676F4B23B6DB096FB2F009C52EB3029263F050ACE73F3E893795A1CFC7E0EBA40E0FB5D7315B0EE2EE3982234961B5C90BD14052C484D05775B88CE6697D5BE05F3A3C53B3D2E852CE120A445FDD09909DE4282DBD414885624E4ED7DB98C9EDD2C9493ACF475D39FE2A081712295FA3468DE6235E7DA0ADD0CA87B7FA89593C93C4F8C77C5DD712B2D25C136F5365B7BA25245F5BE286D31597C38275F1DEAE566E50B3E3CD7F7AAA3672DE493352893C6D993927E91D94FCE17A4A46035164E5EED4AFE7DEE09BFD5E47DEAE461BF176DE7B1602DD2429A67F2DCA6A2B1E5C8EB97B484E2DB30808DC82429CFA350632DB25CDC54C9C46964729B4CFB75F78ACC587E1EA017E9B93A974E3D22AE3035CE5C447457380F7D760E800899F1B71040A611EDC6E1053CF8837EEA80CB1C313C8928B2A0AA551C221CC2D6BBEDE582C21B9B024CC4E1EAF3949040222B790A78434A86AF50E41C13C19B8DF035EF61E4D810E9452A508B84DD81CBA329646C141789140F3F6F6D146202F5D68D69BD8EC697816B36434FEFAF74660E5822510A580C819B20E91314281A86DCC10560D4C8D2731B74449F1B1
T$=0

[49]
Type=4
S$=2B3CD5CE757D
R$=1E3A1AFB9D7AFF6027398269996DBE2602265BE5730EBB01CFEBE66295CC248B5229B5DF89A63EC499EE72C5B3D3BC88237E95A054E6D2C607F4F9E43A93C3E800260874C46E783731D558A0757DDE73BEDFAC9041B34596D8B0589F3CA2F0F41441CA51A115E32FBFD3F325E145FF8BE12AD9643DFFA5FAB9DE19622D4FC379265515172229F7B98647A690453E55AA3DE5D57B916FAFBC7EA96091A0489E7729A4EE789EA8644515D0FF314140B8006EF926492AADAEBDB7962A20FC72C4E49DDE068B7B5F85710A49CD2C2F2ECCC1B8F44F6F0D738A0D4A685FF8216FFC082314D1FC3553481E0A0551A4B61CD52EB975181A2C457F30DC67C348F29350E979F5A589D1950E2A6502DA7A4B85059EF38697556661D7DB0C42927B65A1A9FE1A65242DBF977A5D6047EB6C8C5F8E534DD50F88D1E9D7A65E536D6E9A7E4FC042E4D2A1C8039C1671D63092BC5E6D770C5272AA1B15982AE18EC16881160BBBFF6A84F9B4B95D2BD706BB39A30724760964A20C7B61CD110C4BF0CA6E9CD230E4E7FC142FC1CD68CB7D214A5A1276F20A60C8AC51F8F14B9230C20BA365AF6BEFDD6174E687215B40352DF8E56E424C25C4E10E57FD8C7596F740755065C26EFF005F315C85F7E646BB9CAD4D926805A8B866A473FBB3DC7B5809BAC877DA5788A90622FE57C0A01963B665663B7A870636DE159CFEA39A2EEA6B3553DAF6CD7C4521EFA5AD64E2B970E1DF281D65022FA2E9E34B953A42E73164F06A649102B82619A0871F3D3B4F10929A5146DEA107D943E0F2AC2D7F544A49F4C45814BE5323D65009B3C9CB1A6D7FDC7811585BFF802A7ACBC47A8CCC49E56966BE08F87E1FD6CC3CA3F24DF7000CE20A87241945293B3E8C010FD60FFC664AD74697F7FEADF82E296101793F6463FF7E6138E9A70E04487125FD2145A1BF475EE994C5AD578A42185D9140722708A3AC99192DE1791BBFBA730C8E462AD5558D2F8BE446432271E09FB1518EBFA71317A6C282383F878703F8A2E24812FE871A41DE73E14A72D785F144CB402134CDE4F0F2BA3404FF3B53225E1EB98C16AD599A2A7E85D22B20C73AD74DC1F1066CF7FB51BF78009B40A6E2A97C613D0AF83966482A6EB35BD826181919552376FDA0C90052A88C4C02DE7398A19C2A785
J$=-93DBECD043F8D1D5D816AC287F2FD2EA7897F7756A273B6832424D949648EA0B89571C8C191BFD6AB1747227AC1D2DBD66E77C1637C9C20A5C83A3967327E532D36835633B741130F40905F99D1D0051FE2DC4AF863B72B06D3E5ABFEB9AAE45E24484978DA65452DDC18B986A118B11BDD04EBE6B175C5A7C4D78B1C551F09EF7954AB94FF10EB9F5DDED6ED7BA3ED940A3CF77316C639312CC1643452F37EAC5807D4E5A2F4AACB5E528ADE4DDEC56B9C7F2498214E304E54347C45474E18493A0D26AED67706BC30175731D4C27E685D57FAAC4A178523BA7AE2E143CF53A3F35923EC367B640D19182D155AAB8820FD95C7A139E18803BC38FB6E1D14F3286F47455C78FAB8E60A0FB3BCEC4BFFE1B25700F76882093157085A4DF3FEB7C574BA91020BCBC1E2D8C584FD9145EC685225829487BF67A954847914BC0A8A81B60B8E2533D3C0FF71F5DACBAC305A78A35F21A7779417F9F27906E7B4AAE33B6C20509D7E48AB77CB9AB4BCED09386C8E52477C2BEB11576D58B62D3691A335C85D0C736DEF145ED89EF4E6CC344A45C5F7816D848A6498F200A016E9C0151BBE61872CE7325035281BB2A42FFD3E4E9DFD75E6B85C3E34BE67F66A8DAE124DE503D95F95462C21D49F37413EBFDD242468D997CA49FFA8DB70E9BF043234B167C728E8A704256D80C5D2FFD29AE265A3B894DE7EF8333E774A3EDCD7759B03A649A299D5BAC9440A09FCF87EEBB13E795C4ED6C7AC37B80DEA0E558091B9D1DF99835718B3069E6F7C5E2810EDDA14A6B08E30EE41402B0AA053D702B036DCEA8C861DBC8992E4F9A611E97A731FA8194A8257939AC4A5BF286B5C7DC0F15266FE7E9C2BEA6CAF82C97EC94FD6E866C839A92502AB3308FA13FCD67BEFD56241C8C65E516F4C55DF81BEDBE92E1FCB58F6D8898C90690F494DEB06EDA67C56E5272AC3BBB99484D5B716365F442D215577C58D2E637E09EB6AD4D5863048B82A9DD7B9EF47D4F2193D2FAC0054E88F9A744F07AE4B73F0F48811B82977873D08787E4426BAF30FB71B78B1E20A9B9EF5A736B6492124C200512B8011963A85001C648C6ECFCA82C39278A5106A448AC78B792CAF5C9753B611C5CA746CBBA018F7CEE0E7C49DE7722F64E94A4D31A1A7E0F265CCFA4F1B9D62A40D8141F43D
T$=0

[50]
Type=3
S$=52
R$=5E5DFCD3175A876A9FEBBC9AD8C0C20645269587A5A49F3DDA4A9D4CC0EDB6C5AF5682B9DFAF984050F4E96F7618271FA701D3204141026A3E4DF96ADC56AE895E1F52983FC9455B24F17897495701695A24722643BF49A4FBE81AEAE2C47FDAC89B7162BEB4B8C705B4EA9BB90C7B7642156200C18E830EC125C5E15543F1DE2041D173EDC7B436B5F26BE7DE6B30E7C77C5C0B23B418270210C994AFB70174052220B0C39D520363544867D1F5C190F68CF4678B7BE31817AF57D1209E7FAA82B5272A1704BFD14BD3AC3F03B153887FDB815AB35C385B71A9C1770ABB44C83B922BA93C552C12DA99F8A48FF61CAAD8D7B564713CDE41207C233B27428C368F7BC65D17ABE14C289EC30D68A5882EAD59429A396369B219C9975BC6A78957BC8CEDD381D8E829C27023AA4C1796DE9B92EBD09BD3CCF4A99A4F65C95863200908D0058FA75DEEA81352F5CF334941B614214B41D306C44FCA29DC1C5DCD383020D7567F237A4A6D59B2A773996B95F7DC834630059F6D6B128BD5A4410098A52BA8D4E005A07F5C10040757A3CAC1B002727DE0B1C59AC227D46F42CC1102B838336EE067388A616B718C0E496A358C72C33CC19AFC271CB9F938B05DCBC8F2907F91FDCDF1D23358AFF0B9BF535E3DC098207181D4FABDE88F032724809906718CD079342853ADF8BDA8D00534E88377200FD8D3F06C759568C15D802A1C77AECF0E44A32F6B08BD830C7CCD83D385F257199372B03B8426BC2B765B31D290F4D76423462883981207DDD4688CBEF2A7000DBB6E4CA1F9E0E13326B243B1562F914DBBCE60580491F0D92CA7D4174DC2F9ABC2AC84F9F0793D12CB68378424C4197720E33DD392EB1FADCA0F9002BB077C6375085D45F26992BB01DCEAC6AC8686DA25D372813BBA28B3EF7FF958D12BBEE2AD02E8D3B2A43155CCCC3B0C849B91B9966690E30CE4ADF939EC7D63576E58613EF5E6A11E1A832046180E5EBA80BFBA4138A7EE69F9AA0A7F26E1936E08F8932840B45AED9E4EA9A5A90F069EA9AF4C61D542AB2975D125E3F77809362F8E49D9B8C853EFECF58496D7D98C3689FBC8C51CC516D4E0E8A42932F10EC2675991F63C9FA0FF48C295CC7909C65DAC4BFE18068CC2D4BCE524623B0BA82590D0273B01096017EC5
A$=-F1D0D7DCEBD7FB0139CC134CCB6DF1301132DF2B9875D80E7F5F3314AE61245A914DAEFC4D31F624CF73962D9E9DE4411BF4AD02A73696303FA7CF21D49E1F40013043A62373C1B98EAAC503ABEEF39DF6FD64820D9A2CB6C582C4F9E51787A0A20E528D08AF197DFE9F992F0A2FFC5F0956CB21EFFD2FD5CEF0CB116A7E1BC932A8A8B9114FBDCC323D348229F2AD51EF2EABDC8B7D7DE3F54B048D0244F3B94D2773C4F5432228AE87F98A0A05C00377C93249556D75EDBCB15107E3962724EEF0345BDAFC2B88524E69617976660DC7A27B786B9C506A5342FFC10B7FE04118A68FE1AA9A40F0502A8D25B0E6A975CBA8C0D1622BF986E33E1A47949A874BCFAD2C4E8CA871532816D3D25C282CF79C34BAAB330EBED8621493DB2D0D4FF0D329216DFCBBD2EB023F5B6462FC729A6EA87C468F4EBD32F29B6B74D3F27E021726950E401CE0B38EB18495E2F36BB862939550D8ACC1570C760B4408B05DDFFB5427CDA5CAE95EB835D9CD183923B04B251063DB0E6888625F865374E69187273FE0A17E0E6B465BE90A52D093B790530645628FC78A5C9186105D1B2D7B5F7EEB0BA734390ADA01A96FC72B7212612E270872BFEC63ACB7BA03AA832E1377F802F98AE42FBF3235DCE56A6C93402D45C335239FDD9EE3DAC04DD643BED2BC45483117F2BE0500CB1DB32B31DBD43831B6F0ACE7F51CD1775359AA9ED7B66BE2290F7D2D6B2715CB870EF940EB28117D174F1A5CA9D217398B278353248815C130CD0438F9E9DA788494D28A36F5083ECA1F0795616BFAA2524FA622C0A5F2991EB2804D9E4E58D36BFEE3C08AC2DFFC0153D65E23D466624F2B4B35F047C3F0FEB661E51F926FB8006710543920CA2949D9F460087EB07FE33256BA34BFBFF56FC1714B080BC9FB231FFBF309C74D38702243892FE90A2D0DFA3AF74CA62D6ABC5210C2EC8A039138451D64C8C96F0BC8DDFDD39864723156AAAC697C5F223219138F04FD8A8C75FD3898BD361411C1FC3C381FC517124097F438D20EF39F0A5396BC2F8A265A0109A66F278795D1A027F9DA9912F0F5CC60B56ACCD153F42E91590639D6BA6E0F883367BFDA8DFBC004DA0537154BE309E857C1CB324153759ADEC130C0C8CAA91BB7ED0648029544626016F39CC50CE153C2
B$=0
T$=2

[51]
Type=4
S$=19A4
R$=3AE2D1DEAC22A68EF9DDD3C2C05A5491901594B05FDFF08CEF2D77D7491EDDB17D7B17B28B452B0EB49FB105BF794F2B9EA8AF6CE48BC8B8DBD76C5EC336DECB5837BCFA6225EBF11D23151DF9A8F43E9EE639D06DAB008EE364AFEB561FD2FB0766255E88C961ACB56760A211D0906F3C1CF17E5DA307AE19FD0CDF9A73B82803E78CD73D2BF6C5F14D7BF68ED8F66CC07F85B8A34E3751E8043C4472040F425044B88384D45CFC57911A4E3374B1927697EB093B6D49892F127762347DBCB5E7CB0DFC9FC2110BE290410CF50B47A036D2EB292761A38EB5108A32424A1CE169A86EDCBC08D7F40D7AC1883AA2001ABCAA2C3CCE125376CC0AB1ACCA5764216C1971A40429BBDB484DDA47B44638962F548F462F5AE5223A36588565F74961066D782B5F88C18B78DCFC83D9FE2F0805F96610EA851A06576CED5F2F2C140BE0D22CA1583CC2065678F2B7072526B159C01EC28A1BC8F10FEFE0B647AD81C6657B4C7EFBDFD97E29175E2A670608CA28C94049C00D7E292235B19561F8D34991583DABFE24459355AF3357BB2258C4FDFA59DA2BCD50182F859680657227330F123200F04604021E50AD95F5F0B3F45E8548AA21F664D33C65E95BBC3D0A0B3C13EACE95B5B2A771C22081A8C6FF5880282DDC112461120893B8F830C6B47BA4DDAC3EBFA4847A26A08544DA101B636CE3C00ADC5C0325F2E8E661C6EC4E40E0C8629F54082FFACB73C140AA5B20D6C7B23BD16A9E1B12F2EA7A500F5F26D421B7B6A1F198A9EEA24ED56AAD7046670BCF42113A6F30E18FDD86BD7E4B90BA64D407F1369B50A0634522CF30EE007EFDB03BF22508B31C315C8D8D1AC82F0427E8765E0234DBBCEA102F09EADF931EE16DE95BB45D575EC246BE0F2B251AB5E111855C940663F861A437DB4EF0A0BA957A25259675B0617E91479EC9A9ED1BDB38EB0DA8A916E0F6EC058189C535B7A246115B266F482F6D3D5C57DE9D45217ADAAAE72B0320C9F4778E01A22307FFDF69AF67CB46D6261565AA39747AA5B3C0D0AD07C289B6B0BE83FC18C39DC5785512E15192459405C53EEDFFE5F3AF198A332DA7143CB7EDFC87742457CE28637D1F0296005289BEF8C8A09FBA3A4D5FA8B6A07B935FFD4B2B83AF449260FF7808F76698B82FD7B861
J$=2F1B9AD010427526C6A88BA985B207F2EFD3FD0D3BCCD61CC3C6A989BB9AE82A6639FFFD2C58DEA14E760B0A55CCC691CEF8E26D16410B1698AB9A88A538B00EC0EC4BC32CBD03A0745FB766B11AEB5EA2DF695FCDEA9179FA36E2AFDB4FFB5F512CD0B9242EF5ACD49F69E39B066F9714D98A5602CEBE23F36876860ED7283545B70ABB67E0F86AE7700D88DA7C729ECD4BB71CACCFE3DB8BF1441EF917C7A1A2EEA39602EE2E885F33082379164E7E0CA6BACBB32AAABDC51F00D579FB32ADF0DAB167E942620C8AA49DE4C53144C86B77D01FACDBFE0A0C9F5C7B16A5F3F666B40729303496AAAE5A1C68A240CB727001A0AC144D4686963702825DEE525C6434DA0444A7C9191BDDE76A72EED53BBE74B56078DA3DF78F45717A601C89D31CC24CBEFD592FAD73D9EF57C7517BAD21B2E35ACF3274E60FE742B6DCDC0698882130A6F9A4705E57B0AEFD40CAAFD634C852A099C08393976A75396DE0F90C158BB383A958E2056A1C4CBED0A1AE68413735B1E2928E49023B8BAAEF337F4DB8C5EFC003BB7A404001C949929B66FD9451B0D694159E39A39A2C9A06D9C4F728CF5814D9F47F122E814B1A444F05100CF129FCA0ADBE223401D282475A90595F73B1893F6CAD60F04F91B863F24C5696E1709D963ADFF6C58DFB3D7F368A646305DE60314BB87B04E23730D44B1D59A8F692C9BB6407593719A1C1A16F6B7F5FFBFDB3A7221C9635ADD0A0B9D71E3B40B4919AF265CABADF42D07D0C64651E35F1BC7575EB9A8A2610E7F87D680E0189F195D0C82D995F655737737700DE1D5B5FF55362BE004E037263CB354007AB28AE43A89C76166C499DE8146E44D354CD6E2BCAACE78D3DB4BA9100782D5269C18598A63D7525D9A10211EDBE53F24C9ECCACCCF999703472011A4724FA5C7AE2840F992CB40C75181054E4AE70F5276BEA15B0B1876B9B3AFDB83B59A796B57AE321C8C43FDF43F2DFACFE8432A23BFEB6DEC81FD1A124611234E0306974FE0E4A12509315E5A387BAB1819A795B6247A88CC65919771944782348AC1A26A5E02C5C631C003C1D8CF41962FEDF07DF20ED028E44CC08C64A334D6467466C1DB54286315CFD4B77DBC33D9E8E07CEF813C7B1C1DCCBF70A39D03B26725903C3DBA869BBA59E797AE0EA2
T$=4

[52]
Type=4
S$=1F
R$=1E648D5A274BB0CDEC51758DCEA23C2A18D15500317BD6FE6AEE2D565749BCBEB460905C26D9608BB8105B5DCE2E185893F3F7720258A9A9BBCA066275459C47EB779B57F097B39538542BEE705733BD393D0510BCBB5B20755D4205D9DEE0819034B872DB3EA6068F2D1919D7A573D6509311497AA6B9A42E72172915E9253DF17FC4901F928FE208EE2F76FF67B8FE52D67690D86A6F22042337E1431ADE95D6D9256D2BC8720EA0CF0551A6F1E8098788373E9248EC25C5B6F34B75EE50E20405B4A36B3ADF820152B6383C68EB29669E68DB6F2A22DE4CEFC332B6DBEDDFB2677306929935A740C37CA96895AD792791A338284B85EABBE47CBC4766E95B92A1C70A54BAB389F3C515D26D8F9913B554EF1BF768B853BAF2C2555DEAFC952C9B98DC94679DB35727BC2305285A56B8C2C9530DB00D6EA0BC597B732F8637ADD7D4F86F9B3AD9FB15226EFB6E03744F5AE695F4B3807C6B52847F1CBCA613D147E56AD49491495F87EE897F7EFC474EDB7C050849074F096609134B5722BA9D98E6063096D9965DC5C7EB374B88A7BCE44F6858AC084E8C23EA94E01008D97300B19A8177AEF185B01754EFA1C79DF5CAE70CD34186F08B097C6990A5D2E4AC292B1B607E923150A134F073B32C38C2DCC86767B123D725C2C5629B60212F9AF799698F4DB4819179363362B9CE76AAE9ECB4BB2E9522AD9B7BE090FDAC75FF0602F6BD2DCD60E88937633311FF2A16D7149E9FD8E84305FE3B287C3E763B9AAC420C9889EC2DA02CBA3712BA63EB06EC1A551029336EBEA25BED3A3911BEACFB89E65E17A103F97C896B71A41D72F02C909175B31425FF804A046BBBCCB1CA57CB18E9ADAEEC362EE19125FB3AE7E7776FD0BF98D3C33A5EF62C0EB77DA115E3BF1FB138AADA0CDB1670A4786C3E6B37530D874FBAF5E6A3ED51EF79A96EEC8FACC3E3FF588686B5200D6CEB7F50EA1F057366E3A8101E46E034038A28C23C260736889E4963FB8FEEC62250E445EC190BADA86554C3518E10462CDA7506DDE4530E2D96F0B7414930D29A273B391848B976F0AEB6BAAFB5092A49A26C765DC5777F1318061187E58BF6B9129F68FD571B7D58C5E02B02FCF48B91DBC6430D9703165554E131F0C4C3C4E148A33CCA6D3F13877C53731
J$=147779AF064E548B231A8ADA73C5FB5E03FD896A844C5B43A7EE19C12473F5623165D2D9620278483D208219BCDEF80EC0E8577A24A3B708C69499ADE490638CE43945203409D415408CA39AA12ACE5DB0F820FF1F0234B594D2A06289442A4773AC06C4D613168D21E2582D0767FFB1242ECE8BE1AF58D6E660B71A940E0AE9E13B8F7E9CD929D70794F7D222AAC7185D56ED3EED635ED824C55DB534546EF9EB6E605F6AFC98A1FC0C5576A598F41443863541ED9FD6BC5B847FDE3F395E0A621A348B9537412A1DE09F120386CDC7F2C335FBBF649745745E6FDBC74BABBE020A6CC8B0D543292E08843008AE21131EFBD039A4D0624E930C2CC3E19FB53C7DBFB29C6DB19856F7C56D8064468477B5CD405C409B16B18CF4BC1E55E59C119B37BEA240A0BC0165EF3CA9A5CE6D148333EAB96DE3DF7758EFB866A08FF0362735500BBB4399584C53F8FAFC1088F9521128011F35EE1F69EA8CF9028CAFF3651605401761C9EE7E4B8CDB291E675035F7468ECBB43EC29E65D250F492778F777890AED05746F215AE819E387D23D1729B2DA19881DD1D4E54A80D78E562E305B6E897FEB2FC49A612026B964A42C60A5E1E722EAE0120DF99405F0671F051838A41DD86895EDB31F963CC287B3E1C7D398803C559B5156DA1995275BD5F242562FB399A22998D0360FE8D3028C24FB21568A6214196DA1EF4090CF19534CD772401F8A543B70A4154779B00D2DC3710C340AA0E15CFAFCC7E1DE8D48CF5F8BD6632103E5238A8284A3BB5238FFC6BF41691BFD9CA6014543CCB80860A4F62748EB2D1B1E11645DE7A0B8B538B20FB4D6EE98DD1E4B1C1915DA9AC577D8FA85C93E34EC9A9554295B2C1CAC72606F9993231B5F85F700EA18B72E7D71E6AF37B7979B1FDEBEB11D77AF687D43515534FE1BFC9B7017AC56A9D8F3DF06D23842CEED5F88FDAB8B21968B30D230266D694B30780515E212BA2F4130F8737AAEBDE3BE43FF3E25DB6CBE3DC868A9F9B011D9CE51EEB868DBC5CE1B5D5E5BC65F4F40BBAFC923F0EA1DBFFFCEEEB7D178468D73FF883478D8B28417162627450D4BF8F8EFA0575120FC8876651063275D9FFF1AC1D194F01533E49229CF2E5154CFC1B2719CF3EDAEE7F13948CB0E897CEAED6F3C16CE8728953
T$=1

[53]
Type=4
S$=7C3BF93A4
R$=3EA0C8EDD8B0E788220B6557FD4B489E7433EF6234045D84B67B5EE50FBDDF14311E21A4FBDC4A58CB2BDED5C7186923342CF5D4A528F170E5E9E2EC160A5B5432523CFABA641F4DDA21247791147B40477FF2E74D0143BA861D72C7B7BDBE2CA32379ADCE7AFBF90CD2B912B4634000FEFBE9458604ED9679EA77D91E592F845080F0E6F509901534978B7A4A7A103269AF3FD0CA8707C5C9D85CC4A96E4DA97FC99EA795183971DCC2BAF502BBB7774F3899491E5ED03EC14B4FCB046D42FF0EE48826706666E24E07A4458D224CB5AB86A681AD49A9FB72DE87ADA6ADEA21DC7C3B51DA5C6EA0DBFC3073649B4F9F2B9055E9EBD2C942ED6A1259832D4B465703FB5101FAE03AF528B4CA15F13A216B407B825445043BC4DAED04AA4DF917121AF4B9FDAB7C20F6D2277EA7B5B951BF1C84298AFF0C64CA278BFD5D2D70F5AADE09B5E38CB8AE7CD5EF7D83E2AA95330BC5B9F3CFE6F21033B20DA46DDF6AEE18A12F96273A0E4B07CC67B423CCD5C280CB61D0C107C7B98E6C89DD9A5D65B9AC3452DD3EAB8C73AF6DF372BCF773B7D2C1F9F2F853DF44568B96DEF6923024967D79BDAE691D1B88127DB98EED0CA7E1AEEB3C684854E1DD2D474327861CB80EF5D45DAB931CECB89573B36887442362928C6DA56AD8BF339DF965A5B46CCB90B6AC16A8524B0B9879AAC908BD9DAD2A79D0E7960E0D7B5F6A24E7925B590A357EFEC2B94630197A0B5DB73C1D8EE69C0A18AF11A6182C57BC62ECF9FCA3B127B46B9766940E72CB2124204F38D60388749DC1E516D249C90F7BD5EAE7EE444D09F23F4BD2ABED7EF678CBCDD4EC4BBBC371A517F2F138E9697B4A596D4E644C9F208D899C8A63D2AE590E2F64E994330C86FBA3C23C42D21A12D567BDB4351F37BE554792B62D0489DB63A1A8211280106DDD2B7ED654EE1EA30E40F819A95B59F28B2E6A09FCFF0727845ADCE7F70BEA9B608230CC2286F8F275837A17DA876941A1538681E25BBA37709BDFE0D01E1ADCC4C9B1673F90803F64AF1D3112F40EA5EC23D68767275118EAB1015ABFB2B60044A2DE60C5A21176323C8E24E9BE4E5FE08958522EA59252F819AD209CA02AFCE9E97C56F09909E970DD76A84ACCE3362E0964A6BDD820656087C986E3CCF553
J$=-2462FF921BB931B3A099955BE9DE6A8F7991EA1F40EE6EDEAE3D021C0AA671B5EDA0CA6BBD65589990E39F9A1233C110C16C6E9F38A1886199C64BBC7860B58FE8E84870513D2DC07CADB462908C00721DB492F88B93EC3377C4B263B1BD75A4742B073F50986B26793F7413889419835668B038345F620BD42BC73672046278C639BD71B0AC2DAF21B97D3CDE6ECD573BC205CDBC50AA692DBF52B86DD2D218C5ED0A5AB948059E986EB984F388A42728A2244744124FFD57EDF5E2A07E525B5790888297B3B484A42F17302FFEF3C9EE0306BAF6FAEDEDE53EE35AB91693E48B812755D68EB272DB7FA931960774C42C8D77706D2C940D75F6ECDBF7A3A6DFB316363AB3AC6F7E5443A3D8B69054EDB0BAB07720299BCA4D7B69B11102EFD2B478044677BDB9266FDC5597084C12A470AE85720C08F2851CD5C46003F7E65FB8C96F0EF836D11D78BAEDA1CC9BD3EB137DDB189417D11565FCA00C64F35840D943368942CF515AB6EB4A5CC1AD1FBB37701AEFB8DB221BDD4D464E706910B809B560E8670CC770F7A59A6FB28067CC119635BFEDBEEC0ECB16305D03D530A31B1CA1A7E6577D9346D942E348681E883E0EE5C82641F6982872B9DEC135132FA3BE53AC0E66457F32DD3EF16F48A8F9E53D05153FE680591FA9AC3AC43096FD0275287DC792AE88302108A94897A8ABD58B1CD0EF14C65B7F091E56BB4C6D4C2F929926844C8FFEB2054F46928CD9A5D55EB8B39CD39219FC65F31871A69FED8C0C8CEB5B3B1FE6CC59B72B2BCE193220A2EDA7B04739290341D081EFB04FD44090985FED6CFA68DF8804722DA05189DAD3EC452A4D7C42AE9A64A604491D8D77E2E925895A5D7E51F968E393811C382B6CB18B6FAE4FF1FCC64744D5C55CBD705580B44B0F85C438471DA03F3E6266E6C71BF10E5D69C4B81F5C13E456880E9FA1C1D01981BA5B1AD8BAB0CBDCADE890D09970AEFD1AA3FF95883777397B4E1C7617CDF99B54A7F1F7E8198764193799E4BEFDC643A11E9ADAFE70CEFC7FCCFF9B7125288AAE007590946B9F8FFA8FA75B824B3D17CBA4844024CC0A05857C12621BB45748812C64FB4DEF16A485502E0E3361ADDD0CB3BA22F03B5F969C3F0FE0D12CE735473EE408F504CFC42BA65C4D6A982E7EFE26
T$=0

[54]
Type=4
S$=55EF2D62
R$=BA91FEA8B3525EF50639B66CE056F1F22E0E4BFD565AB9B2B87D605EA6F859431D35E36977D84542F90355460A5CB491A88A317A67428286FB73C3AE0E8B5D7518C30B2BC67513286713808697B1B232075D8DE69386933F05A7D2C49C4A0CF6087C83C8B28944181A8382BBE3D73C7CE5F44E2BE13F3FB0B353274EC6F596E830C342B6C391842E40A9FF169AF93E130AC9FD26989C313F0DA4B6168E7D4E4ACA7CDE6DCED7D777361A72CE35F16B6348FCAD5428F8397ACE5A9070350B36F55FF34BEE1700080903957D5FEEDA340FE1EDEFAA812E35CBBF43EFD79158E21F973EFC7EF4F93A1832861B6C0DC3AC2682D760AAD87D659A11364A45650D05646476E5918B3D7D62BEEB3EA91B18BF548B3179EF76776733725F2B4785FF32E911AEA6AE6876F0D08B550567627721C585051061B19BFA7126810462EFE320BEC3F704E18F34BA884A282C800F718D0DF92F3AAD1D82E2C3EBE58B65F096863F5C86AE774CF2D64892852EC5625B7A38FC617C0FC97483292E891FD97CE2EEE7DCE137A4F4B17A91086CDFCA41F17B71C8261423A4600E071C805FEBF76D1A26FEAE2F0479B1F34ACD8BBC0E2D2B9392CE983DA834A27E4ECEEAB814A7CF28721BB55D66A9EA16155AA586710191CA0F876657706EAE038AA08CFEC33D672A8217DAC0E5DFCF916E5E7AD9AE1B9B9E662D56A3D102BB56EA0C74DE3E809C158B5E6E3029CEA9B075EFAF45B69C6ACC0A9D1B00405D7D5E5D8D6A3A697B8F39CFDD826B4452F1B6A5DD07F1BC554A2192AC317FDD14064641B93D6D5834C69801F01CF11E864CEE09083C34970CAF1DD93D363449A1313B12342BD78F25E7D6062DCE002DC91AC1971E1EE214F8D9EE45C37CCC23C828DCB7A1ACB1EF6D7C61345A53D96C2AC9F913FC893389E3EE2BC9278D1C92986DD93A474902A5EF053C2EBD43611C06FD85E7E6A401782A7C0BA2B05022EB66254B2E349A0086CBCDAB9F59EAC3AA5D55C72E3243EA66168F1408BC7F01EC8FEA22299819C6BA0E44D65D2E0270F7DB1E5B39953E563400C5D0B8F97C39ED9C661AD019BC7B0A0DD1F50646C8952FF03752090C7E212806298B2495AB14442B7037F708B7CBD53D628359E78EE523E89C18CA2DB9498D0B37C471
J$=DB6C15DE6E48A6CC816FEC80BABEFD678EF7EC9AC41C463CA4B38F8E951D4507DA9D5398738062C4BB4EAE74B46D6626A4FBCFB5CC21B8694B0FA718D9762FD1AAAD280347DA53B9FBD16953391C0D23FACA88985D01EDE7FDB73A99D9F7D356BC671D5AD914D72AD0438A3296E17AE641DE5B330BF7D8ADD92B7BF49529C1A4319A7BE3DB2CA73954F2DE06C57D9E0D209413B93234EFF252868D8ABBFD53A5EEAF693F628AF92245CD223793BCA774E793CDE407F1720B84AC802FAE4266702F61097BB5AB3733BDDBB311DA1C23D9D00DD839259B38B01520C4817E969CB753E8838A4413B23F355181B33F963E1DFDF235726F9EB82E2A13CC11527BFDFDF41062DF7B5B9C14FA3E5A3E94D02B682045899DC6F21E224E2E8F545F53270B1361FEEAF9966715C976E930D34FC6D36588827D20B0DF01F098BC9012011D4E12F53DEFE7180E15B2A9B3946E47D516154565C53A86F964481A6D722204D839729AE5DCE218DAD77D225F2DAAAEDD1144480EA710E9BDDE60E3FEA73AE68B20A9CE52A6A68F738F36555EABD32D199340CE7D0EC5DF5DEAA501EA1BE7F18790F06940B063305808166F6682CF7D8CD194E0370F5D19409657FBD35BE46435B4FC6BF286553972274B2229585E8C8C6034A973499E01BD1FECEE23B8F9117CEC7C096AF52B58A3D5DA12F873D241A1D187EE04635B3E0A37B8248C343DEF77289B2B012D16E9B36DA926EF92A9D3487270004E4249F803EFC9714A928F849DF48443B03317EB211B6CE99984C23C76C19FD8C5C04AA4A9FA6CD823B8BDED6A378267B2D27470134B44E314C2B426F0003CCFB4E8B1024E5D4747A25B3A0E4E59C068DCCE2F4BE58A0BFD0E5CCDBF89C29D07684FBB25C7808652C2D2A7986F78B733573B75DDBE2CC85FC9FAEE0174B4696750CF4482D66765C073E8E0E842791B33A1AACC115EC42C42AD288575C101C22B1E0BA5003E75E99566DC21BF51FAB9B8D2C2E656F4525C33A473055D8087BF9DFF56A669A2B4438B911426D927877881C4B4DC2EC28993F5543F6924FAA4AF74074197CF71D555491646F925FBB2FB7EBCA6F7A7F83F835FC87A8CA31A82B4799716AEC7C20BAEA12DB8B8D2F15667E134B5B2A489453BD3B67FD1063950DB478DA
T$=4

[55]
Type=4
S$=2652
R$=4DE637138D1A9DB48A81A0E029E5268C0D97D8547B876D51E05E1A255411792452221632676108685F33F7232451EC1772AE81525EC8BBB1499F58DA64BF9763E20C05B545A87423DE00BB463C84DB7EC91724C0EEA18327EF928855039E1C1016BFF78F23C431EF3CCF19D4023ADDCF35E5179C28D0090E6FB8AA7B6473B1AC77F113DEB522313D6E3EBB9D16B13D5B3246DF21494556B0535B9485A25D22194721D14F9DD07082C6AF3CEE4A66C8AEA5DC0FCB752855608697E78C6E09CC1AAB7B23B8D91E05F6ECAC04F545D2AD9D847C3080CF96DE90771B95411C7C2AD9427034D0F514B5E009678A6E9078F2A64986223405D75A12B6723649C149714355A1B2E3ADA332F18A88F2DCD099211220F6203A3AF6689252B8EEF21319D0426AA6C36076C5FD8593AF3755CE9CBC00D7DF7589D08D1DFC68CD6EF6D7163C1F6D03813AA2D1CD2DC9E3FE5478A4BCF4DF3F9CE8D2A671934DE1044A1645375FD174B95EDA73E6DB8C5A0DFF031FC6792EDEDA1519D0EDA4BD932E20754786E0432C31544564259B133A3EDAFFD1DAEBB5F33196871FCEBE57AA23208FD5FA086D7202B2D5FCFA1B2F30ADE7FAD6541615770F5019B120575D319A7DB998F4AD6272FDD1EC2A56E6E03D87FF38B7797B5A4D8D61A3DDA759C4B7A54B3418C62936A976C443ECF7ABF18AE293865BC59B162817F1A8410B119D8D7C899456B15172E0A1EB86A3A6B2E8CEAF27DB9DB4925383F411AE8AA99AA2B9339A075026C4E6912EEC88F637EF7FD68501247F6CB64D01488B8CA7C59306D6E6D847C239FADA3B2B7C435FCC0AA1041F833FEE77B402DE939517993BDCDC955CF61D4C2C9A730BF077BE4E5AD1A28B34996D0A1D15D9B8B6D2E479395594794128CBAB044F5B06397CB25191F99B81A6921FBBF5FC24AC587D09E4F4FE5B366CC9C7CFE82B429D1154AC7B79CADA0791029294140971F32859C2EC025F6491D6454515FFB2EEE080E4CBD722E4800A92A21038171615A8109AEDF47B336E74402DA40C30FDC13EA7F1D397E94EE0CF11A3010EA2F5DD316F2D2C292BA01D8BB66A002BEB5E50B31B27A7D2C0C2616E0BD68DF613E83CDC0166D9D56D932B3C13DE0375B84E2F2F64498C3073BA0118E19C294AF
J$=4EE4D7CE26EAB7526EDDD9057A7497E7D724B7A3F9C6CB2C935F226823CFE7E6956A3E952C332C602D26389B42ADCAF4669E14993E2593635B3952760BC6C4D1F566A3A96AC88CBD1AE3B2BA93E2E4F56932A09D763A7F3962AA608D62C91B088B1DFD29DA06456800B8EB4AEAC1EC724190B51B10035B390A922B3CE609607BC439FC8C2EC93A76BE0A86FB32834E97871DAD846FB5A28FF4730D3D524625C542E3BF0D5555D5F707A8F3C93E0C0A916C1216813466A95405B5A86202C090243D217A3E0D45301E769370CDDB2B4A5F24ADB9A9032E4A47C61F9E6CC6DA4C660E2B9D044DC782B2FA135AB8D759A3EDC470DF4FC55FB02E785C56D8390E743CEA04E015B8E16E0629A54219BEA033D802C2B004D64F3FD3C91A1E61158EF9B989742B4C539E7987D2A3DECBA2C165F773A1D9890964161BBE45868EBD425BF521447FB5E2DAD9F9CB9A41B9807F1BC8277DBC8D07C32F533D1725A944406C9BF1740023939A03D13D047E0ACBD46B29B1B243F8861BAEF40D2170F057E2BA6D2B60E467F849F08981C68F97611C6EAB5ED91DB8B26A592517C7FC6BE1D75A8AC81EC8EF2240FF6FF872CE618B78D63EDB56F7913BED0D28E2AD26726815C18C7BBC2270B38EBEA383FF21FF8773B5F42C7B778A043EADF1E0A96E0E486EBF6800693BF73E4B03D9404AC4F631C08F6921C9CC86C26BAA76A5618DDAAB0C4BC9E12FD0F415918C29A80E2B127EA098B833CA46595633706947353B185F7D1B522B5CF204BC202E1D379E6659F16EE173932515D8621CAD37C48D6690345CBA3C6174AC19459477FCB25ECD1DA4DA25B7C8B74ACA93CA313C53AC20E4DF88B19FC37974C9D702AB0B1EF597394C03C1435ACE4EDFE037E773809FEC91C2D8A85E846C10DC66308915B44C04FAA1E3F3CC4782BF9D2DA5F075F0079095745E2C7074239BE7FDAD37AAB9AF407EA6E88D76D119727A66177A1A1CEFC3101324B9738D855581173760403F33EAD2829AFBCF5665A451CA1D49E00C6DEEBCC097B03B278140F0ACCF283FB8864D593D506340E1EEB49D7ABF38C409B3CEAADA35AFD10E47446ACA5D5D71AB3291929680B7A0727C935B32D6C2F5E2747094C4AFF52E92D3C9AE7C6FF6D473A278FAFD7F7955
T$=0

[56]
Type=4
S$=240D12
R$=2292A79112FC6FA9B31CF8D0A03574D5C58A27EE7E973AAE4057E826238450BF0C7957CF5AB805B3DF6560A4B29193F6DE10282A787C06D56CADC0A1124C3B0D65A828517B990CC5EA25427BB08BAC2D3A107B92A916B9FC1D1C1CC639DC7C5DC6824D7EED17739F840E60B41DD1C7EB02AF580DEF4D4CE78CEB69307BE038F2A4C48BEAA07C5FD6F374EF6DC72C67A5CA355C92AF163FD6DB18D29BD141B25BC1BEBE62D17C072432544709ABD57631195570D52EABD090C9EB17B9306481C72E10B9EA3612EEFFC0002227B88009C990C1B1E661E5663DEB74B7CAE06445BFE722024B099201FD67AD6E9D257D33000010EC9CC574B080037FB67B78BE6A1868327AF4E1EE4884B081E4C7779FCAF5FB026C634E5F8F72C8ECB043D0C1BC717D8798E1A51639A9A78AC47D5A89D810FBFFD2BF7549F7F8C36DAF1B300049BA4F6B476E2EA388D12D5709287EDC7DD127020DEFA3AC626430CAF58D7160E07E69DCAA373F24A4776BB017E5FED46FA353CF8F9F82F325ACB4D46D6045569D8DB13E915FE54D505DB04EEE63C83F82AF259C43B1A846C39CBDFACDB9934F6A154A9EB25AF07C5EC036F10F05E5F04D1453DA5202743CBE36C15057CCAD98F251F0E90B6447472735508126BAA2E151DC42ECBDE6CBBE1D8E7BD262F4CDB7D2CF946AE650D01566775BD729F4A88CADB9E0D7C5DFAC203D7C3BEB1B6E42D7BBA83B399F653BF85366DD68EF877284969C11777DC700E80F4E4D8E40711630E3CED919900BA3A44B15F7F0319E576C7CD2B8C9FED4A1D350D5ECD09CFD9DCD579A42525694858B9E8F337A09CB5F22AF1BA7567BB463B560597556BE4289EE3C345C887F6E4DB2FA2493842C43A31D98506F630029215876A2201291F78F120B7A7456C4D4C852CBBF95A54BD2170E5F6778E93D95BFE6D568CF4D191386A6818B4AA0045C5BD72A0B904B881986B595336015437C63DCB77E5A65DAA92EACD55DA7930E3FCAC7A5FD0B7B81A4CD7660B1A50DDFB3287235DE5BDC81CA2559DF0259FCB75BE47B35BBCDAE3ADC765201F00D8850147817B42497BA5D984AD1724A6289CBEC07AE3723B12F1E34C8C0384796B932089C4ABA54833B33E6B56E89BA1896EAE6D6A08993CAFCCDE7
J$=213B6379693E0553EF24306552D1556AA8E07DFF81871E912C9A7D3BEA95DD53DC3BB6544CC0DEA78B0FBAB3C712D483E96E68BAA67844C11A08949AEEA2376C020B2F164922CAAE773EF0BC56E13CE53A570A4787E00D81AB6C81FC305D935D01501474F851FB049C1578C19A5D701CD930C09E6C34B56EE9E3B7DB17AD8F1679FC80955F3D49E9A7FB6909CCAD7A0082AC5FD6B17B52EF3EDA1831B7788016684E2179C2BD7B2AEB7453F8D62FB00F22D79A63C89C23E2889253093CF848967BC9A0AA4FAC6744FD2C9885A89C550E131265E4D5A4337378C562CB8C60B56B2C6AC10B75FE980DA91CA350258F54F177E7B189586717E59C233F33A42AF9720189972887BA736A6C65E626AA7386BF9D3D9B446B7100BFCFF4686FA59BAEC7F38E034487EC31091B284E5E2E2FD976F13D02B3312C14DE8910EC3CC1E24825DB98725A53768F963CA5F10263A499F75A37818894546476F095060A694DF48BAE535B524A9F0787518C27BDAD64EDAA86FB46A7DF3F2338426660D4D76E27B3930780D7507DA95A907CA4BD6A7FD475B96A5ABDF3DF05D785E7D4B0A832ED192A1319869508839CAEFD863D6E0F3C76DDB7274DC2FCEC422F37B297FA2CD54B4E32D9154C1E137B8BF1CB6CF0A7551479C897B87BF901C19F36FA347F559585F75F12FF0FC61132D1296D244FFA9C18F0D369EE9C507F07A215687AFB8A7CF63891D032101653BDD99D5B68B4CA33DBB025DA79642F46FBCB6CA7C10F9F168D036C774D97540450586063F4872A5A8EE7248F99B1A9EEE5E989F7DE56E3440E3855BFD8DE99BD19B9E88A30D0208A4172D55782C48DFEC46BF5896397911CD94BC6A5A3AA56C9A8543C3D1B41A59148C08926C068571781CCAA7F5D8613E4B9AF515C0D12D1D7C3EA593C9125722B568FB12DE1F2D2AB98373EEA20633F45EF1114782578398B522678349DE6AF138F0C266E44D4F3959B11B9B2B57686ED6A7E7FF8AFAD1263E7F9089B36132E3741A9F7810CB7B73BEBA7456798EAAAFC61941B983B606CF005D990BF3338C41C81203D2A5C2D9D7276CA4BC8FC4D1F1D423BE82F1B8AC27CBE64D7120F3632DB3C88852C198E4DDC60AB44ACA82A387B9E17857A36F3AD6C846A2599DFF8E78
T$=1

[57]
Type=4
S$=CC9D48
R$=2B415AC14C712E1ED9609AE4F8BF6142E21773670EF88C993FC4A3E9CC96B32E269EF7C9A39912971D7AB9D5997B738F67AC3A35200A95BF82A69B3D7FE644D85C5DB0CAEDB4F3619524D404261D0718BC1BCFD34DDD8B909450EDB6D02C6CA3F535B7F374C43A4702A7E0A0CDD5BC2B4A4E8DC764923FE8702EBAF44FA3F9B53035FC8BFF7F21E627DF0F94B07169FFDAF61BADCAF0D4296BF3695F0A75662C05092117C985F5181B1F33CB7551EE5DF44B89C954A37E1C31246CA108E2D80B263B2942D8702ED72E41903C03ECDD635B0DB0CF2E9107C7FA824F95DBBCB139E7E005E2697D08557E9F095EF57AE8E2A51B82E4178A2AD8F171B98368215FCCE2A2F78E16CBB8AE987511B30ED981BF0A7C905F09647B35E9AC321EEE0B5B045D2EB5FE9C8D4F05953311D4262BA158CCC059588D9E61E49EFAD609416A1FAE791B86E2C84EF10679334E902B1AFDAAA82951F1E5FDDE229577ED223D18D1AE3B06DADE3B5A06FAC12E8C92704BC5C0ED04F21B28691168C21E02FAFBB447C77D21884DA4D4911F4068F5D734DC51316DC151E6F936D691C64A168B336EF3F18F9FC09095A54D428E8AB9B665C0532B406FCC2C8356B1F8473992244F9321CB6F802688B8B1B5BEDF3242E2556C58C73BB5EFF974983E45DB52699E594039851AFE8C35BC03F57A5A866CD4B4EAE6E596A996ED0DA241D5351173B2A350A4AD245CA424437A96EE69B16A256A4831E5400BBA73F2B1D88256152681C71B2B1FCE4B53D908863D9AA5961F42AD65FD631435CB96A1C1A874718450941804198577C0B0D6FF77BA0EA418D40AF6627388FFB350B6EEF2F224676388054CE453D27BAF6868C158E1FE093A6EEF66003EBE876098FC695FD3F256A966D83D5E0A37EF9E75D285AC0DA3198CFC2DA119AD24920B26B2C2BDF90F5D289FEC18C42F204CD402429F0298359C71FAB84ADCAC589EC2F9DB4F0BB554A0994B451881C6A8EFD5BA0F0E8B7040A6A3920D1BDDA928A42EBBE3D5E03225F1624A53292B2CDB4B90CF136178AD9D0EC4290A0E3479BB4610825540A392B390E24FED9E383CF3D40977A52A224850C2E649303448160EAEC232122CDD16E63D4D8D0D7D6D16D8361899170A5AF3E1F3
J$=-EFC38B676D2D42B93324EC9262BEA0828B8146707F537A83519D8246A8D8409ADFB83E12DDBDCF027CC4CFCE8F958897A619D692E4B4544A8895CBFD4F2C61897A8B1F0925D8DA9B38C60809D6B806C9EB12FF3B446EAD155E92F05378356270C39CB0FE6ED41257B807FA56A84CE604B891333E4DD920A39CE906B7FDE0C77C7B190A553ADBDA5782029F00D125D8761052DACCAC43509EFFA122BF7C8EA56733A0FA3811B6AD8641890F1D9EC2480AF1B1AC583A8C2F8EBAE09275C72BC180B088D179CD1E65D163033CF291458A596F539052549D8775BDFE36D7CB2A220278CE5ADAD42C9037C2D958AD41499940A43417B901E1BCAA35AA16DE107773CBC8CAB0D3C0E086958E157CFDB30043837D0F331581669E56B63311C6E91580C8D8177CEAEB38B5C6C2638E0072D0B4F2FA809459E87812E3CB45E6A281632132A74B456C9A50219153CD38F67AF233B367D7A304F55A443DA061BC9CAFAB00B236188244CB7F49A169A963283817EE4701554E4B8C5E23A78B603AE0348F5A6006723B412D463BE5B0BF55CC26B98CA15C5D0733C4C3DB88DA7DD69C10CCD1593899B7CC2EE345FBE5088DB3A3797179B04409B5C9DC1EE64A618C73CC3CB2DC475306E94EC7C87753B0405A5B1BC999BAEEA0E11C5230AA600ACA0AE16A20EFAC4FFD5FB9F35FA99736D5759A37081DC7864C8365A0688107C22D11B20E1C23E22107081C63545BE3D5919D01CAAFEAFD071FD6F6472AB06331A5C331C59D0346E8CC83205CF9ACDD6BD0880F7EE06E9425DD21C4DDC187D316AE497ED017FD09C877E7B8F0E6F90A5C6236C153519FFC8FD0AFDF50A9F73DD63E13A6469206CFF962E855748D1DAE30870590BC12C2A6E5EEF7DE3F9247D6ECFD0353F710194EF3EEBEAA1FE090E804231A22D9186EBFD27566DD99CE6F3B6A5C1716CA6641B37660FE93F92921782D5C41401A72D1C0B7B8A24FAD8F94EB273A3D350EDF131E35D491A1C45AC95AE8C3C33D6C32BB282F5E0FB07A036181C51E4CD3C5D340B2CFD8B0AD6D0F4ABE2621FAE7E1C2F5EAAB8C1E12691FE3A022904F7A46E8C20A1F647774631A65032CA9DAC57D73E04F35401E30050574260FDD80B9DEE4D46BB4107C510DE81DDF5C49B
T$=1

[58]
Type=4
S$=2CCF2
R$=F71F7C89ABF3F674C6AADC87893CE7E74C17575FF148793B21BFC3B1FB69AA8BDE4A233989B76923EA7268D48E94E4E70191EE9CC2AC18C5A1765F1634B3A8A6060BEB0DD2525FE735898686DE8177D543FB40F682700F695E31FD335D0A4F8DA16B95FE64BFC9589C260D9D5108FEA47181462B9A6E20548A5EB4D2F6FF53A6978F3343C1BFFCBEC5EF81083DF601F1A4CF59B096ECE7338DC1FEC49546889B9820FC88890C12A035CF81A12D52411D3774A04C6D65B57E6465800A8DA89D11D8406993EC661013E992AB4CA04F7AAA1855D39957FE5243E4D05488848E38328B852D2470C1C347FA3E38E3F4A0A54B1B6E365F21DC7C1D3BE0E3F9EBEAE518E23412781F2BA5C65F0851FE5CA784246052394861336B88EBBCE2758F94B917E7167F8405045C53AE82E9A7DE67A1760C4F5B004BA9AFDE47595C48872D1ED6AC9DC44D91BC87EE820D935EE2AD9CCC9DBB5B8886B9652683F6BAF5A93BC1376ED8FD69E33A818F9696529C3827C919485EA5FADC0A65CC7A7C91233A9FD8716ADCC8466DA94332F34525EDECFFA7D5E1EDF5CE6AB04AE285E50E10FB286AFFBCC8FEC03193235DCEBAFE9682A248C5CA05BE4ABD092D19BFECCA478B0CE91E82E1A378793280349AE291659D4FB3BEB298492FD4D7AE60E915F7A5671EB0DE58598F90F80D9ED616114E30DEABA3EA028DB5804EC01BDFC1695F3F9C5C1590A9E6B390AA1FBF728832D075DCF820118EE7B8A86FDB9A178EC4A640C0D268B31DF00034637D6E48639662F88FE53E5D12C6842C153D622F6A5996F78C354D62CB492DB7A83D050237A483FD839A1DD2B8A28C738AF30D9D356737B70E0A6354020AA3489EC19DDFCDA71C5A972C30DC3A6544F22298120900892ACD724A45E83C046CB53441CF0EA6DA39D42116776EC464FBDDA557E74003BBF9DC61A8C6493F3E338A547B8FAF0A6CB0D4CB6CB84C6F7B892910FE3A147915BF58AE9E69354291879F4CC51986659AE67AF4C809B5372F42A7089803437893A5E1C786ADA4CBD4A6F4159CF855F5D45DF533E338C9BC98B850929C2C7DBC9402FDF50FE1AC26AD895A49A0F1F137BCBE09E0549E5198368E92D589C98450881BF7343F651D7770E30E503C9
J$=98232195F8CD9697A36AF569C178FE5C6464844A870C7E4C206B3552745EC90E5A9033B8497C84C84025715812C1B34E9803CB95840AD82C53605396EADBC72F965906260BC31314A77E803AA2855917751C6C2B99C098502C395AD0B4C7518B2E081FCB57F1B46188AABCD258ED73ABDF2E68428B5202BA51F2CD638CF73E8DC744D92469AE8B523AC5D2349ADE627386BDED60F52123671CAD8FABBB0DCCF6598B49713AA202B326BC2A7E76EE2B252484042E12CA86B13B3BF2267C69EA8115AA50709EA47BA811C97368E848ACE1D2483B20DF75C3D28552FA2BF4FF2D00AD8B94400280073EB92FE974F078E037481CD628F452763A17E4E45C031FED198CCAF957DBBFA523EC39F9002F0B933589F2B7AA2FD0FA6A28F356FE43A8A4DE5B5E131DFDBA60C77DC00A50441A62DEA9552988EC3AFC9C383D044AA04D3F6C4FD6F042C7942A5C6C6B29F4190515CE17C14100821AB86A5C1972318BCCF97051BF8A9F64CB39B4E5B654CBB960FAE2A0CD82AD3ADC362583B3B48D897668F44C5AD02511B0905EB4D50006D8B717C093F0DA0354540AD41F538712A867ED413847896722A87F5C4AAD6EF167AC546520793CFFD07B53A82485D81B6D42F59BF31743B8F57363AC0584015329FEAE9DF766DB18DA9565D3A1B2E61FD88F9D1F0ABD0CF11703DF51BA9FF6D20CC2463405955C8FCB392E6C8CB8D9CDC5ADB40420E7CF5778EEF63D205B12CCD0EB29AB9913BA4C4319150B84516CA4BCA1DA43BD4B7DDE466BE32E1BB5DF4F8A0065C25E9DC1CEC9875DBF48E3965345CF782F568A49D2C9D3EC84E75483F54BA3ED04FA4A7134ECC99EE44C179D1609F1FC7A021CF975FC424CE146738B9349C93763ADFA78E11A735A407D34C236F69EB617A827E6A8886D4FC3303247C2B22CC74BCCC823D03DD05ED90E6531DF2885A42D75EC89A719A306F380491F2D818E22BFE86EF7ABF8935535A837DEE3DD869EBAC95DCDFE3779A121B1E5BEEA2B3AC3BE8A93EAC9444125DA8DB927AE3D6715E879275B24FFD6EF69302A6228DB6219357A3B31B2ADA792E364271598F51CF84B91B44AB9F3055588BBBA8AFF08C017EA26AD4E59D30739639C3A1FA85D48506EF7348038C88774725
T$=0

[59]
Type=4
S$=743
R$=2207EA976F1FCE365D2ECD422C833922BE535C50F6F34221C1B8A2743934B2451C8BA7C284B63EAD39C2E9F17AC73FE21E3C9515B995FA5292FFA3558B98657156597FCD05F73CFDD35198840B5C9AC2E4DE6F2027FEE8186CD10A37D26C8E9ABBC125DE740DBDCF55D015B471103FB5B2D0AA81AAAE14B3A57054641BF456FBD0044BE9EEE3C49CD1955869CB1D553BDAA7A3B14FDC51F6D98BC5FE27026A1E83F14369B2338352842C8CAFE0C8D05E5C308F42056CE3263301B8AC3635CA70E6487DCEB098DD7225F2DF44407D84B46941633B8991E0A3954014744C1770CF76C6BCD160A34A20387E726BAE9021C76AA54785986C94BDA820122C9B52E2D1B6C461D66DC6F0AEF0DB46A4BFC7BF926F968BD0213724273C6AFBCB55BC1253FD1EC70F49D0670D09D90438B7C241799A69F25DF5365A0B0E18260BEA676F8588474D054FB267D2A04CC86AB55155138071EF22A32582D7FF71B5C5039CD0EEFBD906F13FED9DE4204DFCC76E99EDB2C8D46F8A83EE2714DC2006C4441D2C43F29F92F9092E07E0753A222458455B8DAF918D59CD68F6588C285E6B0D690776ABB87DEA2DF8BB2D720D65A0883CD8C949D9E83F463FC60C4AD2F277D7633E4078E6DFBA1423718E3055B1C2651EE62B14B9762D5BAF567135F4CBDC34BB540A094EBD3DB407ED300D890494F4F5DBC60FDEFAB0F092CBA526C7C3CF3512B64719F4BC40196056D9EFE6B4BD76856170711427C33F9C89F687D294674FC73FE2DE8B435E8370105BCFE187950565E3EA68E80D9A5EFF3AD5A8D23CDEBBAE837E775C524D1FEEF8D850F0543F9A1D4585894A21A567B65A92DF3DF799A9AA33F827E22E8FBFA3C21C051139A69996AA80DEF76EC189EBFFE5CFD2EFEDDA882E89366A616D7EB3469D2D9EC93F844090CA29D1DC3C198220FAC80FCA1051610BE727DCFA89CD7D68AF78CC228B02B4CE2DCD40BA2D3FB7877E9AC7499C6990E09530116E1E1EF075E19461302BBF038C905FC6FF6BFD73CFBE293451C211F57E25DE9AFCCD12864C658B30663D3A6D2BFB1A1877BD1799183060600E6CE26D3A1A8B729CD9BA52126FFF165891479A8BEEBBA5C09DA17D5C73F25C475A72D066F32DC58BEFAD5
J$=DCBE84BD16700315E00763930952D2F6ED96FCE3AAE29EDB750F45826DABE024364B167139456F80DAA922708506A89DA7916E439A9BB3FD8F7F71CEB1E62BE765F13B800C6027F3CC809DFECA834193470D07DAC3555611AA4708349D5E8725DCE407FCC44989947FD9EA64CABFB95EAB121D0A710C491FF24CA899DC7EFFC20A157643E056E90F99FC8DBC09DAEDB9F97878333280A84839455759FB45000C0EF7B44112A4CF510153DEB7FE35810E1517FA37FACD1C862ED4F3D0C436C2026BD4C1554C824585B6073B68A63267DBF46A399A363B6876EC7391DF0B481404CCBB91E8A8380505AD08E729F6C0E2030D9AFF5B1CBE7E09D4DE7DF43C0C32C5BD4A1EDD3874D30813DDC9ED5D5380559CF2A25F092A59A0A3BE197EA942F545B8024FD335E1301C622D53D976E792E56A21B3A2565ACE27695AF21EF40DA9580C0A345C19626848AE29BAA986C55ECBD47753EA183A723F100AA3232F08968E726F1D7EBE733C3FF24C52A5C701EC3D66CBE5C17639E2233D1E8FE70290A84B63D03670C027461D63A3264D28CF6F432AA507684584A239BEEE1344FECA0E4D6595DB41FC514E39336A54FD8BD1D9B5E4EC23E29CC7B9A47346A22403192B5AE531293A52BA81BA8CEBF087F46C44B294868E7B9512B71328CA92178A762857D7F5B26A81E706FE16165B18B556202711B611E5EF5A8D4FADE245928323955CC8D4250B2B4191748EB4DCDA61D7354880CEB8D4AB7107F8AE520FCBBCDEF5A8232BD9E429537FDA5BA3F2F9387C77B4D23FC56DEF26F7E4F08CA015824687E0CF13CDC4DC91684D64D8F31616F0843269F9B4D6EED289FB22B30CF6EACCD3BCAA8594CB28E77170B2BB18C784DE3388B062B92EFB1C7F5B62A509F8F94FBC70E4BC39286B92159C4737BAD302A876EF63A19900DFC40A97A09A26C378F891400CC1C6F84C2928C79BED7D52E809318197E6A067ACF8E3135998E53799F33C2470933BB89F504EDA3552AB646B54A80145EE865E75B4BC4A30E194205202C9050949347F1A947ED4488F59A1A9D34469ADE06C521C13CD9BBAB59D58ECD834C1479084E3CA451B0CBA9202E9A7B25C63FAD249DB0565F70DADBFB14E52E763BA548D5D32B78F
T$=0

[60]
Type=4
S$=14ECC273B48
R$=1A057DE002F453924A25235F1DD3D37C69963097060C41E4CC84BA74746B370BBFE16EE7AE32B80E32608413DE9731A3BF6AA4F9BFA1E23CB8AC1D732311695178B9448120F0FE64C6DC41DC9CFFD0F4A4010C61BEBC7464096BA98ABCFE0E55DDD88C0697E34704CBEF8FD50FF119C044B2802FD70C04D136FB849C0E88F4058F2544988E9466D884A804352C81F28EFD285EDFCE9B1B4E1A48D2FD9FDF3FAB600271017DE0C36174EB86BA7730643D77C50391D649556C7EBF85E976C974C38B5E54B19978B06514596A8B3297384BA75452FD7BBC68EBA8D0D948ED0A7105E06C167FB2E8C32A3999CE88101DAA56BF00F69D8421DD7AD3F52EAE7E7FD555D9891226F010D71477DC3C4D3B769E119CACA0172532FD501DB7795F42723B15C4080D243ECDD3DCE274A6885FEA6E3496025950876FD64FFFDE7182615488B497852F51B4F037B7E9C69204FA52785756B0C2C1E44AB1E1E51B614EEB6C1EEDEB9F0780A2005C1AF3161B9A6A72F7F694CA35C835751B185F76D91FA47833675F6486F001D0F9B87E141AF2DD280E1895C42C2E244159F23EC88FFC306F918819EC7CC32728ABD35965B73B030DF4D3C6D2B1DB70F7722CD579FD0F8E3764EA1F88059ADAA56F92299A134514F0CC0427A1312B1C0CD3581CC29D60243B814FF4AD76AC1B9C7A0CFFF3C6224B353C9D452308AA8C3ACA04B15A108CAD0E1A0A931CAB1233472BAB019ED97719177FA43AEF9A356C2FCC3CCB057AD2057ACB3A60CA65E8DB2A7E06924E761C250A65052C17AEA17141ABEF597DBD7052B4A5A268C61EE3A783AAA5444DBB5DF054ECD6DCD16ECD4F75B09FC9EB07BB81B8DFBB353D707232F44F67934822870C0BF444BCF6102A8B1779DD8F6D58CF600FF6D302966A9919AC9E4DBCD6920C4E2E7159DD4CE676DF54EBCC422FE8FD6133A430A68479FB4DEBCDA1D0195D3F553386DFF63D664DE09EA6B30F68ABEAC34237CE1734284B3F0FADBFA3E86BB04903922CD42FB8BD914F153DA4D5B571B53254DC0AE86DC3003751A9C3740160DAC33ACFAB1DAF71F95573B44C6F35A94D29DAEFD0DFD46DBA9EFDC42DB9426F56F4A80EC3DA7A1609F569D25550179CAA98DBA71
J$=D567B5C69D604228E72C89670ED5D9608BCADF29046CBAF877B19EBDBA2B955C1D157521C9850760DF27E43962327B065CAB0BAF757C374A1A530CDE05A609B2D2ACC1C6919ABDD5BE8EDA0870BF332B055C265FB519E47197E73C09FE6F8FF3FD8D2EBF9AAC5C2C954284B31BF384FB50405F583C5B0B7098243B8313D0EFF901221DEF26FC6FF8B7F18FAE2933A55C8F55B60AAA28E146DB2B8FD6C8F2EF45E748CE7700669A296ED2EB6B34A5E56DF8BEE3D95E5A4DA26A7E98DBDD5A4C4205F33F0DEDFBB149AAF456AF2782CAAA52C261510047FA4DEE986DC4D92870A8A8991321A82872139945E27033B4320575A659CBC33FDD22D8A4B3B536EC1E50F80AFE5387539DACF4F4C3E6F7678B8C2ACFE91F536B1A18968EC2EDE1823BF7EDA0198DF59F3C903E9F74F3689BF80EC3BB545BAB71C94906AD8F425096FEF85F230F3ABA502DA24A143E1FC0CF7C9F949286FD858C5AB9E32555245F563A5357724E73FDBB32909CA1C2E18F303A50F4BED31DED3D009C1437C455F8547EEC05D66D52FA79E0D587CF427FC05D6542A0F5E712EC7E24D1BD59F32D0BB438C0560354249C67E5DB1A479C4E6BFE4559B7CCEF7D0165CACBF90F75EADA5E986216C4FE65777379375B345ED47A731C2CF8FEC1EF7AEA97D197D7AF95F3611B3B82370D6FE65033AB095F90AC2D994B695A0152D47C10376F395C8C32A49BC9D48A8951B21CDC938B28D0C972FB4ED3311631B3EA2A7E4624B1E7E4CCEB97D9B2383D1C9292D12136CF92AFB126BB89D57E78FA2C732B229C47902E84CF196A45484F9A94FA9B06BB3A5D155CADC9F553C5FF991080D2887124862BB29DA770941593D619840372E083A72CF32EBA28B6DE2EAF25CC7FFB98CDA2A60BCBEA88B233C2418A3E9F808B80830CBDA1CBE991CEC9EF4B412F93EBA85B9B54BA87EFD4FFD79F8FF6795B2751840679265E3068E46E7825CB9F60D353AE00205E1DA23AE69CEF96AE081C6E4E539FF5C7CD6FE33F916DD7994E4C6A4E57C926718330606B2000095F0AE059AF0876FF8D42CDF0ECB0A19940E32FB895FFF25D5F115849D05911C9ABEB63DB5782A71D39C9EB2426524D07DA05C69F02055E8464FFB75B56C8A5AC8E
T$=1

[61]
Type=4
S$=45BD6069F21251
R$=5F84F0400678916663F37B0A70E0897290B05BAA269545038A9C36BA34D14960F36AD7DFFBFD979FD80D3AC09D9902C204B8095FF43089F0E4B1E417F19BF9847E8FEE0519E407B198CEA201016A65CD1A551F13ED33928A41F5E752FEC8C382A2BA82811AEECE9D65EDA32BC54859C44B182DA17900A3C814139D3D4F5F05E19CF6F31B376328513A45984CF2F75197ADDC8A31B15D4F47D4D69330F1E3D3E534B8BD1ED50CE58C7FB03346F532EEA3EB1AE816B66C04BAE32040E2CDAFA8A1EC0E7042B6F177F2AE6C5A59532F65217980A4FBBD5BFD61095BA4C63214A8ED342E9CB78983272A82CA46561353263BB91DC33E707F2392D5895FB6897F2DABC23398BAD9514BF8D1603CCC723FF74E9FAD02FAE2F69AD3F0CD010999772CA02CD787005F77B08B02061907C0099C8441C829A9669002E3CA328099D63EADFD74885A40DF804D2A19008E0A8214E48E281D348B9CF30ACDE0B55F7A53DA1AA479348C092759CB9AB06AD6C66287099BCEC05EDCEB601157A9DF4A2C7A6F1C62C459AB7219DABE13730F985E20D74CBE131D3E585D03559B410671A946D1E40E3B16F60255238D364A570C0758096915C501D94F68A3E887D32CDDF3AD8C80CA1A0F1984597F4A5F80E69E8352D2A936E735D66095D66AC9D924A9FCF542A79CBF7DB7B0BD901655DE09916BA411071AF0D12C42310A8D10FF445D56639BDDD0283EF59F0890962A57A94226E39DBD43FE116530370D932C0D86FF79B4A419D1AAF54D2B16C714BBA88EEC5FC5EF8B4A7D774615034D15A162EBB89CF67B107FC10223A6338BB71DBEBB378F52561FC52B26536213C82B679687F862D89771C72D0A21B4ADDE0F5974817F9AA9B48948CD790B74300EBC44CE6954D85542023862FD5A8DF13D51FF3F4BE83ACB075FF4B9D2C56FD5E7A6EC7D3FE337D3809289C4434813C457A81D65A18396369F5B059F28A3C3785426105149D3B938D1690939577B3CAA72C3639DEEC950019573C0BAB647AAE7B61008F326AD36B59B1776D4E055C9FBC9148DF61523D772351C1A52A1CCA4305D124F6CC7290C671F91762FBF604205B3BD9347D676C3695187E5A2D68952C85794F0409
J$=944972027C7AEF8FCC67EA93A4AA151DBA9FE983219722EF042978849A16FD50BD20D6FF21D2C3914652B55ED80E8F0EF9E67E8F8EE5C96A5A9E5650FAECA1B6879ABB5624E4B8A905B0C40E912A2169C6A348711C386B59E3D0F3B5A7BCD66E4349D841FFC15F10DF4E60BFD5E0DBE34F816724326E76A7E8B609BD4828BCF32F5E92E789B9DDD8E5EE7F7A75E759778185CE99177B9CB45363839966BC7715D61785DF8853B34ECB3294311A9FD2D745881C40F96DD1CEBA0C97C1D8EE79861696152AB3F58226C8A6364E1E491E16BE7CE692246FC9E977CC71F0D415144BD5B8BB16F202A63C824EA98F1E86358F6E5A3790C83B0FF601410758E0C9A9953ED114CBB37A6FC55C3948800DCA02B7B640D7DE706768DC7B7406A8C4C074C10A19460BDA53F019BB0FD9F0D58B19739465571140C59694AFFDC7A32B4DFDEBB6417D75E2C3014D5AB9DF49B49BEC91145293727FF182A13B1EF026FC530DB2256C2584362B1B900A75DF98D1CE235802EBF33AC30D2551D6FBF7B690EA2004C833D234F3808AA18BDE08E435461E353B9A277E7B6DD3BC06A3FC1521D862E7389A5623CB4FF8BCE8CAE814E1832BFBC59AF1B8A6E591C8BB137C7B51E46411583B80B3C6DF1E8E7EC55A50E467C7895ED5FD81537FD2833FE767950BC2D919DA16A62C68327974A86BBA095011E68A2AE679E97D81A93ADB32DB1DF16C05177B7319DD59CCC8DE832FD9AC89C7229BC1D33B824F23FA46A6388DF8EDD7D8332C0188502E1C6D57276988597609F29BCCD45AB613A5BB414B16DA4F476D3D68438C249E620034A6B5DEE0F1A5A1D0567147340E491DB74D6089FCB414DC2B58155ECD320118F6B1873B09699D32D69473770E0E84DACA4891DA2907CA92F72F125B850C2316DAA34F4C5555B2BAD00C915FDFF3DFE9F93A4796E48B84F8BE0C01651C83FA78E3B002D9503D290321A0FCE8968FEC178CA81E2B18FA93AC1A697D34095E492A4C4E8874C9C82161CEDFD42411261BD9650B51979B99C5E6A9CAFE0F90A741E7F8BDD6520450FE53F678C30AACC490433E97F7F825E3297FF1B06D2F3C0F3D724FE5FC24BC76131257240266835AC41F665356A11DBB4FED7F6E
T$=0

[62]
Type=4
S$=E50BD8B4
R$=6AC283605B59656DF90E2A718548DE81758C704346ADDF2345F215CE9F1A957A1B3ABD81D385D488751DC34F1B5DA33D363CAE5AB134544C99B10E79B39E1052DFAE4C9BE9A3DAFD612FB957B04DB64622867BECD56992E850421EA7146740255AFFF9CE265D6DDE5196222AC5EDD074D57E2947B34B5C9E1F774EAE8C6748F10851888159CBA8A338C25D1D1D9C845F24EDAAF4A71FDC177513013ABBC52132C8046BD554BA0FB9DCE85534798243C57D081B42D677E28423CEC2610EADCAF09F10A47F2CB265E5905FECFE8951B5FA969F9E90970E8B5479C9690B4D8612CA136C8253892093EE6469FAE6972488633B58F8D0FDC92A504F4DA454129A2882A5775BCFC3A2227E4CF61031362C6A4C90BB312BAC226AA6E36E090619F574227760E09042B6731F89C7AE6B3463CB10341388EE94B99D42E78B35E575693B523C513B4D8DFDD68CB47C569D97D07CDD7F0C5DFD8CEAB90F6C48339C911D98FA4A69C233B4FFD2C435F7EB7588EE971DDFCF23E7AB9389E280A0A4DEEBA56AFEC7E626D8861772CAD7C1EA0D273A21B06C241B3FADD2385EC7FF3962ACDC0C1E2DD6FD41665259590B22CAF4FC3D76AB45EA061E86B141ACF1E3B4FD68CAC4FC31692299CABCDC5554A27FFEFBADB3A297FBD926BFC5BCC9240BB1C705868B122109DA6B8BA5D2D41FC941113BE4FD9DB17E6417ECD1B42E6DCB5C2F1D3985D2EA9C693E32E0B3438C1C180B709D5F7534BB14072FDCD5CB0D95F8015D30994D481BC22E4B7F52DE881369E593A374E4B8459B1CBDBACD62BF057886926D5D4DA918D056AF054B63655865FF177720506B1989F50E041854D1BE08FB7FA0D68462C201A552643CDDA17FB864C14D33B87B9F890E5E01006015387E5E54613401F9EB52D469DC5A0B2B5BD21FA026AB388922158FBD9D97084D876EF1161CF4AB7EC7718937D82AEB54DF583A36241A678379DAE0C04CFC7A115412C5AC4EEA53865CF6F31A7A31C036D503F2BE9BF88128D8C776A0ADC704AC13B7749CE34CCABF2F6888BB2A2FD197E622372513DDFFD3829BC7DB27D07E936CBD5B2A34E252C9F6E04DA092687AA3AF3A58F7296C978F6D2BD12DF
J$=-E4C0C2124C46FFE441BABDEC908186BA7A10F4857499E93874AB1633FE4A17642D92DA4A6F9CBCB83022774C92673BBE5C8F8C0A34476B92D58CE2C1EB4CA01857973ECC10B8942A4DDC01AF9550EDEE836679E976143BC5E9C2EF311E152B345E0C74ADE518287CADB0D70E473C2F301AC6556DC08DC60F64330004A8FCD70D92240D81C224F33B8B6A3F4325BB82CF501134E750619DA9C509FA6E4B8B48B41094ACC24E60B43641A35DDD91E95CA4831579957FD87E1FB68420F210686994728F38675D63BF176F3101CD34761A9E3FD4278E31BC3EA8AF09DBF0D58A970DFD17297892BA5052CF7870C8E165E58728C6948775276E8A28A28E400BF868A697F1A9E4AB30EAAF86BF3DC3C0CBF07769A5DE71FB55CA24E3E3A9E7A310C9EA26282DB6C9AD4961E1C4ABAD197809AF5BF816434125A15B0841E220A9EB80A889029D49502C40A8A20AB6B1110F3E00162635788C1A40D8F0D821D96E7A2910CEFC0050B916FA932BE0A54EB55C0A8296A5873AB01C3441AF3305636EBD6116191E5FADCD97DCA3B50E164656CB4ABCE66A2E8490F33504E7820F10EE7B0820BC829D68745A17342B94CA87237D110AA7F8ACC9148C98E1333F22EA121B40AA63FA83A202885D768F0A3170105112A2A04E09DDEF9914A74CC7E405A58A4A1FE652C5C320A9C72063C175CA70D271481E803339F5CC2C4C30C4F8939D3130A5D22A293DC450F68025DC09301CB257D56D44AFDB46B7D307BE72ED5D3F05A5488928CAFDB70ACD1E75A1762C050DEC5632EBACF8C181D5AF48F230E6C7DDFEFD1994010DD1BA665CEC4ADF60769CCF75ADE2AD431EB8909D465E6AA9286ACFDD347CA24BBBBA327E92BEFEC58BB22B5369354872FAF649F286F0A70B501250C7684E419DCF9306ADF1F544146046234D5E6E5BBE92C2FCA56B47217DAB48FCA60F5F249292B8FBC4F993648E0C6B919168259CB0EE601902250FCE403C352765A64D3733F9BFA89DD3F840737F02F5011616FC3142817BF70B8B180566F77CA3C8050CD80BFFEE4945CADEDE2CE52FEFF792EF4DBF874383B4C61EFD8D7D8546AA746AB1259658E415382718957DF0AD1873944F9FD8384D97
T$=0

[63]
Type=4
S$=D5007
R$=804FAD5BF0FB6628D8C57683296323556FE2066305DF01E2CDAA7F314FDF8FA9D2C80B2A6F56DA87297A25742ED94F03C5E93366F60B28730ACF9855300A91CB6AD780708859AFE0EBDB20A33D5348A57F16EE5C4E4723A6166DEB60235DF998EDBB9396564A1A94E91CD3BF4ADD4B5C90DA566C61EF1B5E5D22E1DFE50ED200A8CB695A9245BFDF3241C2DB2818CD50E0DFE3D7FA85DA2053B41D93C018A0099FD9CAFEDAA421BCC2E1A6FE7FF047DEC96BBBA91C158347C92949C2B25E7BAD69B66A10112E1D4D63389221656C4A0B124DDA3584EA859FB24528ECD31295915C87B54BEA234B1CC9609D34114435E26BE5741D929C846990AC6B01F8882B00166B5A2503D7109A17ACA5A914115BF78D3726ED6C4B2B98A3E2427E552CB0854E4D969A3846E28E742CE6452E72CF9D6A0F39205B055BDF053A755062A856B9CB915CD5E267ADAB150A342C9FD5E44803D0F591959C47A384227324A6BFC65700C4BDBC40E3B5EFE1327219CC55B2BE5ADF6187BDC8E56215F60FF0B2AF9C072739B782216B9670B4359826757CA207AB0FD046E3215EB8474561FAB34AC12F303AF7D091895F3C76B4A768788ADB953FE2D25F5554DFD2CB56FFE5DA0602F058EB396EEC2A5E90BB97A0A7B45127D97B3D2EA2DF83BB6B8CF539589089AAEF016A2DE8F0428E7DDDC86B6EF6FB1A85A97CB04BDDFD03509EE95BD225BEFEF9EB43E3CF47832E34D0C14121206BB0D8D095269A41E951E8E096019729EA7D9078F9B1A6AB62C5D07D7C7564CE9B90457BA99B313232D1955F7EF7803A915BC0BB6E024B61F2619FBAECF525785F9C54E4D5F627CD91D8937B1F42593C0229A9FC6AF9FEE55B4783A68D0C72FC113F71EE6F196F7AB55289F127DC10EA8E6F8D156D3B98BB0E514A5E0223AF1F6939BF9E7E641C99CFC5CA5FA3490CDD78DE54143085BB5C48EA494C405D4A69471456315EE7DEDCCA8EF2CC9FC6B5CF6031C201D43C69E9C8ED568A61D9EDE3EF502D7867890631095939997351A935188E566C25E380DB8306A84920E0441F591D7BEF7FDA15FF4DFA2196E2B63BA2E35D3CF0F6021B421E8DA168970845FCA6A73B8E5703
J$=8B00868A4C56C650D63D544BFA5D417313E4C719FCB615471FA83AD7BDC038FFB314C726FC58CB92E13ED2D8913E4502E093880C7D06092FF244BFFC51507257A283052AB8C851657D70F4535243FAA8894E7F6E7998A23C08A1CA9FF470E8CF2B7864F7D3E375BDBE051E3EAAFE6224B8D9FDF14903C48F74192D3505ABB1CB3947C4091A7E1D3E1423783877033F880C0E0879A07FA6901470D623D2E7D6871D953CDA1670EF20EC31A51D4BAB25BDCEE19ABABC67A03D5690B9ED3B151C87B9AC09327A3FAF6D43AFD8B61758D0B22B7A8C39D3951CEB497E88286C869FE00AAA0DA6F66C015EE7D2939FD56192122CCA47D0820D9E48D443D6E595A2539D95242B085BD86ACF2864F6CDF5599615CD55248E0BDCC4EBACE29DD732F7C01BE2DB77B4C2F4F40A34FCDCA2596CAC54640E78A6680BEE865B9F528507A1444278B1FFB3BBB50E134AEFFC053FE76BCBDB2B7B3C190F68A3FBF0C21562DFF96777F979B4263D39F57FA8B313C9777613505AFC4377F938453B830C58E046D954E0F241B5A715BD0F253BB0CFB618BC4097B372DDABA9406E00C0A8DABD4405B1FB5BCDDC2EADF1FA16487111FF399655D368988FA74B96C48A67E140D8D82A30807F56B714C8CC0C2D6D174DEA3CB456EFFF861C178D3B3AE0AB56318490231D9DD77D384EF8FAD93080ADD6C61282B61162A5D6A7879F064598427430BD57716A6570DE53335B99A19D57865524434B5F190C92BE16DB56BECA8548CB4625B6085DE49C7298C37DF9B158AB02A7F18B148C4C0FB1A01167159A97657E53B4740EDF65AFDF39B7B586D45100CC7ABEA2B69EF590F12DA02A4EB9B7FCD05E895DF06B674F8DAAFB2BF1CB92F544D71ABC245B1458F8054FC8662E9A48D34394298D5B6AACE1F1069FEE9C71C3C98D64D81A472B77916283E901A8D8F24ADD1F615C6858B45620EA5F0BBDB7829D3FD80B8F216EF54301242748DAF34B0771352B83DE5126B8169702DF038AAE8263C14CBCC076691306005315D3129EA784735A0D2B90808426EE9B574D1A4E17E3BB68757539A4171EC3ECCA4987C370FA5A40CE83A4DABF9AEEF436F29BFD3E4D43B2B3A283BC40
T$=0

[64]
Type=4
S$=15879F
R$=5F5AFB81512BC1C562D6D80A254003D60905494054AEA3AF69E5F2C5F1A5C8C061F8189976E09703E48298EDBDD912ECE3DED174E34C034C126DD13A4CE65FDC609A394993FE54C7BFF8A6CCDDDB0EF898F83CBDAC6A4A3F8392BE43736F04650A4F9C7F0E86C9DD1F84302A1F1B9C638B4D86174FC7D8A4EB395EAFE494014E5A72037A1394DF5DCE855C6F363B77579B3997E31F173DC33BEC790696B67BE6AF5FBA4BF2AC1404729D40E7BCB1BDBCA1C6456B79745A5C4692EB4742515D0EFECBD9ED5C0B39D3BE74DE052161444C5AED9CC4367AA89D076C3B64AD403B600F3A628C5A5A0D478195D3468222ADC2D04F2643305C089D2E5DE020056ADB199051FD1775EFDF009A49CA85573431855E53BF30C6B240CB172E11D9D3B524C8425B262F6B3624CD9E21093C29F0103F03C1057CE0A250C96CDD25C02941FFE3B3624FC5F65CC221040C28A831481FFDF923CBF787BC53A05292B16922090613D91241EF9B672A09264C7A1522274020ED891B8FC23B06FD5A897D1499D012382ADCDFF204865E4791CFA5BDC1E2FBCE62EDFBBB1D0F6E2D126F5F752C6DE3996D93DA2E250AD629AE462F246B6E73281C52F42661BF75EE09CACF3FC86782E98B51BD9873CF1531091970B1F845444364AC632963745B8C91FE8A77203A7046DA040B4CFB89443266B2F41C7DF489CD0DFD8202C371891A0EE7126B666EB9F4544E83AD2E3FB08F0D5391CCFF5D842125302E99A1754773E21942AFD887D69578701F052E2D1CE38DF84A5B3E61D40B6DE2328FB844DE467317280DD5491FE2D13BE6BC57FA4E2F9868253E7FB7AF2078409BC6A5E79E3AEC87C7FCFFBAA2E7B3511E169365F59DED479576AD640C0110E0D5A484BB65F8C71C0D6B18CCF81980BACB09CCF1A5FBF3E74A6EFA751A8DCEE1591D6FED038D48996CACA471002F5DA3F343B014FADC6230EFF06E04BAA492902EF482CE5F3B8BDD2FCE446B2C7323477A842CB07B055A1865785A446372858B0111FE8983D67F264FFB7DFFB4A5716B3B179EF7947F01C513603EF69F2BEF1E6DFBC8F3648BC0FB0C3235FC7EC318BD5DE044C93A52CE5AA0E01E437646B
J$=-117F981DA8F02CB1B6D9E3AB92AA073143829DA96793304DAE7FB4D4A461575EB10ED8A113FCD67C893CEE1403E6D34C6FEA422A196A71F001AF5C35EE57AAF8E39540CE4CAF19500B8E0901BF341CBD7903149CB8ED82643536457509BE859C9E4558A61BDD8D6E292B215D60441C46BB6D80E33C37C985BC6C6FD6FC3FB43CA76AD9836457C28EB6B180DDEC2A743FE701971C7BB9A493936A90F2FD31E2434590C6E7C0879CD8A674F4861C13D9A5A35EA3A9D777F3C019F33DFBAC8D8D4732DC3DEEF43801308ED4C1456168F03DACA20F060BACC747E08A1ACD727C7255F05F9BA927480DCDB32DBC233AA2960A0F11DE6177385066A757B519B65EB2173AE35B5EADC462D755FDB96F3F79F45C755F5BDE43C959EFB8340F5A014D4C596555DE76BFB9DEDB2A45A022624C2DD78BCE32A87EA1457EBBC19C2BE2C1327A6A068CEE26BBE497D6539F5EEEE325C866C92163989CCB8EE4113E262CFAE69CE5BB40FAA2BA53385ACC0A5A478491384B63A8CF40E23AA821B3F1C5E5A13092619915B498EB51FEFDC97AB4406E06822BAA7B4E3DE241C9BEC19B16ADAE3BDF3F073D03FA6EFC331F63AA3EF80FB1B7E8650DAB1D88773EA9BDBF8E3A47AC80273AD265B0AE26E43442150E3BEA8F3D9A41145C5FB48C74ED8B3E9C2595D8C41545BE994A6B2C717E6D8FB3F03D8E9D738AE9A78F46B6368F36D4C660D1655C410F70FEF5744969565D63BDC79C8149C0A7045C7262A33213DA1A888C5A64B44B57CE3B633DE5569CE328280B530ADEE2A2F913D9B62A1CCEC8BE61DEF0D0E480F2CAF4C5EF1E10540FB22C94B4D77D3D523D01972F36431FDE752557D9B853A9CB5E6924D2F8D83CE08800969FE6E701CF5C4CBA3DB533882114647AC2580BB9E7EA0B8E39631E952E09C365F49389DA8D464F1CDDA6CD1A76EDFBC9908DE17C860D8D3388EB667FCDEB12C4A50D6E094D4DFBE19C9619A214CA20EA5E270B830D9AC5F90D98BF9430D255C138AF0FC98A343578387BA458D5F6DE921927B2422B0F108F7D36EA66E1BC117367489ABAA163581D20705BDDC85860351B3CC9A8F6C3D688EE09BF0F533A9CDBF67440B5C7F8
T$=1

[65]
Type=3
S$=9FD2
R$=98BD7C15C822C00639884A726FB3567F5309EE7515F4227C2D234B62621F108890D0300358C410648A8594B0BC2B043F72087E5F5A49FA8B58BF9F74B965E6AC85C39D7FCE55736A61BD247577F0FA08D74B1391E76965191687AAA02D2501ABBEAC98D0D3479AC4B16018B0E4A11BBDA568648F025D3BD5DF726ECC7BB6C6A3460DC31E9E88930D2B04F21DF294E35A5587F08089E66EAB645A686EF77183AD5A6FF7108C3BA45FF96019E09E7D26C28DF94054DAB90C2D8ACFC761BC9B9B3B057153AA3A9C697DEB550BAEC4741B754332B3009A8A48BCF566EC9EB607E7AC4D19FB8C15A31A8A0A390F3ECBDEE619DB20D6A937A00BCBAE5853318D5065AC888407B48D6872D52DC004D6BC767E19A4B2251F1D426AC3A3BBFC35086109F34682E922188A7C4CB976FA951AC498EA62FE183B92241ED7F2AACD81BDB68AB432D24F4D238EA2D06F336CA2BDA385664F3CDB0B05F23B719B2DB90099D4438CC6FCD22EFFC1CAF8FE76B8AA1AC0176E9F0F808E2C719F0CB14EF53AAA2AA30255404F3399464171BD88EAADD8A0070023DB120F6B5C935D2B2DAAF0365216F882911CCCFE73389B1DCBCE92AA2BEE0EE9467EE04743ABC578426A93A93C9D3E8210B49E786F76B1C11CBEA0208B64DD668BFCF99EC0FCDDCD847872A1C417DEC49D701CA1E4698A67BB660200DBFDAA0026AF9832757E9061B947B77BB4D6E601997656FFAC9042B62EFDE99DED2EA7138954DBFB74A5CB9B7DB2366EC69B487EFCCDA204CE4122A0AFFE85222361B3D34B174B2F691179879DBAAC7CD7B2682D67F8A595CFC11E1A61F656537D811279D8F2F3CB2A9D312DEA1A46D94C6DD37A4177A174FA7BFB6A60339BAA5CB5A94B048DD47C21A1ED1C1F326F065418632051DDDDB0F330B9F569B09D84ED57191A64522922C8D62B64283A31F5A59826416B599E62DA1BDD2576F6853631D57BC160A525BF799AAAB3049176863CD1234C193CDCBD9B45D3231F405D70FDBCE55B8822298700718B050F5FE7BE8D66C984845A531EFC8D21DF009B543134441E0114B6EAE36294EE34395EFF40557022B368F483973AD72A766AE6979718B
A$=-1E
B$=38
T$=0

[66]
Type=4
S$=8503FE9
R$=125F62DFB71BCC557D8936AAD6B99FECFEB21C7D1BD15FB75868BDDA065624C28A488D8276F6053DFEBC727642FE6C59A66B2E61211A848EDE303ADED67E5A072456C1EF0D3B80CF389A2DB6D819CA39D11569DD659A55027D8A0BB76AA0B37F6F83071B68303E3425C402C6D58DE7A21A8CAB85A048EC26A9BE7E205E6E346643C0B9255F043B5F3E23F74DA2EF2C6A31145B2AA7DEF3F8B6A0BBBF934C610F83481FFAB5F23F4C23DA57E1988A23B88BACBDCC42F8FB2E92036C77EE5C3EDE06AFD4F8278B2A9DED509714999BFA044DAA10C70F6EB6CA5EF1F823A8B601B94A37B553F0D5D3B2159EE02D3C79B9C1BA0807432482A4051A33C1E0B08C71DB07B29EE2DF64EE27E79977DA69D1E24D5824B2DF0030A6734BC5F1631065A28730E14DBCFB19F292370FEBF9CF385443C673511C596CAB46008C43E895DAD2F1568C8DD3C440EA02DBD9D4AEEF28D5F9EC44B88D5C4B0CFD3ECD15F08BDE8B9B4AE98259ABCBA83D61978F3921F710CEDF0517BCD5F05F8A462C9CAD69F8BFAE2AB2CD08783FFEA0AF6A86A24DE0E0B8420FA4FD87FC10046AAF4AE08818DB44C2D3095C9A080C6A595A4E56569EF73EA9C0022594F9D1056FFF3B0C845D90F248E727A679FFE76843547C9865DE1518CEB2F333CE6EEDDB529A79E3160E3EF51919726089FD1C13734E0F46EA3691005544B6D68705A4B5D4DE0B84E2D9766D91F92A12BDCA3C7C52C66FC3AA0FAAA3AB519FCD041B065540A56291952273224B8D5F3581F87B11FA7F1142797387ABD14E5EB74684A5D4C2965A05939BA9F3654CA17DAC7137C415CA8ED306B2C7193B6273E0682509C5BB09AD44FED75998B13BBADA39FE99B793C53DF8D4729A4595B8B53C6B54D0D0A903FEAA02ACFEEA891843A8DEB7438D23BB8CCA03EDC224BE8595B03394E29CB642A3667C31E3BFFBFE4232113861C9323F5D700880007A80B8716E4A827A16895A152C57F11BEDB1ED04C3C451A2735018F2A8127B9F45024AA7BF04CBB0820526CE49F7E0E42F9A43BAAA564CBCE4F94F6C8C4CB07EA64247120F7926EDA5F51875558411C7198C0BDE3B5F3F82F0E3550E5
J$=4A8D5744DFAB8C059DC39B6868E4D29F2C9F66C4499755BCDB9AE5C759B6534BA6B2BDC26F718F96E628E5D3AD39F4B0D7574ED8B3BE47DD61071EFADC7A732755F7FAD25129A5527684D84BC05448C576AAE8A12F9A64B13E4BE98E7EBD75B67A2618C12D7E74F1CF265D98F78ED37212BF9772CEFE82E9B021CD6C35615C82D7A3ECE00593B0EA61F5748CFDACA2FF18233BD017BCAF13ECD4D0CC04776AA14B4C677C82D328FCC9B858B06866EC9BE8AD9ECE8F341539149CD11D72272C5A433D4E9C2ED6DF009B2C4EF5A1BFA255BDCF68722BDFCB43E5FBEDFA664586F709303CAC39D462474FBA75ED718887EE1618A108ED5F4210EA0DFC6619202127BDE1D1ACE07C96007FA31932B1255FE263CEE48F482E0528C38ACDC59DADB2A5F38FD10F483E3788386139F4093F09802A4737687D37008A6F411D547FE73750F7ADACC8EF170E7D97B268F6A06D5FD99F6B06717786ACBCD4DD0022C06613DB3E52482EA8508C9370AF7C1305A70CF0CEA85BFA4D9BA77E5144F9E31F79A3D1BEA933A3C3805778556D2F68D9BE289837A13104B03F704D88436CD4F6BD0F659562DC670733C0AB9DD31BF697121AEA85CF5C628E03F5D1DC88A8F2A25FE2299B8532E5C6F049B609B6C029B39B84794C93B061C5C3E1DB67319FF610E88F71F23F765857879C99FFFCD4B0C841220DB4F5F7407D1ECB0B62B3AA944913B0C31300E5339477B22DDCEE350AB5C00A63392E44C62C25F938F823221C1E88AC7548F2158792606FDFD43D78DAE6FB686974AFB153DDDADD6F6AB055E1EF6962A5CFED75E47215BC710F408C7AB1882A3A11F6ADBF6DFE26139752FC00AB2565F0FC169BAA1252B571FBFA103AE8B03384BB6707F43410ADFBE3CAE9218D70DD4DD89C0B52BF9D901A9134B35C6394DD30883255C6290F0AFF9F4EEF48452EEB3898E1C659B8ECF8B6F03EF981DD0FA6643E4D19A7A11B5A477132C346F168A438427495A8F842E0E66EAD8E34E23EAED763B37330F85F172B0C90D93ECA53052B04D514FEFA8E39374EA851BEC2F98FDB28AC6CE519DDBC1FA9796E07C7066186EFC028060B6FA7201262349302733
T$=0

[67]
Type=4
S$=1198
R$=10B55318BFFC2DC63E53DC3AF71C4E245F3636198FF9F96041D991D376133A7059615AF33C70C933609CD36774DAA4EC211EA14FB0F9A679BDC8BC218038B416DD4BB72FCA8E537E27A70A32C91273B3714C4FE7CE87CDFDB7BCBEB81493F672FB76B4294B32B1855D0076EE1D9AF7EFB990C05C6B91E3F20D689370A5E7A1C8C4356759EA3068EBC249A1B25E84EEA4C73BE3F5AEF1DC81C918C4345C1F43CE72D7A50A31F80A4626F895092E6A873FB3503F79A5089F5017A82C13F1C6EE254F49F6E0C404B2CE5EDD8636337B344E7C48D00DB22F078A1D0D289878B06EB2823E7BFA7D596B7D1F079DF1AA09C1077B410C83FEA52FC3298FEBE1B5047F2FC585CB2688C54787DEE5991A4B51497B89E814CC9E692C842259FAE53B04AB7336E9160AE543B420EF3B7ED75B98A04C2FB2FCEAF24A455D37848F9AAD90E435F67EE98FEE0AD5B8EFF31D4499D6048685ED8ED34FD71F5D7021B9EB9492008D39AAFA68489131C7F688EBBDBBC32104E2764EE1629DAB019D08495E80339BAC7C50C1BC389D7383DA797F5C276388454B2B4BE5C2DFEECDDAEFFB2CB6DD756CA3BDE4ED334D2383B28FDDC05DCDBD0057FD7396AD82B928DC600308146929DB359B003C8FC79659E29AE48BD969C6AB1748F58E858E4250C6AB42D80DA447E34478D5D96A2C05AABB413D10DD086263630812557AFBBBA023F1482CAC2AD1AAC16D80B671D4077AF98AF200E6B04FA831EC36E4FCD0DDF38B18A2DB93662C6ED76068FAAB7D7437F0B8C79D82F65D1247FD63967AB1FB4305AC3F41C0ADB3D7CD93F1B16DAD282BE7F1ADA1CB28558346E4D892CEAC25C82E83225670E6B2AC917E0DF636984E6488E7E07A40E7FD7419FB9BCB64D17BF645B8A0F391BF37DC9F30514274814429FF75DB407AB21C6FE5AFBC7C0C4D10F31450FAFF76B4D070E0315C0D4DA7A3EDF7C2EAAC5EFAD0050F766EF236D952A9C62CBAD4EEE0B971143570092EDBFFC06E9CF41AA0A50E197592F23FE2BFA86C269CA255EA1876BBFA8A7263D423D2701286B6584D156933319AD0732298CF178D9C42E9821E8D534C2CDF87A449DCA0EFE5
J$=-3501206F67AE39E01599C17F67D3B9CEF10DBBC1B501608A5535771D2FBB86FE789727EED9F60EF6D9888F62F176447CA6C2FFE47CCFC84D0AB1B518F379E85EE412469774E0DD2D59CEED8D854651FA0792F554FA2098EFDCDC3B837A3B1BFC693E42724610FF2C60F8E4BC36CE6B94D9A3B42BA8B5C41B14CC1DF921144644705F0CCDA11E48C16D57AC9EC3D70265A04F73DF1437E20D933B2E0961922763F040D6F2F5DDA2A20A658857AB584E42CCB6C9CA14C7DDFB6C30B6C5C3B5C7DB100992E58558CC04A26EB029DB55C463746E1ECE745F4F17CD701A9D80A8B264FD71C730D5F294D823960883D993A9EACF3B59EE2EB3DB42CD17A874B6AC96C8213EA8B1A18DDE39604EE9161DDAE58C39215D7FD085370CDFAD0CBECAA515547D0F8B3EF5927794A7239319602128AF819A038421346B28DCFFB0DB4C5ACE4591AEC29AAC850C289B1D2890ABD350D7B5CD22136CB372CDE3BF773438B909856979E3EE09CCAD4D51197ECD12DEF1427331B6D805C217694F3485F1E5E115F173ADA27DE7601210217F20B2A68A14E8498A1C66A38B92FD7CC3574B8EF2ED26B7E62BF98F1D180DAF1CE403F43EA7F2999F3A79E9A387BF1E0413206079E7D3C3BA21185A41DA335D9D0A70FB45AA46F0B501D6C097D4B28125541EB230720F84885373D2DF2C6AB678A835DB97F0AD327865F02ACFBFE714F4339C414B5CC0A9DB833313BA342C8B134F6BB6D3C2FE8AD9415D92EDBF6EDBC4F6FEDCFC114A70678C7F35939EDD8594B31850239E5643A4C0CDDABE1AA7A15C2026A014F3EE838AC894C2E64004C4C957F3FF3B900231CB32AA13FBF74311A09009F1AA3E8A087A4C3A138A8DD7DB53F1C10D72F034A95696A1CAFB9B94691977619C23DFF200A5233D10D1088A68F9693863F18BB7448AAAF10DEF4ED8DBDCE1208E67C7A09C6299864F5FA4F89C29E577787F8EDFED1C97C37950D06950874F07CFBAB9F50A3A5977C4CDE1F1EEC5562DA2C2C838FB0C1EF81623A576311FB20222609723145A9FDBA75F08B5C25D8EDDF8509D8FB3035E93D3F9E56757777302812B82EF268471A470EA02D8175ED6
T$=0

[68]
Type=4
S$=64
R$=2AC5F3728F5260B3D2C233CA26AEDC8612764D0E3D6136B8FA7EE5F46178E786038896E9907CE45A90EDA250874E730054C94B097322F1DB7F7285747B7270DE5F7A26E0BEDCFEB398B5DCAAF8812831C5E2143CF1FF7FFA2849965220331ABFF46314E4978C03E4C51FE8C7F9DEA3AD602AE2344694330F7E7C5AB9FAA2E5D90088B6A8BDEC91B7B3EFB26C7716DDCECAD6C274F30F014C403F66EC70F3E0C8D41392059EA3F1576E017D8824E7C0A312B8F46A9C3F087B1DD77B14567824368D8A261670AFDE3944C6764D50979025153547D1244F6F760CEE7C679B5D445857AA332517EF27A6B5D60F3775DB87C13B87CE1EB4DA13DF22B81E6AC52A3B5B93420810BA4AF48F076A7DB3F4034B79B2F5F7CE6254ECD7622E07698CD8C126F2F88A59552833878327AB1D13723E33AD4F5444FB9F69E4652A6563040248383996D0CC9ED40EA63D4FA71604B33EC904EF821CF559E9E4F618E632202E15E46AAB76CD86926AF5AA5447047008029BDD57D42C8193A14BCF715FAA3DF4C1B9902AE5B8E3E33E0CDB21D5B933F322BB5F6BD7368125A277678E465325AB75252981F14A673506942292BCC30B7E657A2A02F3A30D6482F37C4C7CE9F609AA7BCE460A106B48513FAFB5DF3BC04B7A28D7E5F1B744AC633CBFAC60388325432E084827513B3B6230AD65EE9BB05A5171879EF7A9F1F44A0795FBAD7142F2A27D8019DCA8197ADB43D5FA0F7FB06F11A20E885F075C9E4792B38D86CA2D87A0D21927F5C3ED2BC85048F543D385D0FFCD980FD5C4E75528B1564A77346D7DA834957D70B81CA338DD5C9902ED5B4577CEB01BD6E749D17E28B70860434357742CE3D2C924F6993068BD48B6539E1DBBC7E4CF97B30AC4A86C9EE3986457FF46FEDB8E4C0583CA51BCB14A2BEDF0D703A7C5D96DF2E059E777A4FFFC82B1951E1D59EA3C88783B36ECD9AA7A130B8298AA301962DBE426F511C9AFA0AD356F7D9F6FA883BDDAE7FF69CB3AF66C564F06F71B8B1DE7FBEE75A4C33C2FBD71D1E1C28F99C5BA731D53E2E91BA41766DC83471B55904A2C93C37B579201B886E6F72193D0C1B2F62523EC71
J$=36C6B994FD2C9113246B7B8EA54981E4214F154A15D79FC360B6B2C873FE1FDD193C2FF2920E922FDE7D786DFDA30AAE43C2915F652A55F03576A7AB4C22FC1A7A96091368AF5DF8C47EB66B729EFD792E418F6F8EFF483DB2787FCBFD7F4E88BDA2DAC624760F03D640D4DB9AEAF19CB54984B8A088D529ACBEE64ACE42EC47F691179E04C36DAEBA4038F8249AE43B6592348F5436BA6245E318C345D4763F91125AE02F32020ECE70DD1F7203F93ABB7BE0C0D7AC6D0D3974CFD5BEA66EC949184FD924ECD42704DE5A1B455E3DEC553D379629506F4C3DC5793A6DB90B640F1E933F7647ED469D4AADCFCC8681CC082F3903CC94769D8B848FEAE96A5ECE08E47C3429833A9020D464EC80DE01BCB3473FD978B1625AA8F1F96D0BF2E8D23F5A6E15A2EA5AA6BABD9E9A2539250E824659A2B819A4C1B77F669D65BDE08DAB38BFA80822BD903E869F3466F9436CF7EF096881FEA14E6464AA473E0117E51D001831ED6729A6D136667DAF5170C1A8E3EE5BA2BEEE0B92F26304E02CEBC064D7C7D7BDC3435FD2285698DE3D41580B10678C0E4E78F95CBC01CAF33648B4DFA149AC0F8F5216E51C602D0AE335FC99C05DC9D95F5A44C9C12626B3C9268A9A625F9E93553972B2754FAF2C26A61E468066915B00762118589792AD61F745AA90AF9F13B24834FAE4E2DEBAD5E2DEFA05B4990703304B90D194208BF1771360FB8E2659C8D015382CA2AF2087E9B97916FAF289D20403AB1F5FCDEAAA185FB4592CBF4169B34F028A0E2FAD40239ACC7ADD9D374BD83199F5318BACC67EE2254D8F5BED3A4CE2766BF48E616629D6CF6CD691FBDB843D244A7203DBC0DA9A4CF84A9A9FB37A90233EC9C1FA6A13A18BB40038DD6AE024D31A6E9FAB84C60C7E25007A043B5BC9CEA37646045AF9DF1AE24FE59EBEBE48D6B6F7BFD337BBB8AF9D3A6471ACEFD05180F84E55E6A166FF66085B450C95AFD5550A4FA3FE85449145724F3FDDCE815ABFF1702BAC8F038E0E63956B0435A98C4BF1F14B70736D29F28C6FD402E9F67089BA1E2E4CA342F9DE30C7BFD893309E44DAD4E4D71D8DA2BD928B46087F7C2A9
T$=0

[69]
Type=4
S$=4A68D90
R$=932868CB3040252ABA72FCA633E769916404EFA1936C7EE5E99C0C3EB976F903793C2BF126FEBD9DC21BDB897004FC9D55954EFF4A3F988231681933E7C62C9C985F2D288E36CF2CE0669AE121C3D3184C5EFC3E1EF3182A7AF7C6AADB494FDEAA4CA3FC9114B5A09ED7478BDB59DE37163B5ACC5F6F5D237CF3EDB61C3795F57EEB702F096ACD4EC16C7DE58E3C8928AD25D79252A08A831A360CF6DC491CE82A6639442AEA4B5AB16D17951286733F42E16BC0E2C32600E53CDD897F63C427161BCC4BB311243AE15D65756089DB0455C7CF54E8079E0BB80D1506D5ABD47A5CDFFE00212129D88F2E18A3E5AA8D1CD72CC70A003FFED44A452E3520912FA3213BAF3731A29D23CE6C368A9D4BBF8CB560E6B92108EBFC5F8B602E212340D58B48751966536096D30E1D53B5E5ABF9877BC23ED8015AC9E86AA63B188B2238AEE35A9BFEC9C0BDFF1EFD603A3AE29BD4E7857E3031B6D17930CAE20F1CCD6D234AC6F342197B14FAB98E353375A6B8C19A2E756980D84B2804E00AB2DA0C3D7193A0C6CE8013A7DCCAC44B7A4033745DD496AD20EE22B233A296DF80314027CC17A88D0FB4C6C13456070B2473824FFEABD9726D961AD221435982500E1C0929AFBDBC5056C2E1A71AA114D4630440257F625A03238BAB57E9C4B316F3F9F00F0E685025E65670392FADBF4426264E0DEF74959548BE91BFF1FF6A851289F16B874EB6FB958B1B5B8FEE7705A68B321C068D6953A761BD451007A8C7CC036B00CB0D3C9CB727E899E8864C98389BE0DEA3B2E047ACA27A7C2FFF3024FEFF11EB2BB939E96FAA2F2C43F8E2CBA4E7A6A2B9160B48BEFA7035D5B2E5383BF6C56EDEE3768E1251020653A3C7BD6469041DAB3C7A2DA1D2DE85DA544D33D831C7DC3C8504BA9D69879F43E296FD0CE627F052F5A3BBDB383FCE477F7D80868424D140DA1DE52274C337F23C8085B26CE2A1044C8CB210672610B04B0C5D3307E398E32B3424520C8859991CC5C4B22B93A4533AC71EAC0D1354D5E4067514670712B1D08EF5997175F22B30A54B9F11A130FBF4529C371F8F82CBF136EA2FA6C9668DE5343E9
J$=11576593AB7C62A2D53F03F203F0173C94B054A7DE3F15D5F8C131A2049AFB3BBD9B0EB31EEE58D0FF1563BD5F5A27900B9FA5C74E0E5155C20E3119422817A43DD382A4CA12B23CF9FCC0E41EE7EDCF6A168D0E85E86FB08083C1AE23CE7A5DBB1A5331EA698E0C865B446026B3DDBC8108CBE0009A2CA3C936C9CC82F53965A67294B03CD15817B92919B2BE19F7EF1A2A83CCF1E227AA36C3A57D3A4E50B8374ED69FB4D0A82EBACB4F65769648B8EAA264B011DB7E859EDBF532576657CC5CF1E4F89D7E5D310DB416FA7BABB3772224E41F8F6F4848D66DC8C757CABAB5B9B3DE866203741831208BCD5FE947754D52BBAEDE8F9F112CC7176462391E70B2E197DDFBD354BB5F042DD3699B8205BA1B850D8F583D4A35396C605351D17A2D62CF14A9C60E6BA5E02091BCB24AA923BE1321385270D5BCCE97DB66CDC150B688F0A797369A2CB7E32C7A291BEDC463FC174CDEBCC56161A63517148D5D435205391DE8A00BE91EA8024924DA5B92F1624C524FDE16AC251135E797A19E259A0D7FEDF94C08E5BEF40C55D5F9577C87E8C9676F9848B38A9FAC63403F962139E2A5FBFC351006CE89F9244785F7EB92EB28E2CB19948DC0B1195CEACC402B0B31B549830752FB597249B23440784E9FC8841A6479EF28B7B3810E89DA7B5689D11296DE31C8F311363C39BA774177A816D6607C1328CDF0F06D1209C0754CDB664C689E9AD7867CC161E0A24183346DD039D48AE5D12918A884B1B03CA913D3A5BF2BC3D48D26A16F7256723B3F87DB5BF2A31424A3E6281165C1788F31DE9C68F3E8519040F1484C1D252D666F996E35BE02A1C5678917FB2625AF5609F860AAF9263D5A6EA5A6E9709C700A2F5AFB0C8F8D5AC8E2E9594236867BF3F73C5A56471AF9CD050A772A1D86C36D5676696B468F092C5007C3A59733B2ADB37294E3A827A272977ADDBD30DA825CE31312FE0C4E016ADFE35C697BABE16B6CEBB4FF06B4D0397E76BCEFC6832E54FF0CEE35AC4D8A0BBA0AEE7A0BB2D8E10650EA81DE85C7789C2AE3672F5F3EC409A931F6FD05FCAFA4418CE50D7D3848114E1FD3D29D1880877C76
T$=0

[70]
Type=3
S$=13B74
R$=776C5448541869BC65A75ADF835A1F7A0238D4D439E9737F40296D494F08420CA22454193AF8B38B4C62894136D50AA155B8DC6E0BB0992EF58A070985A7E9AC0EF5C212616E40614896EDB4C2EE861B4038CB963E78EB2CA184F287B031F59F965691474DD54920E6C061D3BB4107EC16267484EFE826F6EC8C633AA2411173E173A18E15F88F961986D8D2BD26DE4F98DA466EDBBFC52C8071A7CB092BD9D54D0045323C43719C3629151A6BB9D0178B24DF87651BE71956C2AEFDBA72D1C722D82F6903A49062B4F0140D3D63FE2317786BE601783D68C045DBBB23A7F68C4F12D2DF26358424503BEDB3C268663E2E52B8EF191E9174867A1AB87F90F8A48AB518821A8F814FD112447B3125C5D69A860000EA8F8D5C183AD62984BBD2447BBC0CE9B0B57B01B236BE9841C082A2CFD0885563677763CE94C217B03370150BA9E8EF4BDEFBB1F0258665DAADC0828516EE3437B25E44E1E99731357CCD82DB6D2F85DF09476AF744AECCCBB652FB4000F5745EE6ADBA76454F59304E260ECA429B87C8BA62E794E413F6FCE35A8FD0F5178D4454595F43DFEF0286157BE493210431E8BBBE1E664BA0128E6DE9D7E69E9823621FC4A5E4DFBDD41781E0BF82AB166F657D7FDA4CB4459F76AFE6BEBFA6C5EFAE57232F5C2C0D546D517AA8CB0E2C8E516523C45CD3E33BA32EBAD59A4822890BB13B4163F0A1C38C4EF533D1A150CD5CD296D0437F5EC932F9D1C47ECF751E7DC869B1E21E7B42D57C3A9396E9CFD2C6A27B837983347E0FE0F40F3EA094880AEB3D87526E6D9F4CAC0B2D8989ABB6FF1B9F749770F354CA1C61C4914E97835A4E0C176A950D0A2E8352F511AA4CACDFEF5480B5653B440E1FF6F8EBCB5C1BA96410808EEB0EE43B9A6C9C942A662F1685702A4D46E7B04BEAF92B01DB8CA5A5B3D9E6E3ABD3EEF04FAAD57CE633157A6C609BA3A23C3099CEDFEEEFED9836BC2F0279A1CFEA6C8CEC97F4C2C5A40BBF8ECB32D2BCA8F1081492054305A41BE386A5C30603CC31021F52015F1807A48682A653207B7E75B1B6F273D8F39C2C4C5CF052378A1D62B0DB48AE1DB23C5
A$=9
B$=0
T$=1

[71]
Type=4
S$=5C11
R$=14C1177FE383F1A8FACD5EB98AD1D921F753D585CD2C6D44B8E50A133C46FE5E531DEA7D3B76868A7ED2BED761BCBACD04D9B0329483452AB0BA219CD617088E6DD9399CB98CB6C2A0501A89D65822DCE7EA2771731E5DB939DD1FED863B03FC68B8EBF70F30331DAAFF13F764F04F684C67DFADC99C29EB8B86FB19041E089DB106E0641DD7CCEBE3FB3CD9680703F9A15347FDA117101DCE0C4CFED2821E893142134D84812869F5D6EF6E9CE77EFA8B4B4844A0BAA187F32F5B3F708785E027C5348036DAD4D923DD8F6A959723BF7F4E1D5FCA619A093B8F0E8FF12B15010AC6D8F92684F8D855489394B0130323471A4A9BCBC10EAA994143B7BF5CCEF65F7797E7145AC2EF6CFCF36E0222004C394F7F3958A1A1AC93A10A45529F4F7A70FB21C1036A0FB50B73ED1DF7FC01325AD643989ED341349CFCDCC5107D8CFD160B901CE676A0FBA2393EE1EB96DBDD6053946ADFAD57521AE66FB6B2AC575FA7F6BC105B6B27EC9DE3A3A3FCC742A7BA0D1792AA45DF372E8BCD02AC14C0007C21EFD310A9CA48BC2646C9CF8B03809F2BAF9390A27B13AE672E140116B9688269DBF6428A90E54838D7E005266EC03DAFFB989AC16AC4D43F3804BCB46343F2BDF470DBBB47A07E8B498E897F328E7874E1D8CD3E465473A03A6686363F841D56236640D33A3DAF1B4669872D8CDC17090D6D0697EA72D29D4C0D34AF34274A75906C51ED6AA3894D4DC2879CA43AFCB3FA3BE341E91C6F760C85B23043C336D93E7301774794BFBEAEA3C3A3A3A3C86D3F8DB9A7DBB75763F48CE9DC675DCE7EE447370231BCF60BC90ADC51C1DDFE7B1A237B41F1D23AB9C24306EFDD234F1588DD8DC04978A87CD7057ABBED7FE013DE84C223DEFFAD2D49A997EA48BC4D1F5B173D3F5E48CADEFB563D4BC8FEF20483604AF15113CFE1A8C6EFE0919CBC4A0D8284BA3488E2DB6A3DB01B0049B9C54CDB177A74AE84E59AAA47E676BC2BA35F975A4947C0452A7A7F12FBF76CC8855015EF7EB2FE79E4D6FAB8E9B764FFD9F8B79187665B3C0AFA11BBCDFFEEA8F867B0FDD0A76B148B110A72C7C4B5609B
J$=-E31F73A7B7D0DAD2B67620E86E23D0C38D673F0B91C1AC2ACB59129D9245739CBA95C5D8615103CD6AAED01B1F20054174104E0BE6258F85A1D3739576C572E2A21711A9FB0BBACE478D2BAD27018CF498EC140BA352502792B7C9C5C81B5575F3D6C475ED4C7306752AD951C37A6B2E21A87907015EFB18A5133BD6E01E1D26061DB457CCB2E379F0041DE859092497AE2A2186F79679B98A804A94C2EC08354D36866457AFAEE602343D9A9523C0022E76F671CE6B76F6B1EBDB3DE8AEF1C563858612FBEA632EAD0F9AF95EB51019BAC2F0E5692C1C89145AC9C1168921FAAC06006DD87F2C12E86B28BDA914A9E5BD193B5421645F32CA7BEB315EC61FAF304673077F9C4657F7FAFD6A5EB0251A4D45B26145CD3AC08FC84F629707BCAEB778A9C46A8A9F35087598263168F66781781D193012A38D2D158AEC8FA4849072136AD72C16ACD92C6A609BD1B33B8C37DC502A4F3D36708E88737922A857F1CD9533DDD8034590EF579724E7E3B8E22B03EEBF3D140A42392DCB1F46CBF2B3F10CD014D850C9F6DD0AECDE55A67797DA1BADB0B349731FA864D82B2798106625109D03CE00D17836ED3354B7203D13166584DD9FFF7073B030DCF0496CC03D49DFCE2F56887F82CBD343800C3BB0BFD7E067B866D26292CE1084D0B51874E0B8085DA88B93E2B199775B2ACF0E08CB068450B5C3ADD6C8F0F2530B471025023CCE94DDBA3BF3EA09156E1BF7846168FFEF93C43CA8F3135E0F0D6912478457BFE7622F565558B10CBF73F589CEBFB2D0A8F4BD154F54664F3C9C214DEC837170D4BCCB7A989B4895BEAE7BE0AF3A24A3B1A36C48818C3C341DD058CB7B2B2AC82BB1BC31935B55EE5BE13C448DEC5C45274B1D194C6456F57656E02412079E9669E35DD5FFBE2B6DF3E6B6B351D57BCFF83B7441D2A8B6CB966143B74BEE0963A63F0B62A8188C1C374E93AA33EEB0B1185631EDF15AF5E505900AF580470234297E62E250F53BCBFD1513654DB31FCB842CA84C2F5D1210081165FC73D41250288A7F5CBD47FB8289D4F5A643C8403E6F65BBCA4D50DF69300804EDB5DE1F5EA547
T$=0

[72]
Type=4
S$=2A2BEAAD44EC
R$=7DFCD2870FFB52BA87A8C0FC4322A8781A8A0D7B253303D65E789BB9FCCA254000A6FC02F7679910FD89B8C61B5AA888845235E38F1857C246ED66C9F2D9D77D8B9036582364A7F9C3EDCB04BCDC0BC188AF8196378956510E103D2973625A063740C7E95BE2DE772F6CDEC71D5C91CFC4F1E4E4C6F4A1F6DB1C96412F270A03D6BB150157DB4207DED3DF10A2D570957CD403949C1FA01CC940F3BE8500CBEDD7C7E0AB2F2A2E4A2C0ACF90A188A7D2615562EB3EC1D93E102932044DAA132F2957DCA2B0E0A9FA719E2DA07FD793FCF3792D9FC399D908F6A2085D4085C8C8CF41B184CB797FF5F66DEB973BFA9F1BE9382FB53124AEBF5E7BED970F8F750BABC63F2BBC642F9C92EBD99F1CDED3A83AD55D2538E8C8ECB3A118F0169D5B62D04BB3FBE7A563B54B35246FFF1091C32861D79B3C6F7915998731FFD9F2DC6C158ABAC49604F7E5A85AD603E485D70D236E2575236217798E549C0042FE6C6C10ADFB3E28D5F705093141354841CE23AFD89DF89315A7997E3B0F3A3377378B9EC9DE1413CE004799758CD3FC03DF80B046FF3A70D2E694F28F19C23F6552355850193C0D8D073081E13353A4F166C1D7547A9820A702DDF7AEF7C6C279388722727B1596B408F18E096278BA7889AA9BB822961DCFD4E698BB787930AFFC55FA087D48D2A0CA88035BE4B65C2AFB831050A9AAF074251257356D08D834CDC55B304399732853C0422470B794FAFEC11E63ACB6E32ED288F634C34BCDD221C14F790091147E9FA442400E1FD76BFD5E8C36BD04DA59EFA5E3223573B01C0A5D3890E870BA6EA6D56D35C89F09B1132536655CCE7278B8A92CBA1251D3EE458AADE10316A4447B801E0A1678F38E76CACAD6099CBFAE9F59DE65089A4650103624BCF718E29338C03A05DB6A1B161958DB73C177DE3341F2C225C599A78D82DEA09E86288C9C5A3208191067C7E2CA028C727CA26548FBA2D2F146572561AC6674F335878D085B79FFFF5FC510AECFDD9AD33381F524174D989B3BEC07F66B15378C22C0B9EE2E2ADCD94C08A3776AE5D76D543712A372592F356ED3
J$=-4F205A826B6CB87208F7565971C850348C76FCC2FD6BCEB14EFA33C50184DD94643A197B6470D86364B877361AAA04465B5B16F5CF5119DBBA8113FC995876A5FB49AFA0299DE2E54562DD6ADE3D2CC2627CE0679DFDDF0FF54FDF898ED9FC5609A05885FA987266AFDC110E9BD10255F7B36638DFEA79EABD45BA7662B038921BCA40FE20A78772778A83F711C1C6FD2BFD8ADCF962141D954901445C7DDE5C160D0AE431F3919AC978B814B84871D5139C53957F3C2A70DB8415A78479DA124EE0B5EEF71B4B2C4DB665440C56365553499E27FA005A86790E9301026A9D3D4511A5F23034635A73A844EC9B082DE9DB00F4B5EF41FE17BE8BC6EF1C557046B577F0BE98E0363051B0BC0E8ED48EEB1536BF3D0C4E72A85DBCC0D81F436FA2F1F9D91E2B175E0B2FB2C97741F2D9751EAE69FEFEF29DB03F0C1C5A5AD03A5C553D6F73E2C6CBB174CD9548AACCD7767F86F5ACB9F16CED4F194A77D33DD59737A3E570E9EDD7B20FC2394C93F28787F51C3503B88F557C31CEA349EC2882FA25E049E1E5EEACDE54D79D598748B945BE1F96FCB8C0F79D17B17DADFCB7A04C8E9DA403F71F2E227BC8D2B9299867A186803A0201992BD16A82163324C743ACA7A04FE24DBC138A8EAEEF66F69E6E6876A8C72DF42EF967A4FC33BCB41B1F4DC4C6D86D136704A405AA33B058ADF6280B21095E7780B531F16CBC249C87B4F7263471FB0AD7D6F37AABB4E3DD26D2B3E610891CB8AF57AF93411FEB809595D8D15B4FCF5F9793FFABB7417FF1E0F328E817D852BD53676A75866F81C1930E14350E14A42470AD97404DB873766692E298577F32FA658ADCF6BF148AA98D487A3EF535DFC8AB8E8E19D90A92F6B3A64321AE10115C099B5EC780C127C99A63C70DCB0F58D8651F633989370585579A450DFCEDAA039D862189DA6041BD718F1996F242CFE16A146B6EC13176CB7C7549B2E2579C6A26097989F355CF47CF5C50E834820366EA9E162AB0344A0F4ACEFB9BB4C85BDF79350EFDD8F984078722DCA3EE2B8A2DAAFAF1ED9CFF42887BEF015F8F146178B6E68F3FED988CC10AB31185E
T$=1

[73]
Type=4
S$=774
R$=10E76C369DC8A15F5549A09A108574862F91B7BEF234FFFA6A0F1BDEFDF58DDA6EA529DCFA043D5351C86A5E33F8D7D1EA09F4FBA5B70E754DAD005FCAB6B88D5B2DA59D449D566747E816F2252593050937366B1929811DA8CBF92DD026F5004C1C0335507CE57F15ED552B5A58A13FD5BA7C184155F474D82A7A216EFB0A77A8E2E54CED32595CD45EF9F8925BF77DC8D5111E22E6B9B581828AF7C044CD8AB671C2E846BB0F559FF046C8CE4B3966D3A24403A7D104FF34148DF4C5300B293662BB63A5F4482E7BA7BD21E0D9D6AC678292BBCF1B9E763356ADEF87DA2274087CBD1E294123F3EB6527A8F430A753B619C937F9B690BCD4532D4B8C04387E13D3C1A20B52ACC2E50558C561CB3F487BD17DBD13FABD09C1286618B3115B278E430BCE1345F4B0BE6AF44066EB254495401CEDA66E7CA832A756ACCB211F2F3D63A747FEA92FC05B48D555DB09E8422A5266B3F16D3A6DB16B6B56711B28D84B3A3A65B944F5ABE10837FA44BB026F0D65844A23D5D2DD50CD6CD80B32B87DBE820F5CFE9D99F132D09E4F7A60E3D3993BEE6BB33FF0A3BC17FAE11D4D4269DD7DDC002A3D0EEB91EFECB543211AFA0D97C7B4B1F6D8DC6F19FBBCAD245A88C4A5E5F77C2D43D59296FAB66E4FF78DC61E623918C4BC56CCC74DA1A4C93BB6A752F2BE30FE3C9C3880F4BD50CE88688F635EE3DB384F4339C848C2904BAF82DBD1167E10DC1A4D1E912A3479CEE19336C7DE3068B9136B3E35B848AE402FEB9EB248E9AB00F7C6E11A2A40918B8FCF07616D06C8E7FCD247C05AF7FDFABC0CA4283B5B4BBFBB1E2AF4DAD87D8DC6E13F4F1E0344EF46D3B3714A11297B572D210892B04D4ECA62A53D63815CDD9F80E0FC2B1D45771FC5F632918571D0CCF42B6CDA179E04541ED4CD9AD594D891BB206E07FCF36806842B86D356190AFCFF8D108DE73827C204A2B5987A01D4AD2BF76E70ABD3F36CF4B09068575A62096B1E598B4009B0D8DC6EAEDC6A79E32048DFF5FDC40A0D541591DCE8CC1E5C7E2024A06D0C9255191A323453317CA31E2377DC2883C7703BE55B9F47
J$=-12AC140F10288274CC60107DF7DA8CC6942B360792C74F8B418914883064C629F0D96838AA57A99A414F7AD71C9B5E5754E7F4F77520869BDF8CD9D5855E55490F53487025BA6678C84F9064563D1F3B2D3F86B5120CE5A5B2C7725CF95D3989215A8E2729A152B41B64AED2BF0C10877111A38D72FCBFC858126A280132ED9F37EC81E9BEE634FD91CF8158959A023A166B730BC56BBF0DF6891A67B1BDF9D939D9FCD5396CEDDA054B7BEA2BC2045EF4591974BDF5566FC8559ABE2AD50B7CEE8F1B2FA73E385B3CBA4161A4A9CD49EE50F8CBF9F458EEAEACE71015B9918BEB7388BB8D6005742472D5B0E9135B52B48C99EA04BE8DB844BED2BA530FFC591C70D1E211BBEEB8AC511F813C0CE2DB46214DC727E3D6FFEE4B7E81CCC027B25C4E6823D5890DE3A2E250253E82544FD23ADCCDE5674068FBE1901E5E62D3C6CE2E0F3AC76830516210B5A36FC08431CAAEE34EC760D38BE816D73C4FE74E75B24FA32D8D405C6636CA268A3D1A56DD20068284A2A445C30166CED93C9469E0BEE46DF3261372A9D2EFB208B2AC5FB94FF76414D2DC18A7B8CCDE625942D57BF4E44CD5E8F4E06FE208DEDBB4CA4B01D96D2CA4FFDD71F57EEA4B833FD446A0C35B23D9F40F36D064BC2B9B73F2F41CB261C6DC714A207724C38EA206D26EA46A57515DA248A6FA778234A7A1DAEF2BA8AE52171865F2C91B6DAC7E072147781A21B6EA42F33B3DFED96D371A4DB98370C573DD3FBF5B92065F095D4DA7687A0ED04AB2B2EC7D28F1F5A6AA308D5B4A1BC4EA4E6FE9582A6907B1C2036702B58589C89C5EDE3A1F16926ECB4EC4B4C9C4D1F28861035F2EBE0F2EB0492D1C9ADA552774E1C9406FC6AD347D7FBA939AE2B46BC61F28667513D282E99CF6F4D7994279B465954CB5CBB191C3C750D55A3921D29E3D414F69902023C1B663ACF00554E0A8AC909BBE953285E6A79A39030A398CD1B3FDB6D1F0480A3752309829B80DB12A733F21790843F7F72FE4FBE0DC292350C9FE2098E08500D2974D7E160CD55C8E06B5FDA30C5CAFEB61CE3D35C014939B2B540404F98E10EF
T$=2

[74]
Type=4
S$=17BF7BCED
R$=B6390605B99E33CF9525A3DF0A19B0C405A9269189C63C6EE7B4E1527E31EF66F5D438335063AB3AF4F020ECAAB4035BF7BCE1E1D801B3A86281B00BBCF59C2F147FEF9ED7953776C1E42BABA67393048FEE7CBC577621F694F569A574309051EB9404824975F1883EB116BEE4C8ACAB497E72CE4B9F17D5398206152B840BD55D78921ADE6EC30346EFF26BA54CAA1C6E174B2391774491AED3C8893872CCF1E1915848BB30191714CCC8D46B2EC736552FC6C5120C43D428CF4C435C99852013236CF3840E748ABF976CA89F5E0ABCCC06926D6505C42091A56428E757EE33FACE1B80AB82E99DA51FD281A20D85DA5C9CAB01E7A60BF6C449B9BE42E483CE3C0C9F5B3FC5B9D13F729597E7D18E29EC92B62F16B624E0BA6BA0970CAE2D6FB8ED39408AC3E3379FF3A984F77226B9C9B6FAB6A23ACA598B2B438459A8B0D9B67565C7A7DBA57B29C6D758A15A18C359E27CDD99C32E3EABF72FAFD7977A6D40E6A426534222A82CF7929CF97DEBAB92022C39F47CD02EBB5111DF3EE1F6A97262BD29DB20850B7F5248109F0A79EAF4367FB064B8343582B536B0D12F48711EAE367F70FFE2ADB0AFA1CF33F4F9ACB93F13BCB423B093563451EC649EFBDADF64DE24FDE4A3E01625871A285CC8FCE723E4B072170BC6FE01038098CA8830B512FFB05CDF9E06F2FB81AD08174EE5F88017BDA545F0BD58EB43F74B319F13E23E34B3795DB1758377D3A4FBD2B0D083238141BD1BB0160BD9A09D77F54F90816805E7517861496D49843474CD783A51EC9D061FB5E22951DB4537F902355AACCE21CABD1D75017C5DBBA86CF5C7198EFC24262B9AFAA2026553A284DBFBC570C968E0F9121DF5D3D5D2B8928E9C4EEF469363914F6924219C099C5475C31A055C8D82D13DAC5CFE5A3B0BECC941D982522B908A724AC4D159E7324CD437FED82B96CE72C31B34BCC1009F1F08E5248421EC6CCDACBF8B6E7DB8A857ADBE2B627BD492DAD4C24F7BCF43513561032FD0DE9B6E478CEC61EECC2312363A7737AC008E41DCD276282BBE91AAC05B7188C876225DB5FF5
J$=1B5EC4C4832702920CE26DDB26E61E244EEFFD0B747904BE0C1D4178E6CFDE8E6C12C747E7A8381943FCD64C892C71A79FEF52B937418A5B59C47662689781664918592D6083D35C2B9DB14CF3B52B8461D5B17F7DEC9FB2FDE5CDFB8720AAD52E76BF351C6D8F3EBFAB295994BB3867E3C4309CA17D51B676A07F8A4285E25BD5E4C94B6406051B156A35691E70A9A027B302F4467AFB824421DD487EED4A5C2613F3D00E83C7F45F88939016A96829C38880B1E707BAAA7B056C112A4F3901509E60DC1A3E3835388DED5A2443CCA5F1FB9CD1CBF11ED33C2BD69C3C95ADEEAFDF2CF23F54D750E8BF94211D7705B2FCCA5606A969D25360354C4E4C84A500DAA54007D2E6CAA829165C23C493EEF7E8BD24F651D90EA2B9F235E634B3071CFD4558CCF046B2D3B8990CCE6FEFFCBC7125378AFC3007172264BD4B4344BB5DCF15216BD0A9407A8B2A866F08E3C6317A719E1113254AD206BDAA99328B89667F093E7C3DB853CD0A122CB1DB7C0E1E3C4BC8DC02715A872724CA0612BA4DB3579C6306439A5B40DB304D51980B4A786D1BFC6C81C8035F41FA908821B08DF6103C1BB7B728838A982B95DD01275AC07AC7D2E8509D7EB210814B8DCE30F212AD13E68CA6CE06EC788231EE179D20927C086EF901781A264C8390329ED87F2A49BB1129C753176D0AA82301371CCDCC87E8ADED4186D64E4BB83A1798F30D7DF8F8A5F588E6BC4F80FDC5F98B9F8F6C3054ED2020A34E99AEB5DFA5C3EFACB4BB64E7D5AF646A7E5453990D35E5438C5DC9DEE4AE463800F462083D92A2167A956FEC554815B529F97CD6BF676833B416BF892FEA62E98C1CB1DC299842DDF092A5C3007375576784233B92BF1F02B49A517C1891CA9C2BB4F55F8F0769534CC6D3CBBE05320E9A18057D86E6719BBB9C2FEBF290FED86A8B6469C9A333A02D8164E2765404FA9E3BBE3220DE932A4D928A93F97327A1411208BAC92176274D5B80D90BBC5D7E05C1EC42409D9F51C5B7BAFBC397296AAE2130F30C39D8233E73CAB197FD698918860B98F0BD437C25BF35296BA245389963589
T$=0

[75]
Type=4
S$=6B3130F
R$=1B330CEECCD20699DDDE23957A3DC6FB2B31715A0B6966FD06FFEE397124BF12E6CEBCE0AE258DB1AB21BCE2FE0724DC98498A00579B44D068CA11737A025B554219AE06C7B510C446F46AC8D474BC5DB4294ACD4D98E7ADD0C0D197998C81B36EDB9E7BB1C7F2E7BE5C020DEF39EEBCB464E8609946E98C46847D1B55B47B35FBB52C9E5E331FBFF395CFCA2DFE44E5319085AC6F54EBA92812F1308B605F07A3D0A4609FC7108FECEA522EA91C22F629541510353B50A6FD4452E5E884391FCECE06A621A2E3696F1FA5368F3F063838CBC3B0E044ED52629CC572A653DEE581F8D6443EAD7DFEACFB3B84A06CCBA98D85EE3400B8A3EEA6E173DE7B3CA758684B09F3ED0E2822B24EB69A9B305C5248B41843E0FD3BD7C387C20FA0A35A7182F0E6E0B2503B3BA34F918BCAF0C2588E5E393A3216C9C5F7E33AFB2C1E680B13C8CFBE3DE1FB88C52B9DB69D1DD0954A2021026DA9686094078B566FCE4F58DB86D0203D4D20BDC1E5E311DC4DB2F9B0E2819330F4E3361D1B20CD38339637DEA7F1AA6962E1FD35AC391B2367C3C63904DE7C2E88391EEBCDF0E75D0AF3C9B8E7BB8C98CB430CAC170272E40FF1B950B1C15DA378E8DBA3E3FA69E338921AF00B36B57D8C32AFA1D47475060BFF97B98B3C6A4D0102478E9293C936396CCC008106A131D2BD371055439599949812126F743926FB6404B660E217114153E2568A8339C33C367F2A8653D92CF0C40159087E9A9D07DBB68E210024F4A02373F1135A4B2874330B75E6774C5D372507420E74265A22E239C804B3F0F0DE2D7CE0CBD8386CA476CCDD6118841C40B4EDBBE86E319215A532997D767BE7FD728BF11EFBB73B12FC5A92ED7FA7E4ABCDA5AD5D4ABE06675E7506C965CE4127967D539C1BC175A9B9E798D1E5A988166D5082BC52A39B529F6166C62F1DE3C0CF2A37521BE417F6AFE3ECC9BED83D8B933F10E9C5851CC6C2F1F7F4BAC954F28110FBA5FE7683E4205D7896B3FB2EB71D860343CFF146C8CBE1F4C75EFBEDE4CFD95D3DE8152815FC1B1877F6E76B86801000B1A4F
J$=-14B6B6F20B61295668889DEE26D835FD4A9E6B148665612D7F437E61210C6FF6E5E430AB0BB1CBE42FB26B3F588E1D61F539C269FFABAE81FCE9ADCF1507D77E5AADFA968EC98657DCB888A5E06C685F2C86A88BFA545DAB63FEF501FBCA235144FA136187643ED2612E6A5B2F3D27365953CCAD26CC55C487AE1E1E080875040A58E2658CD0F10D10A21A3783F6560237B4DAFA44D452376302CB5C19B15B66F5E2ABD6B837F1F95380569CF678256D563ED0B3EE851D391C9C859133DBD91079BC3AFFD643B3DCD7F33F56711E29E05DA7529F4063D1A52CDC82091993F3B63869F1E0AFEB443A11749CE3AD6637878E588D8E1604EF42F1C3CCF4057045888B76D882FA05AC2426EB4E0D43935B76107776E2F49B2B81ADFD99123DC0F332B688356583CA22ED27AB1B74CA89562B2D150C92A0649C7A71BFBFBAD94A3F13F077777E973A31489592AD887B7584915520799421F4E3232EBE758A8D3152B1A56605D7C09886F11E3029B9E0EB7C7B581E4D78DD691F9FCAC516797F07C8CAEC209A7B55FEC3C54F00D2F33D232B39F6E34BD0A7682BA32C1B444A753AB9CE2309E9A278CDCEB69BBB300C2766A7CE3747A228882C981E17406FBA1895168AEEB93EB185489173F2D97D2EC2DC0A2320CBE1C26B118226D3CB3C57823F686AD9B7504A81A81D6D35BE16B7CCF7AE1BC460615027BA263DCE5715072BE61E4B398229BC113E270A4E997C7594C10B9A0D32B5ED419E7A35DD61B9AA73668E5B2AF6087877CCED96702100F45115D699F0A74AE65B6641F0C799ED0F7142B801E6863FBE3A289D549B53AECB6063B11990AF1AF5CB8EA8CF898909606503CC4BBECC1479B57A27AA015117686652AEE0385BA980D9840FDD71C009C85CCA12A3C3B4C2849DFA5D90FD83EB615EACD4DF12D9A63900A043BF8B311631A91FEB9C351AAFCE5910929174200D7BB59559D806EDCDE8C3FDB07F3ABFFD26F62F042CF3DCBFF5CA040DE18DEDAC971D7016604AF0ABC4EC4320DCA36DB0632B7A003012909B04E8195D10FE46BAA11710241979FAA2C7946A1
T$=1

[76]
Type=4
S$=7F76A
R$=36A0BADE27910416DF486A22DD66ABE754E9440DE0B7BB2A2D843617F07AD5FAF4B399825CF45EA7ECFD12617627D8FD52735144271B826705A5723748DA26CBA745217F42BF040A23CABF6A9890B60AC865282B77D8AF299F6D7DF21EB376824E10853257572293D8E50BEE6C96E86F5E50496BFF35FA46E8A327511DB79B39CFB605D781706AE6A23232F48BF1BB7A58AFB9F1AECC30F7DE2B93A5CCF273447D62DA995BA53CB6C2FA669AF1026F49428851EE5904AB109291F3F05F42AF11011BFE1736AFB7E9801985D17D13089DF11A0A141193B7EE6C5C56FFAB8D1B7C438F2E7397EA46ACB3D07300ADD426C3B59700377CFEAE32C2BD6884E31808BC308F319652310662FF5CFE4318E3AF00A3577EAEF8436A0994D802F46D1ACD66F8249F0F1A15B54390E2E29846CF83E7EDE706263DB8511CFDA3AD60ABBD2151A9F6C918CF244741035D98203ED7127DACA1481D00730C3A87E06AC77931F10B29C8B86C68F3E53DCBDE52FF4C1A53342E05677328C1C461BE213C2CDC70D3E211E186C36FE5844094579655490AC4E465C2DBC611D3744A1AD1499820E2F4CC56CADC11AFAB16841FFC0A94E5FB9CAD524AAAD805441AD56A7B6A6AECC9AD1E54F318189A6DB37721936BE0B882ED36C514163FF5B430AD1601703D88992278CB95106D8F543CBDBB7D80E51A5F8E42DA1211DE8D28BD5BD912B959D746EB57BE731A2A2E9E7B63B7B380381CEA1DC65B2B855D2EE904FEDA5EC363C62B0EDABC074B4304D6B8175A88EE0D7BB9D0F977DB1E93832BE3ACF61B29D02EB8EAA0D008E11A719C0C58BBBDE52B0D9A3B7B70F8EEABF4A7E1C5C2AE62C2504211A3CB91A9F4B8ABCB9BD538ADE55E2A17504049080A8A655C05853CAB5F9C9910B273A79E04048D9F1FEF73C99F70EA1F1DCCEA55D5D83BF73B2A8816235D84C92F0DDA75F8C5E50B430676292A0C0246FD1E717D4E881091184E9E52A9EB7EB01B06C22F29B1F5723FC4C497DD1E0B13C9623D2641D5FEA9557FCD53C5064AAAB25CE836062EBA753027A964A0EC9C95F0ED
J$=-1E53DECCD96B1814C11286500C775A56BBB3AC59C14ED89B8BF22C3723058C65A6EFFE2A16E6A747710C46D0C1503310C5E957FE2E8FF19DEBE1F706B18328FCD5E8B0AC8640D6379FAEAE764936FD0174581FBF8E48388B0B46C07E0137E171CF2A689E4DD21526C08CA3088A31F77797704F062387FC5257029795D298F1A1AC689E251314D3CC208751918B79416825FA023BC33CFA97B9380A9F246678B76A5CE5C38E0477585675046C39255D77292CA98741DC096DCEC624ECFF683B8A7B243602F13762BA92363A6F3C19CBF2104D18AAC8A0DFCBD86B90F82DBDAC2942541BA7AEA1B1C853A7022D373780F89D019F62109E2297211894279DAA42320DA099522BA9F0F6E7D95509FF34C721F9A36570B9055C83E3234F9B570078D9221DDA43EA1DBEA6F2CBA24BC31AA7542EDCAB63C522832E80C00AF67F85D622F4390CA24E9298553B1D133AFF2DCD6A5C6C3B53AC082085FCF0467E922E19C6667239093CF64C3DAD1E1F2FF5A6BAFDF43722AF25167D56C9EA71598D269B7B4E2A81E87C857BACB8341D504BE9F5967B184598159C113F4742FD4A11B71936EB2086D8D4D964EF57CEC9B299488C1D02F85D8EA675394DFD220C61A3DA4A88D9E5BDABEA685CE736E5FC6B0C87CCE50BB155B69369D2132FBF1DDB5BF7D40FC7D62B53D6466AEBFC941C72242B4ADCD9CA4A4D3254E64CA4C89AD4CCC701BE5A20CB751A9738634CC710E2F2B56CCFFF5F0BE2F2B3CC9BB9152CB805BDA55320E3728B4D3CB13E97DDF8122D6330779503BF0CFAA9D56AB9C53287106CB507D012ADDEC0F5F179FBB80ADC48FA9E884C27EC8ADA1329956C785A9E7BD6FF7DD55CFE770D8B608418884C32053614B2A67FD1BE2A85DDDA4C861C63038E4E100644A658EC811A8406E1A8D30A1483455C6F0AB2056E3D4D2BFC5B873E28B7B6A325A64BDFB1075A53A9C997543D8F836E778513E06670D139A747517B8FB1059773AD98B24110CDB1A0EB0F2415F11F56A3380BDEC8160E0BDF777CE3D2FDBDE419D4AA09F8FBE43B30ACC2489B957343D99E
T$=1

[77]
Type=4
S$=327057
R$=11542DE2513B73E90841206FE5AD9846DEFA93B3AA3816140D2764BD9DE21DA8459C96AE20DFD1050D259FD8F1672AF090F5ECA9B20B094ADE696DB668C6AD8BAFF00188CBC92DFBA1641628B9486A21F3B91D293604A19B43276A85CDB70233229C396B2E5AD55737C90E77041A91F621D4D6E86CB25568C0F19578B47D63DDBD99F39770E73E2C2C741B0A38C18E12FFBB9CD5A9B7CCA65EF90012FD51456CFDBE15D939AF72D9DB5A58C8626B7D581EC32553308E3829A31CB994D5DC471F2A501BEB93C90BD77E7B02E16C9F0563B1438E7FC16C817CCDA5D1EF8305A26F8B5C8572ADEE75AA5FCDE41B02B2AFC5A9A925A676BA6143FCC8662673FE658492197C67F7AAE3AB8CFA08273158AFF5576ABAF5185356874637579A549FC37E04CEA358596C96B018976E5B008E55EE3A93B78EC2A825A4DBD2159A985A41A262AE6A1DF49F0DFF6A087EC0E3A55959F618C7D6D7A8142C9A3A55B3F4524CF0FB0E65ED012F01D7750277843EE241C086A8EF9453206FC89EEA00E96D1D11A922A827449CE5A240AE84BD0762E79CD4FFE364E62020647DE760B32FD2B1CECA3AE918560E6FDBADDBF6CACC1F0B26DF4EF84DCFE5FC50F22AD845A0A56489EB1D0759682AB8EE6DF0A8836CBA4D8C3C09B4BA4BDD493BA1DA7E7891D88F4DB2BCE2708816B1A3159485D8213D3FAFA540AD4A38A83446C88D38F84CCB419902D8102A62A177AF4CB9944C80A8F306E0D64D57146FE87EF88D33B84FE6D4E84AB576A94335F82CE7C2D78F80030C37B2C624032BA2BD637E01D5CCEC4AECD885EBE9693F4A40A976E012C17EC977BBDAF0E6E38CE2F4B305E306B2FB6EA71024FE82428DCE7E4F8D2E54D61AE71D9FCFE7543B98C021426ADFEDB64E1EA3E5DFF7E7957DBD08C795601A812A7FA34DBBD15EEF9C7C0F9B3594AC5124E7550238F7D6F4F89709282E24A06D6A920748EB175792871C82D6498A23CBD4EF3136FAA9F4CBDE2104E97E1F4DB038A10482317E04212D2560DD2EF7D9968083949962039DA30E038DF689AA38FBEAA3A9B
J$=-43FC5D47BF5ECB6CFD985C6A05501D14CDC210BD31176211A2DCD0867F83908E8B620777234FB084266DE5A0739056564339E7466A4D44BFAA70FB33425F5F0BE524DBEDC39BF65C7653C47DAD691ED685C787F399B15E546A39F9BD1AEB86E30780E685C0EF0868BF819D95903798713AED9D1AC37E58F566D4C723BF38F53BA741B07D70F35990632572493E9853BC64C782C5E95DC569DBD8271299878E77EDF9B22690717B62C8D8C5DA700040DE782531B6D6C12191F7E9DDCC49C5A3652153C0B61BD56CF209C1A3778E9DAFD3D47D40C10242CF6F2733FCC67C0E48F19BF2EDF4F09F018DB7BFAF2410E884595BC81F12B32213B5A1781A7E878B9826697FABDD3A0FB6CCBC9988E82C655A2E6E4A98A67A64E66C59AD673C989CC45A24CCC9F9BBCD37528470FBCA49DAD7D175A8CD168778E6A3A268154B10CBAED799A08F5A9A7EBA7D0CDE52F381240E9C454624B0D2CAB1D31F08E8B140842FF79FA7DFD93F638525AE391D1D434ABD5C2C5EB5F164E4E10724ED7EE6393E650FC3201CFF4C2B4DAFD4DFAB126894412976BFFE4CC840FD02F3CD2D51966B14F9AC743FBED329B32F86ECD1B12ECFB32D56647B7A2467518C55FF9FCCE5610224E2B1F97A88DA959B17894EE7E286CC21A96D7396AE64296118A13654AB539824F3BCED227B2C2AE6EA56D3EFAEFA333FE8679D85854FDDC6F0775AA81F078FBE0DE4F1E48A329CD021CCAEE2D9BEADBA492CA6D4E0B2C22A6A106B8EB0DB88581AA1E33944855541085AB0515C098CF5CAF74071C6D126B8A85115D878406F7235DFB4E76FBD14B7167391D4A4AE17704FACC2B9F0E396DC7DFE13A6243AAFC717FAB79C9BEE2AAC9A10FA8561956D3A9D312F43035103005EF5A5B2C84BABB3EDC6A5B2F4F08613F3BA5A935488BAEE9E74CD754611A0533EAB967D514C32E05BC7ADD18E4B992F1B863C54B7CCCFED3C00BC7BA8B78C76E40928A4C19650CE97D208774A5E31A14F2CC32E57838B2ADDBFECEF3816A9C9C8BFA1C43E7EB729A510DAFBC7EFE055D7A1D92778826FF05
T$=0

[78]
Type=4
S$=9E
R$=1C13BBC2F1CB43E7BF9A211CFF7A7B96797C12F5BC4DE971803FD3D5409EF8F6B814658ECA53F4B0B0D8815F80A728689D19CD39D5F179FE2ACB39DD047F7A673081A14557258E8DFBC5CFA670417B5AA80EC44FBBFA8AB445EB9C64232F0052DA1A4996FA1808A73D38CCE7B8E084CC5DB39688CA0A4317E79ADEBD177A26AB539B773CA9F84ACFAC7B4F7504772D7CC1FF5F53B502EA5E936613902F80707CBEC5CF25A183F7A8463E21AC5EA7ADECC06CCB0EE3BC4E09223505CD8164E7E4B93743EBDF3F43CB55081E975EFB2C60B7842474431DFBEDDBC89EAE3243755D3C88F224BF143010CF134438B9D6FC63E8C449F707A91F3711788B95CC2449C01D536B9840457DD862CC34189DB9D290C17C52905B42FA600A1260925BBECE91DA6BF875396568CF8C4CD9B09C71F62A7F508DDD9620A4B060ECB196070D609F68CCD2D28F96C5AACC34A67C947D5333C91177A363E6342161959B1020ED0B3F2898F2EAF1B719AADDFD8413D74E3034B34C0C47D137CBBD58937A0D1A1F5E1D1DC0E9B93F35AFC4159D866834E8EE46A47105CC24BD42431629D85EA78E195636F0F41B17682B0CCE62576C0BB81E2301089A20C0A1928B16B688BD5C3BDFFDEB6F2B0D11BC38A1266BC98153BE17D01EE68BDD61D3568A38B7618F5AE314A8D29DE8C084A601976701221FC69C6D884CCA6397934C997900842AAEA7F4AB873A69EB3B44742F6364AFE5F278FECD0036A830E076297BAF5A226BC2AB39DA45354B6A3EAA551FDA73BDBD4A179B6B699E59B245E37B6A9B68AE458F0C85736B0EA91F9B6AE40807DCBD83DEDB37375C0BF53B89856B98BED94A657E3186EFE601E1F3BD1615E26176A4EFBD56A76D0935D96D88C44472F8FFA9C729A9311E9821A8FB334853E1DDB29BCD44991254C0DC5FDC9374C4E7ED7BB12129A8DE98A70ECADD477C5A73C4F519B1D6CAD8205552520F638E201DAE50F2F1CC0D49B74119164364DA6E0D3A98CA500C4D721B4C3342A82EFCE4B80C67A7D67FF865B12EC3BE659C34EAF4C59040A428387
J$=-612875EEF340228F0E0E604CC211D6CDB405E2FAEBBB4CD68BC12CC247C49993618E2A6B0F81ACF159516ECD20270595A376FB4D7EE4DC9F7B0CEC98A28A2C20C8D84A3076B0D92F4F7E46E801D880A93EA51994F62D23E1B6A3E101CF27675307A116E1F39124047B68C045741B2CB7E503D683AB60CB0C5C594F702A2CCEF5348433718B4FAFC45DA0AB67ED2A270030C1C3B0EE8A5F1379A2A4C598A6112DEEC41D7C53E0DC441176681552FFA6A4068073CF01BFAFCBA33C34E9358F7E58FCE5CDCE1E55E684B3D36BBFB2B8B1763A0D9AA226E60D4507B6799AC47D8A4B611A3D4920DB34CEB075B246AEE181CDE1FE445C84103198593BF52C9A17DDE44CBE8B54132A09681BE210C5D6D3A1E7D285AC3AF28541CEEEF02157338D0958993EFAEB2AFAF79ECDF1790E42A577B6739801D0AC265871345BF97870347945985A586DA54B2A50BFF0896DE4EA5AEFF521B1DE61A3AE6D4FCE3394885E859B1DDD741317B62CDA214333465F7E39A98EFF3EDD8E2B80F51CB25EAC651AEF87CCA6507664237C3D12A5D5B741411710B8CCA6510526BADBA6B1B24577BBD05B7619087AE294C4CF13A0F490EC5A06B7918FAEB3CD9B03FE82FC9D35D2F10092689B9485A2E21E887FD88436F4793563FD694BBD1EC03C836E24EA592E6FD77130BABA234DEE779CD87F2FA7127F7210C88505B020A8B6A0A3F4EB36BF4AF29B4F6FD7A858AEF9F2FFA23EAABBDC235ACA42B5BBFC0328B27EB1AE26C41D5B6CE750562A25B0117C8ED62925D736B73EC3222C6D5D0536C0DB05B21683A4B37841DE40A4B25985127C08F3F231BB24EA65E0520B355CF5A5174A90920BAB74ED3B5EB0CD506EAAA6AE788F98EC345C202DB34ABCD41DFF304F5FCD13F5E34F9EDFE8D273E6A311E7BB3DCEEFE4432864418213E6E5F5C56AC82E99F2D5575CED05C5E97DE07771C01C0DE36D974C180A82C682369FCAE93F955B1365269CF1B93F94D7FD7A077EF605D62A55A9C065C4BE3DC50259C77AC6AA9A06629940B0CDB03FD27B9569C9F2ACACE9A3AF28
T$=2

[79]
Type=4
S$=BFA3350F6
R$=2581C58219FF6225A05169FC305976134237915FEBF48DBB6AE7CD099AA6F8338A2FB192AAF9E2844DAC7855CB90D3A1E1B21721EB3503DC1F89568227FF52697D1389D9FBA9EE4A8191066199BDD329F26772C0180EA904422077D1F69A903EC201D06B380C682805EFE339AA0016BAB16AB2CDAA9AE5415518FC883B1452DA39D919B270143278761BA96CFEC3D147420FE65CADB5D4DC6F7C5FE6C5D9B42BFE010A65150792FA9E099B862F2B1781B74AA66B5839D973A3A174588631499998C18D58CCD33BE41311798F06217C6951028FB79A0B675EE5E58ADD6B0DB984A5D2467B24F583F21747BD108BB31B8DEE52452692E375A8DD65189CAEB1476F295D060819566052A1BFC3146D27E0227DCA63F749D3CC13062F1255090500E24BB24144FAD0C446C170EA8CC3D27E84D37A0AEC1D9577E8F52B453DFFB0317639BC77D077C33B8915C5F8B85AF0823BCA2CF3B1CB72E3ED11FE29BE4A5D3535F7C8F6029AB6A772743E52DF1543557D3839B848C00965EDAA0FAF67385D2FC89EF538EEBD98277DE28B0A9CFE5D26580B10077CB584BF63A1A6546E487949175C0D846C70CFD64B1DD04295AE07EE008DC633FD8FA92770684BCB2F44E9938D19947BB2F3E4D94983F2A26EB964051600585B5CD40D409A741F084ED9E65A9C0C83F8CED12A8CA025FBC9FF52441C4FEA60BF3A7EDB49F4E20C60CE24EC68EB36D018F92F6104B8AA6F6961B47E27C3FB39BE978973EEC4041E09AA2C595A3B5A66FE7B96D1498610398FD92AF91BDDFD49EF3C7E17C9AC8F9712DB166E5EDF42285448EE40D25C1388CE48727738383A6B132E6932AAD1148A1A4177395BDF89985CE2CB16F6808F6CC9215AD8FF8B13B9449355130AC2A6E0CC7A37E4848AB6E9A68D8F2CFAF0A3CF1D126E4314B418A4B94040C170A2E5C858D89E54793CC08D854ADC75E95DC1537FAD88DC9DCD92A9E2ABA7FC7B281E00BF5CDF5FBF07AA44777C59AD8332CA10812CFE575903D5FE031BFA40ABC1CC65857DFA6BDCC9C450FD1EFED6148B6B
J$=752EE1CD10469970F362E7AFEFA9F85E17AAAE0868660B92C745AA0AD0BDB21332C2FE09890C1E5A1AEC58725E60D39A3C63D60193B9DC838530575280812E6FE612C96F6EBD4362C947C8BC09514CD4533E320AFCEC8303E5BABABDF1E9F2BEDF6AD565C7FBBB14BFBA135AFBA1E89B9DAD6D366CFAC6CE8B5B782505BC80A92AB9C6C471B7816943A4FACDF620F0D86FEE34E3E8EF4430CF6527BFE8586B387C9D78BF9C01BED2CBACFBCE1C918509D69EDB595791E4C2E14F8AD110552483CE78B39AAA36B844DD3DDD081388E1C223846577F02E4C6069540FE46C2F15531B46D036CF509FD6F8736BFC50845038FD12D9BEED86ABB15BBE185E4863E2681ECFD4806A5EAC5F5FEEE6F89A16B668E58FD0D2EC1BAF0AE9F39D18D708440D200D66F4FE159B34DB112AF3F379221361F00D14A48F918E5534A27E173047823C44D17CE76FAAFC5DB251F572D07ADA24FF32894406101698712233916BDDF532D84F5E25D3E85678D6BE9C6312410E8E0653517B959F50CDA1E8BB012F089EA75B127E2937E912E6AE9211C59400E91CB577FAAD1EB5FBECB2BB457AA9E7871581EBBFBCC9DF1C75159B3AE637C4222229A43CCF194A328DAC3E38153FB56443598FB8F35294890DE06DBB72C9AEB22787E679633D24446603AFFADDAE114283377A74F0B9BCD61BA08156B505E124D8E4E011FEC3A9F0A026FEF6B20EAA4AAAB06EB198AFF6DF8E0158103ED55C81828E754293012027FE3A56DC998D0FF452B756778B8D0E57B46361A5788C65DB5975C36D01F9370871433141F5B68F0BFF71FCAC57949AF5125643317A483457620795CDBA2DA07034B0FFC140EB416DBA8968424784424C69F44F272DF2EE7C8FEBDB336EE0079383FA66E1FC9146C1B7BD07AC10B3EA35174507A280DF379333723BD751B13445A2C3B8A0AD12C0F7F0F73D85EDCE0DFA1608B2BA91AF1F31623DAA661F523EAD7DC76243C2DBD96FD1DCD1259DD73C7575AF78863A5749B3714E48136B8C71469DA72B9A7B2C1E980B81E972E26F80A63AF9AC93FF
T$=2

[80]
Type=4
S$=FC3856
R$=2611AB88C7920F64C42B53EAF28DB05A7F2A017D71CAAFEA828CA90D9538A6473FBCC3EE1D878D267DCD3A167F1DEE1A269739FE67B1A4BD5E3E1393527BB885A6740AB7860302A78827944D11557A8EA6A199D375F7AFF4611370B7A52553E982C7E24BC076B661C66129FBC5E9DE8FAFF7CEB60B854D6F5A22665398CE089578252FF341C93B4700AC5AEAE0593B51949C6DEFD39F76BDDB7E8EB5E1A5D56D4D9BC75C96263911914B18AC4033FE8ABC60576D9127E99B8F5D4AF294446E8C9F58D7C0C5425C8DBFF7BBCFF76924DF6B6DB8826B34F7A37CE4E058D79F330E3870EA7BDA8224A4EE9E9CA79CDBEC721C5F37A90D6B694CF2FC07FA2E01307A10A2EC7FA07A4EE3D8CAF7B8F13FF8FC7AD60C110215F87317EAD84E0B761FB0703544FFFD99B23F1E3A01BBD57CA419749A6590490B31B31FC949AEFEA23D63DAAFD537A079566F270838B1F8D9AFC343787A96DCB6C8EF73EC0D5F8F349A009E63A9A69DBD219C00D717E93D2A42BD61E84FD27CE141113B7493364066D109B65E9F30530A28D4438DEADA043952AA321FE25C54A062143E236EAD7BDE145514290738E9CE7CB36C2B4EBC7723618DBA86A1F229A3D9262D7C283FE1977FDD6C68B5656BEE72953029532A18A3876F43BE2A658063EA2C11DB3657EA039F453AAB8539028CF02EC0E7A6F0F787BC9FE9155107148E447B01760DBF584C9D61148F3FEE28E60C2FE2AFB882CCD0FAC24B1552623A4E5B2927F92478D134565231A3E3EC8766A9D81E4CEB2AAE545FE8EE928426D4B0898B4BF7F9515A66ACA50EE49441E50D3F56EBF196F68B5311FF11B078A9C102A9EC186B27AE2C76F5BF5CAC8AE3C3F4B74FD8E59D327A8D9D4889D5C125D36EAAF4C36170AC769A5000FF74A9241A9A7657D3D842D5C0185F4B0C580A7968A58D41780B49A6AE79D6C27BDC2094D7FB2BC5D5F885DE63AA613A697711381E2336AF4CE12B6AABD42A916B9A5FBF80EA869A06F0AA15338AD31B268C3F4E6D20369D91755A768798EF7912B0246B62FD
J$=-3763569FC0DB99013F1E1286A0E4F6B9BAEE70680BE51E0D656ED878A35CE028C235ABAC8A680E14122F2EF8D28A75ECDC1604DD6655C4761296A4767C5E1CE3C959A4C1FB5AA0E718D8785B0582A4C99FB13567047DD8660BABCAFB154BE56EDAE5D63CCFEBF2F2F96F0A94B5C6847A6280FBF26F49504D61B17DD204CB350D86ED6193CBBCB2F1B8170013034F0410CCBF34C5E5A4EA4C474DA02C91FD5BADE7BA24EA458716BD7A0EBEEC7B95B308184DD6AFBC1FBEB894891906CDAE825AC4DF0CE1829EC0D18EA5417B35A6241C0909A649ADC1004FDA46DE2B1F765140A10156656E4BF02FB824A6941AED151745A8B16C781DABAB9450EB674136CE8CBC28593B22A07171AB4315C82A8EAD06BA8551B88F61506EFE5CEEB4B36385670D9D62A582CD5A1C6FBFA829F5391E8E1C606502EAB2184A03DD2031375F09194932E785F2D99679FA46F2969772EA45828B542BCBD0DEEDDC958D630A0A428A95952676CE0E8F4669919ACB77AC213EF1B51E183EB968A53D2FBA81E1AF51C6763CC4A1C65EB1F9A7612DDB8E7BB07D5B24E352627C9C98B7A8C1982E4EF9E26F2D0D965DC5D3B591A49184DAB900B5D4F826A870FD707EADD0EEF5364843442FB19DB325C8FE75F47FA16113EF6F0CD7EB4BCDBE3DA841B5CB4A8B0F177BB695417AB0117ADA2844C6CE82E656D4243F10F5F58E1C5BBBF5359854ECCF7939062D5EF93469BC74575C124072D1A00FF8AFA921DDF77BB8C222C2FD10897AA45652D8457D2A6B780D45268F3E65000EA0CF7AE07526BF72428C3E8BE82F4054B78CBAEC8D9A5B7CD79F769A5A0B8A6864B65BA34419FF1A5523D34410AB99C3653C0B9EDECEC190807FB6184FE5A518C365AF7A4A23BAB8B4757E60881DF0A3E1A7FA422C5CD6ADAA25D3AA28236F2013FD3C260FDF8706A56D44739C004491B374535D4A89478DCF8778F0FBC96EFC71E5D81192E1D427F3B21F706C02CEE2514633E232501CD44D09D1EE80FC9D41C650FD841C4C6704372F002854A3859819C0106363A51B814
T$=2

[81]
Type=3
S$=B
R$=375F85240B02FF1E349C1CF8A69F8C268A6BA5138E3E17268F583BB6AA80F1DBFF9E344313ADE49514133D37FEB72BC8F250545AC55F7B41FD7190D6496E23AB20A8C9C5200460F3AEC534CD307C552C95482590AB96D16375EDBB39AA64D7251B5149285DC3F20294EA6B9CC2C8898B2E7FB84E9C64CDB93D494F053B5A3B07F4932E7919DEE1DBA3E36CF88C24B35F63CC42D133D0ACB710B81565A54E4DB64256F36F66090D30D355F557A3345AF857D1F38818F43C852D9EF8A6A91DB8125C24228CC1D4E3B6E8AE28745098EFD09C4280BDB335C54AE435A369F3D04A433AD2C96E551A63D8A0E6B550E4289DBD408A7F8187E20D8732E2F454A001BAE01832CC5C8C54CFD70CCA22815EE8AFFAE137575E8EAB97ED3A0FC642F965FF8C461EEFFFFC8277A1A0545F9CD96F7A539254F0D1DE9BEB3316F63CA17260594B6CA2AA7F750D94FEC4690CA5C70E16ED79696C7E584FAFE7EE6E9F16A1C0E000E6626B20E57030E2E9F30B81CD54BE2ABCF4D012FBFDFD1475788D74800BAD9503641FF46B9100DC68368BEF3F7891C24AC807630F36B3EB37FF8B3FF358C471C28813A529EE0A0D2B86C227D9893714B1A7285DFEB98ACDB4E603DE245DDB34771DD237499C42D0901CDA973E10061114540466D2526CD1700E3BF759A8DE93ED2AC094DB0874B9F4FB46EF9DF65E860E852E8E66396C1A14E42F9966ED0CA1DA5CDAA45709F2E794CF2A8DFBA6366D3648E13B2C8B97EC6562626A5EF0103950BEE19E2914406F7C5A34E2CB456BD1A63D59F0E1A68CCA64AA45D76BC6537D78BA2C0339D7971B5C92D80D613624F3F4081E41C59920F08E7F93C2D3E3FE7B509A73B88168EF509DF9CC7230958AA33EC627FE18BFED8E07617ACBBD617029E7AFCC03FB2F3BD32CAF613354B1191E30BFF1B8283D7FC43D79743E37AD63C79324C4D5F69EFA1538A029B1185F1069E53AF30F04EDF11C634E03617C8A0E9A84F3087B229DCE9D1A1CE17FB331D616E20E2F49C7E9004CAA8DEE3FDCE9D141F8F9A3B789F
A$=-D70
B$=12F5A
T$=1

[82]
Type=4
S$=2903E
R$=1599DE63F9499BD2223B3F765A85511E0202CB1537D86A6F22824AFD13346842A2237CBF8E8D05A1731CA0E44DD2DB98E21039EBFF4DE9847662B0C15B8D41597BB3D5F01F2A78747DE047FE57C2C31FBCB85E03DD220DB6B0444F1864DF613038D5AAB259FA98B5B24E88094B22797114BA07836E44B89DDD4A0902C0448D6F7E45B292AC9FA396A4735AF0982567ED5AA8B446D8739C607729D7E8557A6196E0B3B828E583B1AD302723D959323EC0726C94C6450C4C4F19EFE0FF4916A421CC786F5E5AEB44308B49880E94B56EC7B826FC9ABD8DFECA9BC316B2E8C635F45B2D8B15537CF1CA2C769C53EA150B2D7B21D33E955B453D0BBF432024C5013C048D26501AE65C1DF28D07F0F4822285AA79C6F9E64D326E71AEEC729E4C5AF2D406154759749B1451B86C13C67EFCB5FF519A2B2267A4B8A9758A35D7EFA1459B3AF460E2F617F5731BC6368BA5917E881AB76C75172724142C627947F413DC21FA9C444FF56540272F6F9DF57E2936EDE9D36EAFD2DD32DE810B990FEA60CC5FF0D9C2424DC281B13B3952F98A577D474DC788D2D5F6CE03E4CFBCF3440F650462D21BAA5B18B2054BC44C7C4790BD56E129C9FA8B1E4FC4C562FCBC566D4FAE90CB96486D2406274C9DB322A4BB69E2775BAAAC1284A86A96C0E6231CB62BFCE2E6C81B38BA2296C519B1BCFCCA7C8BD36C5C75ED79E8B8CEE5FCD2BC6E8B682B266FCCEC40DD90F0A92FDD516964B7775BC2D6C790555E233D22BAEA94AAD195119C41A403D84CFFBD0D962DADFA4398AEEC39B7C1D214A07D204995CCC10171C52EAE1C275EC31FA6751AD97BCCA6016CA80CA0A75422158E45CF430776B8C286CE0DE2CD8B0F7F1AE0BF4D23884E9DB8F4A215340749AA7271C178A8AABFDAE5C05CA03037D4BA2295869C2918014A469AD18EBDCB9117EB7602C42A173D6DBFA3CB00811E9411E71098F2052626C59C3CE03BDF12D3BA0E5B67C085C713089CAF9D8DC656066348CFC2FB50F5610561B10AD90C43426C6CB32F1571611CDDBA7
J$=12F4FB7BC6C74B0DEB14FB600A1A166C077ECC4FDB9C59B64C7A25B2F98F296937E14A4879FB6014C097828D9E07E992927A9EF7E423481B49DB6D8C1CDD98C01C62028C83DA57AABA448315FFCA47B4050A8F45A76AFD4FF1166E5177A34ED34E51A80A72F1430423CDEE956DDB9D78635966A9C5AAA4F6E469EA5185850F5850C6FFF262A4C0A126E400DC8992DFC27792D69ABDF6FE921E3FD3CD1736F520539299C4EC2402EE104D4E6FFEDDECE2CD290D0B811910B281683E3398D62936FB6E79B928C61F647F76E1D141CAACD71E4ABF3A41CA3FD40351BE9C731FAC1B0EF99372ABC4ED1513B26F354EB8374F85AA7861C7723CADE95D3135737B8B67AEFB355B091637B03F91C50F8ECBCE360095770D4C70388C8C83350BEADB0F53BF53F0103DBE5CDDED14246E11F380C04BAF9EBE807F1ACD9D3EE674DAFD004C5FF89078EF7FB5612520565F731CB6D1008FEB8AF031CFFFA14EA0E3FE6C8062247507EBCE46CC039B8A5CF395E5DD61A896C45F1DFF1F849DBBF418EEA74952B86B456F37B17E570233429BCBE8977C5D7F77543D3079E50A39710525B5B92E996FB61760509F723115959E0DF4721E9A9F4442B50AEB5FADF0AE34EB3C8DA9DAA94EB8CC648CBB0C983FF2533EDC55AFB4C315BC9D3536A0A36D8B7C11E355DA0E62495DAE2DC8A2EC7CB1CC0C0F10F864A2BFA564ACE3215D7E5B78023B3A328C5EED1AD4BD240836870C2B649AFD29D0BA0A8AD8BEEDDDFC195ED8CABB26EE690B5C2B7C6225E8009EEA49A0FA13F5C8CD9A271B5B263ABF5818778EBC5F298507B0AA52DA51776A381B32A6BF20C0EFF16A3645B5DA50C947E2684EB1F6A5847565AFED346A3AE362D8E5AE731630AE665D6D80D3EFA0731BBED8BB5309620330C59B2C5F34ECEBD3AA3C3ED634B90524DDAB309C3064DC0B004C4378F73B22DA12EF5A49CFBD3912EC30DA393EC88E24F975696D21B53A4492554B4E3D3DE98949FC0518DB58FDCD66C883D415831182E337E23ACD8FF4714E6B1FF32383733094E2F
T$=1

[83]
Type=4
S$=3887BB
R$=61D24DDCC487CC1CCD7637090BA726AB8177F37345993169F037E94A1A2245057F2F8CA78B37DD9A6CCFBF554500D5B972F778DDA9B493C76EF009C3F735AFD03D8A600F7AAB5009CECDFCD04137FB4195088C15B3EF2553BAB9F52EE94E14FBF9BB07880C7E4D9DBD62001551842E96AA40DFB72A55087827F33062B64187FB0BAE6DF81470AA428DA4C737A5D83A50B494AD8C708C37DE13665EDDD7BDFF19720498E8B2C693F75534BF0E05ADBFE61675548D99A8613F305C6D64F20A5AD3D431617F66ED5F3696A105181CAC56A535A92E94FFCA5C7B84E3951710EFAE93448CE3429883FA70E90EC5EC9127BC4E6A3037FF3AC862DDDDD7CEF3F69A4C7B50B4A07DD83D43E6590CD7690C9ED4C693CCB71F0E71CD1C201D745ECA8A88E20CEE5C0C51040CA32FB2971E4E4BB5011DC4F95ED7EB6D057B1E38693C7F5688F162DF9A45D064E0210C035FF4EF2228686E4D96B6914E6BCDE4D8A883C6D12BE038514A8A5FE2C6F5163649A00D9BFEBE4E3E855D736783CA209838B035C6F90A72AFBE63D532544F265144D71B4DE3569B24C7F18E39EE926FC5FA8A3460DC801158E167BBA1E5F0624A39588E1055EC2BE612B780311C9E18ACC7C8B701A086D00FF0D66B1EC7C646F5F040B3DB025D4DED54221866B97EEC3B161E50D0B0257EFC1FBBA0BD106234AB6747D1BA4982E165DE4A44DF0DB66B2B84496FCE061AA0ED008FAF66A842625073A75CC9ED4501B0EF2A2F898D4AFEEA7182687E7C2AE37984D81F5E8EAF648315FAAF68B7B0E2A4FAE0999E1E53F1A4C4214D0443F6B68C3FDA06199080D4C0080956E791D0F7A7084EDFA5187B539FD19BE6763A0A68B33A37E8AD23E33653A8F7F6E6CEFCDBFC04CCBBBFDAC434902E5FBCFA9DAD2135D0DF264B1615233966A86009C27031B007DA67606AF104217A31D20FD30B361BB042B82CC53E25F6373AAE20F1B00E85C4C94676859F77255FB2056D9628978B15586CABC8500B37243A636DE78552CE8A35F716C1E21D9ECA11BC52BBD
J$=9E6CCD691B4273C393EA2A3F5D9E0C7850DD80F5A5E80D0CFD9C3158BE8328C38EDA74A99F270A0ACBCEF1D464DEA40D590EF11B03C644D89777414AB5E688B0953E623D7E3C25F3F79011B308702742741BE144D960205CD0788E5CA341597FF0EFD00398EBDA479A076CC7AEAA00D9AE9A53FCF6FA5CFC459026BC031E8F81A4688B36DE44BA23526B8A41DE1DC5E8F7963716B2C4B9F0668300A7FCEC2FB42A316A9BCF3946D2ED0ABE01D2F89CF9A37C972702A4A191A2DF85692FE16395133EBF00BADB0D9C50DF173C17F3665D52F80148A1A4BE8479803C859558E9C26CA42DA24133A96B8DEF046C6D1D781912B309942DC089D959E515293C0C5C13B376940313182069F79DA61A07A7C2D9336AE867232E296E44D30C974ECD6ACF114B94C5989EF04E8F1442B2790225C9E3D6D873EA80527538311A0E2B7BB65E783F9529792D30EB49E8C9526F350E559059929816A810249BDEFACDA0528C30B0691E5A68FC5938D963821AA3550B3B2A55584C8F3C80E4D54BBA86C5DCDECA61645DFF6F46123527D35D31887D274A2C722E2CAAF00C13E4FCA40154F5EEA19E739D066622A1EB84D5F939D443EFCF5BD1E7CEBE9890BAAE8C875A1E64563FED3814048B47D5C9BD769CCD2DF3274C0C97DC6DDDFFAE8599C241DBBAEE7D93E609D57013D5254F8DE4A0799DE2C48F0FF7C249D42306E076E652689375CB757C97C4201CCA6EE178AE605D8BFA32A9CCEAA4D07871AA85F35845056494053BB567F9CC8EC8EF7CA379EDA81C6E583976857735B59E873B9E61AB46062EB12A3E26B13A0A4BBD15332BA9B761F9C0B8CE179D485351A42C67DCE2E409D2FCAE9BBDC12A410C7A13C851BC559F99757FDAF8FFA78A4DEA6F06646C3943CA25CB77430D4623AB69F5F021BAF44CDB21CCFC0A79E1A51E3CBE45559B5110F343173E14BDC39E549C99E165CA1EF914D188C082E83B410402B5882063A9642707774B3F8ABDBD2DE8E24FF14AC9B24292CBA382188A7D9CAA910BF6B5DFDFFB5DFAB8813A
T$=0

[84]
Type=4
S$=67076
R$=F30FA9B88D44EA41FF87672B5DE57546381910B8F43E867E4B62261E74D4E323EC2E47A2201E4C60DE7F989FAEFB72E72E1F1D20CE0198CFEBFC8E9387FA253CB0429A730679CA0402558CAC4EECA20600464FAE5F2826A315D148C57160C8E02871FE212FEFF640AC2A5A60D82C9FD22BADA5800E560BC83E4692E53B6840411ADB6A9EC71F830CCEA9D0F6AFD08F5D6413AF2D676E434550399F94CDDE9C1D1316CC1F3C95A46CAA70AE2053417E79F54CC582432E76C3267F3CD7289DF93B16A805FB999C23A431258A48B502CB08F93BA7BCFF4E4E8B33458B16D3A4DEF1F1E87F38FE21F19E02CF63E9CA0DC4BF0F5ED25E3EECEB990D31D757F230F45F217765199E23A09E1025986CD1FBBAC70345951B0E6411574D9B92AC972974F94DAADDD3B30E54C09BB5B25A34100C88173C6866BCCB26F1AB42E31142CBE6EC8703B02576A44A4BC71E33E52FBC9A58232600EAB770851B43AFE5D17200646FCD0BE4D7CAF49A0C79BAEAF15A588F656BEAD7379633438FBDB1BC2E9557D8D9B73A6F932C9FD9F77181DE400929A14B7BA1FCA59CE6F9F9FA89DC790C756D2728F2B1704753987F8D07731CC9C26D521FF64685F30BD2157EB468DCFE509516D6D1E211F77730A77C7C6F90A2A74902F59F45394C1B4B07D9470971512DF17765E3DAE5B90FE26B0CD3FC8069CA5BC649BD6140C7CCCACAFAF4AA6C9FD9B188DEA844788E46225B3ED232EB91164EC75164F6F8A4887E16897F89E3D95C4ACB16F342475CC65CD612EF743B27A99236E8B8A0FB66105FB97176B525D1D4E120B99368DE419978859BEEEDA25FD011592E433B93F91DBF56D4748B225BA67E7F5CA7114FE56B177FE4D4BC7AACB75CCA698F5DE43DDFC7EE7B1A853F951CB7DC9A99CE0C3F02A66A7F209256B1EBA912BF41AB95FA9257F74DFBC8C2E063AC4E0363576D18E5EB0228D3615367CE090A9E893FF740863E27444F1C5937986AE050BAE75A27DBE4E2A65FBAE3F77B85110FBC0979CF2CD46D87367B0C24E7
J$=-8ACDB2D4C669FCA1EDA4609C6509D38F9770B65A6E76EB51C212323A2FDD6D35AC2EA2B705EAB8D644479FA041E18D95CEB9C844B431A1B30F9E8CA5C0A7C84FD7A5E6F4B007FCEC6E416625556221870AEDB7142B8685DD1D119F68526FAD501E9380085571568F94311254E5274EB1D712EA32B04B4BC47D03680EB3C570A7DD68EB7281E93CA442B659B9C8F3456B4E6004B075EE3965CB525ACD73FC4292C7C70C472A013530754530391D64C8915D0A19455AA7B95B5DC3893DCF43E5F0454D2A5CF3749BB082F6B56C1C921772A7E81B754B2D499AF031D1A1D5CBF1123B48199C53890E87A0CDBE8302AE6F41FE28C02D046D39ED79378603AB590C84B845EA5C98474F600EBD0A37F73BD25FD9E546B90C6D44485A55C33EB3BF1A2A0E78BA118D03B4833145376C5653509B45BB774261E002532C7049ADE1E8336C4C0459C578634F55DCF7B20201E40B26A844F03ED048EE45E7B61C76A0519FC97780FF72A97259BA83C28A2C18C50DFFB25AB7FE00328D840A24734F3A6BC3A38FFA958DA6A9E78154E21EB7F99CCE9C144625AFEDAD6053D2D83F6804587B137C6777F4E6C7BBD5342024821D28E6A7BDB5F039F15C53E817B50FBC43A6DECAE68F67A898E2790175C965B2C191197AE6869D3234208C76900BC4F2FB1533DF06D2FE9F5083CFDD7DDB93A5B86B1C343F87D8A3C58CCC1C71B3CBA7FB390877208B318D996C7B34C767D6F5FF6DDA3899283C1CB71A8683066712611E3458B5B2FE7012860740471103370DB19F64F0F5230E2DF97FE4AFFD24F3DCD7B1E2039C985BD68F45758E9E1E5B03F0DBFC239B34550D96433984A28A4FAE2FF205693C2901DB9B58E2E3AA8F630AA416163AC35AB4B25A1FBEA933D0EC3651BF1144EC9243B5EF1FCB700A69448C9302FE7D01A64C6FC42E23581F37097710ABE6605D691B3E62A54A49E17CEE8550FBE0A3703474695290EDCB180219FB7A6B4A5292D4FEBBCE19E29FACC1F69522D8D8F3FB5A0124B3F925263FADABE71FB5A1F7
T$=3

[85]
Type=4
S$=5B695
R$=2A8B3073CDE5BF7B31860E089D65886FAE981132984DB97A74D00CC98BA61A858368D9C2417F816E0EF5FFE71705C9762E49392C37E7ABC554C5E760FB8A49263135932209BF3B7C0A5AF83F5B0FDEB1725755994FA896272B40FB70420550DBF2112D8CB9CA09BF09738AB4335B2E88985EB952AE9D5095F284738893F25DE35D1240F65D1B8C15C2B6B79D8F6DA0D78316D4BAF00019C6F88B333A7B6AF2D807975AE21DF0475E0D6E1D993B5F3EB1A2D4663D6B104F8B2E5012408810989D49BCC775EED5A5DF8B635AF54722BD141F9C0FBE21E84940E3057FFAFB32323501EF9AECB51E8F611AD782B5E190E4EE7511FAE7B29DEF7BBD24340D98BCF20FCD44739CF3016F26EFF9AEC52ECA5493BFC92F745831DBA293C89719AD908941093F78CCF0339283BC3DD5B04C6C7CEA87A85A401FC6AE74A422E8514166C1AF112E58FB63DD88A476F6B68271C8BBCCAA612749B11FF18E79D465C4DA40AD23E6A2F5D7D988C0DE11981B9029ED1E1D95DDFA67EA90641057C8E24A6ACD6960A7830EC209DC52A853896A6EDCDEE6530B869330C55A6B4827114398556C7CCB337E09774B24DACE410FEDA07A1259E19DF94120B0672CAE121E7CD13FA4593F93B78FE9198C2F58B06BA9A21722B523A50F5C60F66011AFA15FEB43322B62A58151AC9E0CA08C346E5BE9FB4E0F75B8DF007546F2B9656913A96F2C4342B178BDE92D66F9E93D05014B980A75C87EED1C44465F8AB7A9797D7BC4AD6383F7C254DBC02C36E688C5DC268E2643CBBAB88931EE583FB250FA087382819EBB5CF0147A614117D9F53016B0A5B972B44A82374F9553B5D3443D859362696209D0CAB3C0FD96E03DDFA9A4CEBCBADC9DBEA2660F5D16EB8DA91242512FC3D1E56B386C31C66178727D778B12251A66C77C7102AD2B036E2B31999F50BD40EDED0D7EBBDCDF639652541239CF81D9B1BFBC63BE7EF448243F17E6A5AAD4882070E7955EFF502952596CB6E82C4D0089428AE0CF797595971109CCBDFA4813
J$=-62DBC80B39341F499416DBDD823EEDAB8EA3A36E46EF4A5F7DFCC90D30DA59B91F9805F353F658D7C00F966ED775E2D13FC58DDA088B2F8654DA998081ADCE7B25F29BD2CBF54052D4DAFCE9539E3562EF906C63088A4012B504DAC6CBF7BE74A702DF8C464B53D8FFD32280C5F9B330B947B38B673DDF34975EB83C172728F9B686ED76A0533FCC4EA311173ED260C977C1C10E327AC935E3428D61AB4A0ABFBE431818851BB6C416D93B5E019AE76FEAA9C15324B167BDBE3116306E494460844264EF894DB8084021EA4ECA92FDDDEDCC4831C17955509F3740CB1A41AAF6E9DF76C549BBEA64BF11E596A0778E1D0B4A9A5FC23F888C2022C9DDFD9AFCFCF3070E95BB4B8845E944D393FC7E259671FB67CB4E5A1FF7FA50FA7A98A83CB48338D3FEA27B6F5C8449A270DF2D213C1EDEFF3B767B62201169F7FE33C8F88219065BC7DE1BAFA8F5A6D74C1AE08D0CB201B31FDC237B294CD94A09F4E5B31EEE60CD90249869930996FB55D10768606033AA9E2E7500665B476AC473E7CC98BCB46B644660FD28B1C71B2053F92E7DA6E32B3F7EB7DA8B5C4E0CF9EFB683D23201727A0612228F4FF94DFE4054342DBC49B54B9FE3DCBD94439D99841E05A57B8A84F07DC0E4A921FB756B436E52B87136A23C27D1CB705976942174D94AFC0F714B2B88FC66C59E7968784758C368BDD0BDAD614EA82ED67C67848E678AE6671346892BB1E78CCE927B3440FF2C33B35B6A65057FD187A5538E322AAEA448270C2BF3A094236D05B494E259B990136C23907170280020BE506CA37E002ED8F135DFF704C81E1A148C1930F34C8C6147D8F1EB4FD310BF06F63EED5F91DE5E52B6950A1FD899DCE269E4478DEC5E8351B47BABE2B53F35748E91F627F148E751113F462F939BEBAFC4FA74FAEEC86EB776880FFB40E812CCA0B4545B7922B8C1A9766BA184A69F8CFCEF3206C9B38FF1084097C3EE258292C32AADFEAE81E1902D6FB301807AB28F7A9B0043FAA79BDB722602F53DC7B25F0486DD8092
T$=0

[86]
Type=4
S$=AD
R$=3EF47121BEBD099739018F965DCFF4CEB2738578BDDC13F1E0A5CEDA554E94BFA65715D6F1F0787F58BA734729778BC8094D4748D4F231F9175729FE7E94665326C89E8831F010FE9480B1F03FB8C7509185AC8A143623BDA911BB1989A633956048C59F68C06D209C0B28FED12CA97BB3997CC74C60A699D169BB3D869485037F5D99D71ACB89BE8931E4CB8EB105AF5ED650FCF2AEC2FFF4F76AE1A3648C58D47B589D074ED71C31780848DA1399716754F013DB199DA8F61ABDC88E275B2CD1BD1566013C2649507B58B961DD9417DBE86A29A128608F5EBCAB9FC989E8A14E553E09ECF08D23AB6B4C8500D668F6517DC03ABE52C58645C2268D75FE708DC3B9A3AE89A075207658510C1BCE2D3F4245D2CCB7C78EFF5FDD5BE4E33D76C1E735F84E561FEC0B724CB41232F071D16E79DCDB308044BE5BF28B916537DEFA2E24075F484F37B3BD5B52242C12D7BFE001B4F52F8988F65888BA1BE5BCEE73467DB8BD3024A11941FD33253C8E850A9FB29949ECD96060B3AA32BCA9A245D435CFE1265F914E54F6FFF8E079993409903DED873CD05273E2D69426C30EC37B98DCEFD4CF8B34B6B92F3153D28A65B1821D7589BC376911C2567704E1F29F68EF64ABD99D3DABEA27174E26874AAA030CF21D69C552236E47272068B6077315BCC782CF37BF2194927CB21F9EE44938E5C14427D0CBFA4AAD5F121638EDE31ADFDD4F0E8A5A228A3C36D08315F921F2CE442981ACABF6DB6B79266306283F5ADCCFAC7F62375E473997E93D48CE5DB6EC579C95133B63B34DED489E886F94767A735514578C9CF578A9A191CE8ACA5C7A0B7294D0137B2C5F03E6771C25CD96541E601EC6E629942D256898D90217DB6D8C2303F4BF8F5960E72C66663CEDD1F3C8D7986657573CA0E02B05A5F8FF681BFEB1BD997F3373B33BBB9B50E3E6F4C724614F85808C095B4A876A6C49DD9C1609F67959DD6269FA39E5205F8FE3BE55BA2404DD6E499BE1E85E6D45FA28B1CFAF4A40B446ABED6F2C2F
J$=4DB2B51E4FEBE35E718BB56B2BB0EF421BD98C0C9307DF515C4564A72BADA64FE41D0BDC883B2D0DB13E21212E3B78424C3DAD521F8CD033A9DF3E3A0FA429C97CF9EB4845C24941373833E351623B8E32E1D5B4CAB11BC19526F8C61D5FC2BF3AD6519191FCAF450C326D387827FB8D0B782A122E6DD9899B6D51BBD6C06D35E6A0AD6168F42271896D5469C16A75645BF78535F3BDC47AF2D945AB81DDB40CA6268A6A523D0E113FE09DEF8D2A2355B41A2432851DCF8D8B09701A9FCF877227CBEA37CBBC0C582866DDD724DCE33790AF7B6E65EC0DF9BA54F26ED394FC85DDF4981D5E22AF5AEDA5719989CC62D04847F35280C24DFCA0DAD953888FE9A38FE3B911E52FF348E4CA2BEC52117DC16C2B43B01290E743F80ECE96D9B21071CDBA095B9E5673B27983FB01A53DA8158A0821FBEBFD0273AF2F617A153FC4BF231F88908BB5096A38F85A024323CC4BA38C979C7D45532E7D188D018B4F264B1611F14ED6E08CA72B80BF2FA7B36661AA23F42114373D93FE91A6E65FEC38A5E5015AC7AE4EE6B7D50EE31583C9392F706B6D41091E60E70D30B1A2C5082CCE6690B8B5A2E901E1B83D7D82EB6F7C51B42D6B0AD42C0CEB3F2F4774295F34BD75FD0D46F369E3FC07CB53DF76532E9138FD35BCE76E28A7A1C9246CF0FCB7FBF47220CCE89FF1B5E3D1C01FE427DAA6D47FB41072F3C622EDE1015289167C2EAEF5304F2934AEC6463C43ABD2B79F74CDD5C652BE0FF8A381EF9932B376B0A6BEF25164769783647A4061A755A2F2F998DD4D830951F9CDB247B922C6671221873861D31DA0734636A5B467873FCE88601AA1B53120C02A8561AECAC624EF49D22E8B0FAC095BF2FC35B1642FF5B8A4617F001B74C26BFD4956219A5A5DF34F82095B95438520EFACFCA4B6F4177A9A937395C7EAB8B85A4345B8C4F60518BEE6B34829E74D873E7314112F8EEF7C7F185A65016B75D85AFD1D08449C2BE0C7F5AA84FF9E1E5AB0CD864B609A2BCB765A1D8DA0D95586A50F5861C
T$=0

[87]
Type=4
S$=1339AD233
R$=3464B21055B574A2B7B2BB972FD7CB27F921AE2E72833E60A11BAEF0664B0AACDB0482F0DBEC68FA8A41BF4AB989322BA73CC3D55B997B69A6C04A9E24A194E797DF2880038B22ED6D7E00DA1C1D004BE1DBB9EDA5E81C14468B505FC5EB9F9BA418ABEA5EEA2BF3A19662C3D5CC129E0658AABCF2A680352D1961E1D8484127FA8EAD0A0DA81CB152F78004FEA2CEB168576CC9CCD33FF4A6258ECEA726618ABB17D1726D2B0268D48603B53DF6C0AEE46723B6D687798B3C9526E0EF8497DDCAE6D7E4C53BE538B39F5D92694DF4DD80A310319D389925EF551CCD1A544A9A4C51A242D4F2139CA929CAF798A878F6C6AB88ADA3EB90E4A99FD464B965B5F79A785F40CF3C951303CB3F4683BE8504C2931226AF61519EDB46C71FFC4ADEF7BD972945D3ED98E59A9E56ED006E72E9FF89010113CADD3126CA7C5EDA4E59F2EA0010AA996E9DDC88E3545B7462667430C056D1B17F1FC7C8ED5AA4CDEE52D2E8D099A553776749D65A25D5538853469A7E275C4A6D66E057E830CB3E045D5232F52952DF94D1D9C2AF6092D585BA40D00BA3CD01CEB59F3C4B837465EA015A0291C20A73680E16A2676973E6166B289843281AF03A881BCAB3AFDCD25F1CDB3C9F18C3FDE2B972B4417719B968417679C04ED4DAE125CB47B7E5C1E0D550ABAE91B0261AEE0FF648BC2D4710828BEC48C70FF74AA7C2E5282C134D993205B5E5E388827EDD98ADB50607DA774869C062C920C0BB2DD169B40D9D4AC010098F6722D678DF1AAD993221DE44D4B406DB42207BD794A8C0A81ECCCE343DD94450BD7F5910EDB202BE969E38A9DAF1C1889B0C3AB775ECA8B24767B39DE1E0E7F3FD3BB1AC6CC031115E3025223C222A97A396A0CEEA6B3015FD2FD6B1010E5F741179FB7B3DB599375862A16B0F458C59445F2B5BF6681025010AAA0240694D88801C451ECB40078467211919ABDD328BFEC163DCE5785EE2DD599959230CC202545E3A383687A3681E275F10CB4BD339BA1A40628D5517
J$=-16AF7DE9547F06898E04BA0DCF383EC9835D0A303806A6CD0264BA063A2D369DAABF36BA688B5333378924AA0A0230D3CF6759FE115325E12BF9C88D49C391297FB207CED8B669DE009888094796F077BC8AB9A0E721CCB22FD1C298E06E1FBF7DA6D5143B6694149A86F6347ABBAC1D2CE678B20C2A7C76B9A9C2A134132855D9953BA9748A31C5DE74EA54F14DD08CA8BBEB1D4A0809D7596810ECC562EC8595FE0025FAE6AF50BCF6C050FD87D98B272C6E363335DA0DD2FE65AB172705458649994A3CEA73A5C40B4FA1BAC184B638FB5B688EF490659991949EAD7D942B888090FE3BD6FD8950A9A93CA0650FCF1831AE96BE92DC3A2514388ED9C5A8E8C74D6C6175E1260CBC7FE36731331E0C7E75E6F4B4A62CE22A83F2866CFE768426CBD8AB7134160CEB56DE8DB9F94E2062EF194324831D3A68A03B4B0203F177C67456D77540B59AB3C609C4734545CDEC1B16A2CB36B0C9ABCE0FB7431B225DD4921596E0F3961992C4A4781032EE16B97401F96775DE74D8920BBC366F0947574E6E7533A3D24275D409401955A12C43CD7E5B129C5BF787BDFCAEAF7655190660F8D8DBE8423EA284FC039F9B5FE72334F5D2A3503635A29F60D3E5197A9F6DE6AD5CA838913E0C3C6A65D71122F1BD1F675878ACAECCD784F0A549E43D76A99AFB9B8A64317D6DEF9A2E8B97A44B13BB4988AE946822B041863397D4A44B23798FFB5245C96D45D466AC271E6B8E8C7CE379B631A6631BD29B10B108BD1544BAB4DF6D8D56B8B676E8BF11411802F14834F71EB951FF1BF51BEF030B091207F55B05E4411A58AD89B044EE90409D8E6FEA37F838056CCD467F491BED94F2A3E6A3B7FD50D7099E40E61595D3DE0B48A6F97D9FF2BB63153FCCE8867D41ED9B5706BB268B1256F124B35A7C05246A15F36603D07FF4C3A685F397FE329DC32C0991DBE3B91AD0ACE95B71A6EF0480AECDA996E76EA957D88D814F5B6E17A9AA9E074E9EE69A1F1CFA4F259FF149EDD0D4CEE8F34B41A0E19F25
T$=0

[88]
Type=4
S$=C0AB6A67DC
R$=459D71484F1BB938BAA1A474C073C27483C39AA2B12AF6A1563D7F0E4B0AB4AF020269149E977365A07D2D8E1350BFE58F2354EC2DEF4CB928BA88F68C3DE0CE025A36EAA7A87B25B9E926D5E0CB1033A506C7280ADDC197252744C6505493F1675DF2CAFEE098180EDB0FDE80ED932C58890C49AED35345DA42139B6449AABCB7F8DBF7D6668CE3570491DB0F109289CC0287016E2CC3C90977AA6B973F329C96D8BA4BFB42037A61231A6A69CAF90B4EDD8759AB93DF1BD8DFE2200013E1CD995721E78CEC7CCE4D2E96FA91CAB75EC8BA5531C84BB731216CE4095D7CDA581F4C2079BA37BB3159A5B098BBBF2C6ADF811A4D20A861AF0744A988F277C50835206155470D1943CA4B81742C6BB2432DD879CB5B7D4A153B2EA303A3A72D4F0AD70F3075E67771BED8DCD83468EDCBC39C29CF91328A7D3A3F6DFAC3957CF07DDE3BF6F2C1784C3CEC896F933B0C10BF0C41E475FE38C1125E71FEFCD3C6D3690E875A9908F6E2610E1011704B3856509642AB737D1E198D70EB60811A26129474EB3B1ED8077F22D8276337F91B938C45447FE041B22CFA5DD94690DCA0D3337A531A56EB200F391BF354084B9B5C01400E8469427D62F7622AE218CAF5E00F6B78089AB37B354A33509AD64140920482DA523AA2B5EB7BF42059C1FD882DC72B7E750204148F3E4CF89976E5EEBAC5BE20F8ECA004D8116278A4582FD41AEC417F4A2CFF2D5B55710E1083697AE728A8BE20D2548F10B7963B0641EADA8EF2BB2AFE0D1AED1AB85EA3EABC61A46741EAD135040417D948569C6E233DFF91F43D989EB599A79CDEEFB142D8B868FCE6DE16F602670B13D57F41F7E697362913AB031EC74E1F58D1FBBA0B1A7982D0FE3E8E818AB72F026020E95C5C68C5EE28BCE18B8696CA9B55E9F2FC2E91867CD2ACC028F97FAC0E57596DF0D39DBB558E8568761B82AE311383B894886F142AA508CE3520F699F4F07A32F87DBC41E0A3F11EF9686E3C3E35165BF34616069A2A81
J$=48FAEC2A85F3801AF17B2B2AFABF53DCEE5D7FBEC9A6C7FA0079325CD4ED4ABC4E158DEA9AA9A1DDFB76AB9C4C7ACDC048D6506F1410355CAACC46B0646E3D95EB4DC257DAE94636F892FF61AD08D205EC59480D2981D289756346DE73DF6DD715C660E658F05DF6F61E96738EBF59E3E9A52446F1F96ECB9CD238CCDD7F1F367EFEC6405332CA999FA86FF287FF46EA6180BF314B74CEB48BBF6FCCDF8981A70F6BB6C6C5C5FCBF99CEF653F06702570641E74A9DB8B087A2D2664E46C987F5288F901564429FF30D9120F00804724A3343941C5226FDCDA748525FEE3A493BCA0ECB0ECFD1EE4BFA4BE47E23D9FC7425478CC3510137C722F5671779C77AF3C9F5A45C00527C56C0A2053F5D25006465B1C5313FC0F64E74139B51BB65E2494B50CC2010EDFA1B52A7BA6FA021A7BA6321C28DCC2B3FF17D4B3EE21ABE93CC944D194262A096134340A39F79715FF4D0A84FBAB5BF09C1D29EBB001437398001CB879B91C6FC0EE29789202AF9379A646D368D0162B1870512D6B6E021F7AFD364C5656A04673C71FFDD84796F46A30524D1FED262B8FA2F96701969317CAB9CC6A673D878EB85164F1C23DAF6E971677130ACDB48F8365F3296F537162BDAB7AC43079D5B902EABD91C01DE90F83054C8EA0FA5A29F9FE2CAF0AB8B95BB770AF47025FB1D717C9E29D555142C4D01663F86F6BFE999D6A41934AEF303AE6BDA59D4508DA9CC39E6FB8283AD7FCDEC741C257AA4675CF4A87EE2480095333CE79D567A0A1A4A93BA16DE9A06136B0777E18B3FD04F792A0C424D8029D329B9FA0A48AE43639B300F20EA57444D78A5061A2A6B38D6C66B08DF9E0D283FE3D9F8916BE96AAB8F79A79207B92E596E3F33DE926DEE4CFF336954764DA1EF7C5406379C608CC245AE316B61C060E70922FF8E95984CD640CB622D0590EC9BB05F8DDE427457BC65350C0662EBF3F103BE6B733D74C38AEAB821C87BF502C098AB7AF9BDB10115D09ED70F5A95CA18A1D01E0E48685EE67
T$=3

[89]
Type=4
S$=1BC
R$=28236D22C5D40551241C9F65E93299A1BCFB28BA0E82DC9D9982041177601E604AF5DBB8DC97E6486EFC110A6C006EA4A58E9B0DF0F8AD63D6E8179E4C3F5A68F1365267021BF3FA138D594645A583936611BEEFE15D43CCC4B3785FE483CAEC0D790D2452613519671FBF59154AB5B8B43357CE3B4969ABBC1CDF7C30992D65E44EE8EB2648F7496BD482391D7156CBFDB30AF54B0E475F280DA524AA3B805A492303A16E4659A51EA33B0CEC46E73B90A4A1111B6EA0ED762038939A913AB281ED0CA12EA8A4365F3D75086682B82433288D5F961497C01345B3E9B95CBE77FF984A137249A596B03AA1C9124DF018B837FCB6D92C0A322DB44612FF1DD9634A7388D7391C4F24C7AA61B3FDEFAE4705AD3F4E0B3CB517C5DEECFB2DED13347E2D95714648EAEC3FE96F308CEBC760BA96010B482F975858EF86E8396AF2B42CE59CCEF60EAF7373D91A327E673C006E275B097DB08F6D03AC1399F055345E37F5ED2D515146DA2A8000FF12CD538DB4B834C397601E585D402A4299BFE83F9E9418F2F8B0BC46942F15C88114F42CED2CED53AF604AF86A02956BEDCE6AA20CBC7C8F33EED8DB6E4F4A4336E12E79F4EE6419B384C8C6A814619A4DC5F13D847AFAACD58C856B35B3F3B761557CACBB26166C9BF9A0601E0785D7537F33CE3666907753A0EF7BA18B9A42F6ADBC3A730428353CFDA90CA8ED2F6DF2E0B8BD22969D2706C5DB3DC8002C492E14A38AA423ECD2C48C3A13B7062E4C8CED4E070B4240232B26CAF13F2FF3C3750C8722555C9F34FDBD60D69BEE4BEF784752CEF97888C9578B9E9DEE4E439AFCA4AAFB983563EC25C1CF164E780948B1D2DADAC032492529FC518AE5D3E7B1743897BCDE150D5DBF52EE88C152B4C7AF38789D0749509DE30FFF9D343E5C9AFEEC4BA48BADF2649D460E6459A2441302C29DA4BCCB21C87420FF316C5303AF600F27F46FD7FDD8388859566750AE490E15DC0EB98183C2A12CFD5A3392C47D91BFAA720F
J$=4C377E9F1427188CE54D04C3213DF8671980732E4A99E2344618DD37D8BEEE787A40CD1947D0B4073AFBDDC366DA83E0551D24C2860DAC1E9FE41E067D818FBA19636DEBDE177172020F49E8FB2964D32C6E709EF7E63AB86EED7E487881D6372DE7758F7D487C9EF254E24A9E9558631EC6D8CD6BEBF210010C2B970F3E3CC090F0FD77012FF1026E91A27C04926211162C556C7F2054BE9C4A6DFA83ED54AC166F9543ADE4130C3C109676DE49FBE46C3C84FF4881C0252FEF1E3DC3BDF008DA0962C2FADF2AFF5A63860E24E0EC5C58DD872028623875B4606ADCAE968AA09F7EB09D8B4EF50178D6FB0DCDBA3E47E2A285CEFAB2B75443950C680E415843A73485F559878CC167D0ECFC476E874E13BEFEE31571A37510BF6EA057055DBF9A0228074BF748C978625A3447F3D35160467457F7390800ADEB761A09EC69B38C410320F77FDF4AFB0E945115F35FD92675B1F44B193927DF3E0FB0B10570635B4BE2BEED34598BB4A8591F810ACFB0E2DF8745414B2B64904D207D4BA9CEEFB121927791CEEDEFCE1379F64E9B10B000EADC9CF41E8B5AE0F0FA6D060FEF02E874D55D1B0DAE049FBE48C2F803F0A570E9692C44473D55EC73FBACD7E142BA6298F9ED44985E9D16CA8A22819CF5B61D0699B8999F61255BB3738B36CD8E74B157B9D77E025DC6442E0ADEAB10EB4AB099047DA84E966D5A695812BA3E2D7AC8588192A38CBAA53EF3095152C38C067437F3F32B1D0C58338B927035477F5AA4CB3CAFD2C06FEC380E1229374057D8ADF4C6D39F180F2B94149BBA79E105B899291E2D8F1D3D4974BBC41F4A815AA13B13FA53414639A8594EF6C53DA172B46D881C4C8678BF3E5D24DCF173CEAB2B04EBA1A3802E862490E3D3AB3CF893AE22FD2423566EF16C76F5C039BDFDC27E1C5DADAD37BA6C914E9C74E467EA146B1D7297962D8FA8EBB858A7A11E5EEA8C874D4CB1B73C05F0D94EFFA451668738E47B31946A25DF1251FAC98E74A17BF8092
T$=1

[90]
Type=4
S$=22
R$=12E37EA6F3AF118F9885F0A86DBD757949DF9AB1E8B60D77574C3E26564B5996B9DD1C1AC2295D4F4349716E50F125022FCAA351DACF60A77430FC0E41FFB2134455CC6CB5B2CD2A638DCFA8993ED4819971C343B55910D8D509299689A76E8D3384426B720FA0846CC3A55719141947DC54658E3A046DF676A42CEF25EDBB02C5CAC7F630225640AB36D3DEA4719241E0CCB9DCD806B82CC78DF35C8C583C66B9016B1ECA7B757AE13DC16F7E3F7BDFCB98C4444925006FBF1E38BDEE6275F9A68DAB972504110A872BFAD6C6D41A6B635E60A573CD74969FA854AA391C95DE1DED500926B93EDD801B976DAE42CB56ED4785FBB17E22EA6FDC5D361DB3B1982309315638FE435C9A320FDC3B439D4E99427824B9FE73567B3BBAD08E153636D1F755627B6D9BBA786DD9F8BAC94EC41B91E25FA97FCEC029DA215E392345097E8A2BACB006E9274593579F4A8AEF0F42E55804776225607A32DC0C34DCCD5983BF0633718FA8DF28522C3CF71E21948CC7D52CB01D9AA3450D8C32FB557C4C889C339BAA69BE066028D8D206B3A14653F8B9F622D8D85A1629F7BD2DA6686BD3C6B17A0B73F16EECF287943C369F2C1311BABFAAC46D3F02058EDEB47688F93CA493FA0CFD46C48675BB7C5C8823AA8FD1A74FB9DC1C04EA953C67BA32DE799C9B35C7B4A9091B81F606D950159875545D6BE01DF82DA9E0CF021F22527211174627E0E9BB4B925E3814AA36014A9A112993AEA415A74A49392C2AFB0D858C14F1DD195A505A6BB9CDD13CD54443FEB74DEB9B6A7DA6247AE8621C02B6691986B280DFD6D2B529A8BC86970AB2B641C2BE80FC1A90F0C9D15EF96813548205AE0D681CF78779A1E1E485861A9563C95FDF7ABDF014FFCFC2803709C158BD21111249A3191AFE9BAA45C0ECE5C1C3B24204D12B720CAD54D67A71F03CD89C5405B707D742C7F41E036D40AEBF675B25414D1967F6D6C96D53A40671903372BFCC53418A9CD02C3EA76FE7D56007E06B7
J$=13E69657B2DC7E9F0F6BD3AC6065AB352C808E379B09559D66BCDA813988E373674F2B5F59402780FFE8CAEF9E5DB26AD0EEE8E9493FCFD93DEE853209754B9F9F0EB50514C287B21CA03ACBF29A19A88D8BA97C6D8B74211C4B48D326759CB7CCE1F260A3E003D00D1EAF199D0ACD5F3341706C640872210F6142117B74F5376966B120301FDA8F477F97FAE71C2DDBC580C71D40DD0A01D307AC8E89740BE83909526E3EF354F45383281C39A5ACC795B2B585B3EB8105F4ADAF98DB4AEAA0B95411DDC5393EE8A2BB11496847C259B785458B95898F8021D1DA8489F8364F71BA0759320C4A59E5ECBD37B5063651B3B282A21DC394E0B79D1B7E775CEAE51BF4AAE4EDFA5698BE7ACB36246196ED5482D94FAE92F03C847FC597007A5C882E957D7B7D5E790C9B736E3CA7F7BCD08D60FDDC46A7DF5473D3F891B745ADC91839CB290F9DFF6F1DDCDC219BA1835E0C84DF3C5A42AA6B27794F6BE57476FDB43E0B66C1358DFA5F48F9B082AF3CCF1688D86032B0D0D5A04DEFDED95DB469769CDD4BE69B4C2DDA1881523E42DF6B9E2CDBA1596BCA7EB89C46ABE6F9E1A86D8C00F82635600641B02B84B1E25F75BDFC2C14DFCED774591366F1D4D39ED387E148BB98D686501FFBC965DB7FBD7F0030D7D81F2FE193983FDDA38255DE2E07F83D51A9E9431311A50FB6CFDF573DCD359EE2AFE8F3C9B194CDB22A41AF19CD89245E7324FA8C62792E5FA8CE6013A2FD59438A9CFD753CD8CAFA6B18E1B9B8B4C95D6F93AA4C32B5A0DB7E9CA7CD41F19995F097DAEEBA8F5CC99622C1CDEA11D5D55A510E408B4FA316560D9D933361C842AA228F57BAA64A5A56E3D524646FE299C03644100C1DD78EA40A26D9C8F028272672576B44D66FF4CDD912F31C64DB55EEAE720EC830FFE2672A30B3E60E316CE8903CD7733816EF06DA68755423C70FAC727E6B8BC290F0D2EE1C55AC17886CF3D743EC168641F4FCD9EB4EF4A8391F57E84F869B3FEBA7EEF928F7FB
T$=4

[91]
Type=4
S$=57E0136A1
R$=3706DB28D7FCB00568BFDEE9B87CBF0878EF1D8F48524098773A0407AD090FD9E9C5E69B942FF5BE13746A1D1B0356822D4D69ACDF19B7A3D5AB4F68054BC9149AFC0F8164D91AF99BCBB2F684EF782FB46EACECDA3AE63492E4B79E459A5C21990ED7FCB4175714FD1ACAF857B132A3835EF3CBBF9B476B0A095606DFBD0B177067CF1E275699639CFD7A629CDB2D2EF97D24FCEA23235C9E08B4D52ECE179C246502AB0D48BED1DE240A8EAA27642E9D37514F83D5AF952BAD3E4CF41EF445CEC3A75BD4C3D7FD8A0510B8B7230AB3A31F75976816077E2686B4313380FEA5BD6C2E6C064013B9CE642728EED7AC25C5CDA1C40A22F80124514AC6C0313BAE6004425BC529C25596DB9BB8F8A236B6F28131D00D88BAA8E5E903B73107AFDB94B267F71B72E96C89D201589DA803C0D732AAA0359F6DAB1F3CFA1267CA3E262FEB7F971143CE06FD19EF71A136F14D10DB4C2E4D8EFEB94CCC80C512CCDFC0837C46A1AB348115290630BFF5B361DBC2388E68E8D8657992492A3AC81E046E1AD972F94CCF7C33FAC798C16146B1F4623642CF08D6CB19A0CE66B8DF7ED32C25304F1AABAC3F5FBD2C22A83D981B1B72E3E59985DF8B119E5ED83EF847C737865F154EBA474D2D6A7AC50206A85AFD4F703980D3DE705C599344476B81DF7103414DB45DAB22680269B387DD7CDDFE778909206F8BFD4C3B3EAFF89257D0C0487DF54D93E525DA413E59558093E127D1A4C31B8EC300DBBA8688B68127DBFCE8ADA5491ADE67A2B65C6E313360736E4C910B1F1980099178A6C92B89151E8947F220209D37FCF6D757ABB9C4E4F779115CAC92C47F47327309C3B82E8E6DDF0F5C737215A1AC3D219E11869A79F5DDB7FAAEA03DED402AF3387DF700FE1FC6DF10F9C22E122180296A4E67E0B03F4EE9353BC8ADCCF509688F1DA87025024596EF19045066B24A33774334685585B5EE820CEA328804145528D6C1C71AD0CAE6B08479AAF6528D95FFF92B
J$=51445AD5617173440A3090982B487E4EC421AF34D13CEEE19BC327D17E2866C62108263068943F448FD7A446B6EE96FD23759315EFC04F55405A49ABCC2F8CF0C5D04A6A964A1B1453106823D67BA2D754D40E5A378F032147B58AC5F8034AFB895392FCB462673852F7ED7402610097CAF66E08AB29739929F9EA2542D657475B27CF4F100E04F48D023D8D038B616318DC194B98E84BC8EB91012FAF5FAF746FF096ED99A6550296AB4896696C204E71FD273DA12DEEE11A7878B742609A483C69ED4F99F4F9F06B44782E42FB283394C005D4E8A2AB35FA423D9B569972A4961F32815B174A73A6DF50C8BF4465DFB4B76D302C66194AE201F2702D460566DC1811286F7EE86089D5F550865226C31E96E6F778A57FB2FA6FEE32359A8562973E12D0E3CD8C55DAFADD3E1C0320EAA4A51D80424796043B68E0C34C54AC634183A8DA9AC67E47A75902B41C60E6B4BA7E6E7D63967A9858421CE5F369EDDBF2B10B9D868FD637ADC5CC71660651C211D37C8F4C651AD3AB056FE0403C30B8C4900F207B1B6A7606BD781B413D9C67845B4F765C983D18025B778C5EBB03164DD3E60C3301455DBE49B9FCC612AD35521A945132A2A480F269B1937CDC62BEAF3F4D56773EB45BA1F99054D94883226F0D4821D20EAC8B22D99C21AC870E672104B457889C7A31A515D436D897256A4FF26307C8401B241AC094224238668DF4FC9B2B3B21D29614E89A19297FAF5170DB0FCFC4B358F1A6502BE42D0FF9C0E8F488A8AB6BC9EA205A50F5F559F37EEB535CEE0E9FDDFCD2B3E318A8F79AE71911EBC2EF0E817F8C402C225A221DE237AFCB93D0FE9774B098C904A8908DF396BA25BC122B7368E858543A7A2C0AFC0EE0E600321E6C6A1DA16B22E7A7E03FFB103E3CE43102120EFCF28D318DD411DC1C303F91E9D1C3843AB16454DDB19166BE2D17F8D774486AB82290E3635992651AD4E3A992878E263BD925C1E4365DDB6C090B611CB0E37147252743C9FC76
T$=0

[92]
Type=4
S$=19F6414B50
R$=21E98B872AAA23919DCAC50AB33AF665B7FCF8424983E79BE39C2C6DEBC55FFE555BCCF58262A8AC498B649D3FA4BCC3E66F6CF68C561CD21F1FAE98933814D921DBAF83D8183DEFCC45F0AA0519EE63493760767CC3FB24FA9C4B29078685DA0D25A69B126E8F9D6FC946822EE562E6962362D4578BCAD9BE2D6929D08D3C7E0A3B56FE55E409BBB17632FB0F909DE6163946723FDA0A219B6C142DA0FEFEDDF847DB266CC8AB586CC65216546318BB3F9581E1DCAFCF406DCFBFDB12EB852EE2B6C1C34840FF4FF923C49F218315D13A9B52E973B909F092C83376DB4CE5BF30602CF7D24F6F10F9C8506FD00A5D04A62E02CA3F286B82FB2C5F21067834F86C798A086D480FD8D4CD0249C7AC011626F530EF7DB804B49DD8785D8DE5FF3FE4F84A965242CE6A6D1DAFCB3EA315DEDB1168571A9C59671F1B7C9A94CFD88B80A6B3FEA04EFA375ABC4D844F2B1A5C2D39DB872084F2DE1A9100030EDB7EE1F4F81E1C92FA68B831CE3B84625C52D57D4C25FE3FE7883DB987D63E89BC614A20C8C7ED9AA62D45D8E5BAEBBB186DFD22A95766F7C0B860F5A98EAA098D0568231412ED1174D3F7D8C6001C086BC0142AE34B31E02F5BB8668E698C3F339B970E86198980836042EA998AEA8BD2174431F73237399D62EA070C473519DEAB0769C02F7B259D8DA9A9850A15314FAF59A6583319F191292C20A9DDD9930B184FD9BEE36F81FA8D956FBFE5A1CB63AD1D4A932EE1EBA380F8944A48B708B94A31A64677CE3CD1F19C3EAD8390C5781FA084D80C995498A703CD460ED362268BAF138D763FE437B3E0A388DE5767ED7375E6B76EC28150F86E011053DE9953389EDA7863837ADBB42A38A0E0F2E6A72B23CC9284275EEA18EDF50B5D6B76DDC0E0E6D7CAC919A2A33D4A922C4B23388843EE365E4DFA49B3E604C19F01B36B0AC379B16E1FCD0DC569780BED7E696DE873269046DE8D365E4946DBC7D09E9CD2BC42D1D85767D2939
J$=-938102A678879801D0D6F6067BD68C38D296DFF6D4EC1AC17B81EE62CA3C681562BD4C4E6F7FB42C24F7BF4D2D031F6DF07F04B0E6C76AFC72EC43EF3580C636FEDEA2E9A17E9800AE787868FA6E3585436B0234096BF8BC67D4F8D9A25E71FBF6F34D86C5EF4F7C8D3F3ABC4808632E88D17DD459EC6D58F9EE7E607E507E21B8F27ED8B28F3A6DF4B2BBB05CCC6E88E76F7EA47C624992CEE47B192DDCA7D711552883BE6EF5A8EA9425660116F4BB2E2FC27864A556CE79D3F7337CE30B8AD8212B5602FD734249A83380D7572A2AA623AC419D93ED2968119934103FF5AADA286ED172AD655B1FEEA20FD6D9783C3EFDAA2E4B6CF7DF9F412FD7EA8458A9CADBE233ADB94C1479568DDCD56615F91F63380CF5F14C96DB5261E8817295DE051185307CC295EE42DEC7C1182FA6B7C6A6651F9038F2C6D6E58B3E824A24A0563860D02163C052E7533D50EEA1EFF4CC1C6806A297AA606E36A9AA114085D13108A330A27CDA258358F753E85304D96B86792220ABFB6087329FC7D10B6B48952110917F8DF7E6AA3B0366E5DB970E6DE5C1C45FF090F71CF70639F012B8FF1B23CD1A817FBFBB231BA0D99279AA05EAD05E3A36252E5D4CEB7B88AB1D69DF7384A105B6EC6B8A536DBAD62928DDAA992C59ABBE5F9FB540A0B456BF6F3A42AFF43F0E1A22511AEA43C20F230287E8B6D285BF58B49169EBC03C4B13BAEDF2650952CBE5B12797851BCB599EF94703966A72844A61DB6430B2ABE6322C0AEE67C9D242B6A983B09A529B976D541E6F24AFA5F6027583A20695DAC5BEA975978D3CE32601A3743C708D2044515082615286C75B0925F81E76870FB1CF1BCEC001D3106430C15FCA1FF88FF23BBC5C50E67AF254D95E21303110EAEFC1604B7EE77A1C2B04EDEB1EE2C03B2B58D3F4CD492E16D38B9E7953B45D337D63F35A37647CCB83494AADF4305B10E3A77B43A0CA8CD401CAE7C835142417ED01DD3E6263A978864376A6C3E50C588
T$=4

[93]
Type=3
S$=13B55A
R$=1B87FE82927B71CD59CA0C0EF7A619929F8CE28C9B6ACE6F02381F36D7687E82DC1C631EC40A072AC7CF7DD6608F9892AFD8786DEE94E0875537EAAE7DA609E7ACE59278DF04972EEB09688C2182369F1965FFC6257A785349C138008C0FFD908D24EE399D2F6E390C277C2E8BA4EB92864D61AF2C278972E9570D589080542BCB3E28E6BAB10AC84C91F3895452B913737A8902943500BBECF4949ED12B4DD28AC194D900922AA1A89908DC07F561C0F4F6B6BEF98C440844B5DB0BEEFA14254CFE46E0F9B4CE9916E802A86CD7EAF337450C8CB3BCE376A5F8A2AF1726D46D378B5B02098D6684ECF5E34E8E2231700AA148D044ABD89C922081398AA525C6D66CF54DEBC24D3161A7308D8B3D33CD5E9782722C1D449ADB1036817B667ACC0BC2EE8994501C8ADFA09F0A9AFE5EB66437602848710FEB028AC70F3D3A81E9152F216816A61DFE0706AA98617BEF29B2B73A822E1A3B9B2877F218F4D56B46AA3A0D5B3A4D3CE192E3D9B818887BEC9294C9A482BB94DFB383DC22A7975A32207F4BFD6A039EE9CC37BEF271767412EF3D7818F435B88A388E2F54A118257F84356BF761FDF31F9A7B238A2C4FC528083878927B7264DE411012C3F0F8C2FDB6BD96252884F94FE8BAA85FB79AD6533E66C7BFA360D936781023F15B6DE94293A02293DCFFD89DF6F0ACD8C2C513A63514961F321E75EA662C276093440E6C91FC8CD5CAE5845773DDEE1ABF5FC848273BA427C209B62528172CE8B692738F5FB4BBD169A366D8E09216111F01CEF0AE1A7F9C1913CAF1BE5D3927D99B3DAC45D024D07390EA53EB374B546C3FDE7EE06F6B3179EED2A0AE336BF84A17060884E50F85F503ECABDC9B6DB684066669202E0B342B78411835FD9381777C8F095C0DF55CF9DFD1CB7C07B4566EEDF7BAB8C7BD6C2ED2245189FF504D49630E92D802C21EB0822DA939EB4C536308201C7E49F5A17A94674C76DD00D9CBCD47232C5A86B889
A$=5
B$=0
T$=1

[94]
Type=4
S$=10E8C
R$=1A0D08E52CB5177BBDBDE5A648BC0A2E82F3EE2099360FFE5A302A8BEBFBAD64899AAD112E1F1AB26C4FE3B21D89E68CE633BFA60B2A7306188AE622BC5A1B24D150B0AEB1C2BA7E0995F706AC6DE7D693F5A65673DD052C0CF4BFAC4D9748D8DA99044EF0D7E9620DC7106BAD48352CFBECAAE8F73B19B8BDEC44659A7D01B6DB40B779BBD879BD5DE05808B5A09CAC5864B04DE6F911906C10937D4E5B737E77154B1896DF704C15CBF5DF5AD7E5277AAA512A4691B47AD9A01647D23443DA4205D9C51A77C825943F776B40A767BA4D2A85F7E1D3CE58F03283D91CD748B76B5D86816724F8B31F4AB0CAC848B00EF143A4CED3F857FCA30CA5455D97AB74B0EF1ED92C8E29321CADFD8960D0D5E5D3590EED0BD524122337E56488EE8CA60C4843560C914AFC14A458559D8E6AFA348377B6D1084B441F8FA93D55097BF20FEF53EF1C55EC179F64077B8876CEE04BE714FCDF95C4EE6C2A784B10DC28A748C38FD5F8B8DFD371E42678235294FD3470B940B6DE3A4DBC61FE3D5736C9AF7B41DD1518028C1F00F921CCF13FCFE14A4D1A41E62EB77FB4892F2C8BA10B34024733F98CF2BED17EE3D32A2344372B0B0F5F7EBCA07D8838630257B7BA65E9763D4C5D44227DBF4D63972A25CB975C402F9009BF1FA6885D0121C9C23F368472B20C34604D487252428369E5E7C6B40DBEFC0499D2277468A8DFB3130E1D381DB61CEBA19611794307C7FCFD031C3376D85A5BCB6B1D6951FB6DA6BEE7051CB3D9022E191B4AF26873CC8AEE5FA0A9DEBD2467CF18F253752C4566E5ABAC297FF1478785AACA23DBA5ACD166B487E723048F2902422D52EC8FA6FE0896D5FEE6F8F980BE323667A1E0708536EBBB415F767445D0B46D771B2F9990FA41FE16EFBABFA8C82910972DAD2786F498EAF227B70E59FCE5AE8975D86C32F590C94B2B3659B29748F36E57B2DFB5A929BDEB2A531EA24E4BD6E69D1ED93B289273E5963E1B
J$=70C64851844ACF821230392F09FE966E69B4D3B1063DAF54FB1D3157F5E432A93E8FAAF18F9DF32D5E3DE9D8E1C48A859BE013D247567BC3290A7D6E81D77138CA6FA40CB600ABF676F64C7D531B0CBFD75816D81E5AF9F0C4DC34F23CFFB68C579357D94E041573EDDAA17B53921EF9B809AF30D0F373AB98396D473EAF47718F9240FFA52B2342803CC4F21FF37E38412BFECBD5348EFA5A3AE3E1A9C12A8B407463338A0B7CD58107CABD92EF35B47EFFC9AC4725FF214A5301A35EA30367CF74E62DBB49DC1702024782EC88E100BF766EB99936A03310310155D3AC879D358FC61854205AE96954901DBE28C367B2FC86387DEA3F91B1419D80F61DCCD12EEE61B3EE06BDBB6A52CC91835AD2892F9A96A1B316B432842A12B7E47A60F3F27743A89BD3E71E34CE163F727C904F4B176985D9E92ECB4FDABCADDA77F874C2903BFD1947F3ADD3BE12A9E2772CB65E0FF43E536BAE8E6BC224E49DC4F12DE2B9C8C828D09B5670E9DEF32826488DC792726F30E9EBDFB93667BE7485681C9F55895999F7FE7701AF8929D64EA822B2E009544A7576D77F3377C0C1786B7283348ECE4E00123301FC0FDC03ABE4D17DEA3B0D4FE84F56E4A5120AC33829716C50B35C5ADD9B8EE8340217B3588021CDD8DE8362B80C643938DE3D5D0193F2F499BECE1BDB6FC9D4D4C3486E33F7D4F628B2369E050CC8F678CF1AA28B802B17C8C30280BE292BFA45588910608D01DC2181BE5F2E730961FB0C5272906B1569D7DE825DD17C37957EA61843C240B6BC5D60011131E5D966ED567E0140EF163555EF10CDF34FD837B03EBA1AE2A80BE71FFE15E5DC43AF80F007B0689A99F072B2153AB891CC5B70B6619158E45EA6008F045630F2CB28C0E32F71B8C77F954C1F1F19BEA7E8D69DEB1EDDD13D6414B44ED8CDAFB1D962C7326D49438A1502D424F68F0B66EB04763A7CA6B39307F04204165BEB0DF0791732A031FB35FD2532A2682DD
T$=0

[95]
Type=4
S$=D139
R$=1FE0139A1A34FBF0DDD6F8633090D02765E2E7051897611E4A0968AB038F2B806E3FD9D86809B99BAD80ED9D0A8013A38DD2E373A0F9650BC1707A99A588445A2644CD000F9D17E7275737DCC451148F4FADD23B94F120707A6160C13CB638AE381B96DCE84E9F15991259D38211737E7DDE7D647F359EF7D9B5077584AE80710156413FF20BBCC949907DFE5AA23693391877DCBDA3F1605F0F3392C4CFC6B6C6E782827CB753E0A788C47EE6FF5755C8590F1C1050EE30C4EB7914A7534D8A67249B17F8CF79342BA50D119171F083FAD4BAEB7FDE1D43E2B41AA321B502F4AF045B4C08D65BD4BB50D26E26E64F588769F191CF9F60277994EA17922EB1AE177B949E1C9A14AFC71815096CAB0ACBD8C148224749D23B32443B0A469B597D1693467C25E13479BFBC3531F09C98055623DFD16EBAF6FB42E5FD9680088BB055575DAE3DE7AC1B513846FBFDFCA3AC8755ADD2E35FB7441FD80B419AA506039B7ABF9D3FE79DB32ED16601A4629AC739A5A127681EB5D5CDD3D2F9E5947A8DF392B38FD6AC7CE16F01CB8A925E27366243C83176E3A4C27EADC24CB84A26FA09433FE7EA13BA0E7A2D8D12347AED6AE63B9F91CDFE2BBF961CDB24C7E8CB78557089A4DAD70C4DE968DBE30FE4C2B4F07CC7718D0EC939D11C53C3E96525A4EDBEAD50790E4BB0F534FC662A9206D863E89D888BED1D3030866CB1CE75745732159D94388A273F249826456D8BD8D2A26FBE8B0B5D5F5B04B49EFDCA3F99902D4ED0509218FA6CCB8075962380B9560CF754736580D7F4693E2FF3185AB9D047B4A11E0439C657508278794E2A1EFC6AD41F500069C206CCF814EEBC692A6CEF65305D7A673BA9D647373E2CF06EFA1CA767CE81A674045544861C173B7C1A3C4E9084772EED1C496FEFBCB8593A0D5F6FFB46E7BED8B53BE60838CDF6FA6F5903B00939C3FCAE71CFEEBC75799A67C984EE97ECAADE7DDCE34071B27C82BC8F
J$=CB13CABDF30CE170DEE31C10A943B92089E67B060A52E82C399E40EFA96D01ADE985FC5B3FA7075F5DAB7378A4A3A994ECB34F7F197F4C2D105BB57C61B433E74F41589A5C3431DFE796BAEE1BA9A1F3E15427F74B8C7385D330A2C564E99C355F5B9C095577F1CDD8B71592815C47CE98B126329DC8DFA7380DE3D1C1B48B7EDB4514A9FCBAC4BD8BE4D01F66C47D6F8CAB91A444C7E7CB821654A247F36813A4600A77691317FD0EEDAB944418456A1F76D842E80BD795511BAADB000A0FC7BAA070E79922B39AFD9AB5B14D62F1F7A8F0BCE23DA4E618FD1EAAE1F4826F97848D23C500359CA18D9CF108234ED969AB92D737A08F062F5C58022537E4950874F4287B653EDC709CD1354B3C585E2F0FB1C3B72AD2CA5697A4DF4EFC583BB72B47D440FCF4B311D4A5E8E2631F9FE2F7FACDFB3710A3F99FE71C5DF8F6526AF9EFD1FB2E39F87E402B0F67CC57385C70443747ECE7449F8E0D1D0186B280214779329AC652162F99D2D035804F993702F5EFF027E8312D6F50D589C1C43C4C1C62155B68A3EF8ADA452270419E7BEBD699CEB07A3F75622777A42CF59772A2B9AD76ADFC69EBD4E2EAC60AD511FC2351DABEBA6D9301454A630902F03B7D94DA25B3553F07C932BF68DB3B80497176C4A685BB335E45880B27F33AF2912C71C850265F55CF91BE71C6CC4B01CCDC54C866EF6769663A80B1BD882FD2139069ECE6A7066EB79A21B54EB1A6CCDD3199EDE7FFA267B75B94B4E2A752A72FD94EE53C9E672557FAF5FB058CFCFB5778D45F05E6C21246B90E550DC16AA8064285A3D83F8CEE8C7000C9CC4715216167611123F8B4C373017F590E021ECBC3670808562F6A53129698168448BC2E3228300DB6B7DFF130898B626485E4601FD5EE2E26FB6A666939F71641CB8354BAD046D9A2402D1F32269B037FC59500153BB2EEC3760B79B8174447FBE5D18F4E6AF5AA9F44DF315AC1505945CD9AB67C4DFA790F5
T$=0

[96]
Type=4
S$=17199
R$=161409742C3ED06847D0DB9ED359D762FAF4D78BA3213860D89049D6FC949D4399E9032E23B3F43EED3211212A18EB02D7D911D7BCBB09E4D5747CDD536DE568C9A33CA9D6731D35E71C824E51862509D58AE3B61B213D72FE5F4A18F14BA09819CF8CB5A2DCD0E6D9388FA007ED11E792B5A23AA69CD261352657194C02D36D5E553F5779F0A3B4B09D710356786455831D3664C1DA9871443E08ABC4715765AAC3F47B0DFE965ABD9BB6C2B8F8EAE323CBBC40361276BDF47A5A28C5B1B54DBBCAD6481602FEE6362753A4D2DC8F662CEE91ECC5F8EB880F87DAD7FF0A1E76459B3C065AE91F9198D6032392D3FC4A0EACDE2E7F8978B5FF2CAF18EC1488F45F5885B2710D89C76964A9317817C62199CA244CB826AF997EA20714268C5B4D5E95AD764582E3090F7C26D8F4DCCA9FBB17A0BE58166BEFDF1280B6DBBFA05F620DB61AA51A5C83D548B6221751A87ED6BDA1FC9572BF432ACE5E4BCAD213BEAE432D43EF83E4053CF21F3EB33A25780F33C53629901A064C88C012FB503CC8F7E9671989CDEB3AB6DFF96B68A51031B9661F484849E47E70150AA3B13210E4D58FA98DC578FC342CCA4A517F695B9C4A1303CB28F5CD8D3CB3F2CA9AC642A176B9E46FB1389148E3678CD66EE61A2C0377FB9073D57D4E2596B522BE2AA82289210ED9E5B8D383D6DC7834BC6BD3A3C59A6867DACC388A731327D989F73617441857B69ECFE310202608C6ED0F2BFA985C12A10F175ABB46ED0E59CE37360CBAC0B6A6604531E4E751CC4EC8AE417AFA0FE5604A54E47AA296F1E50DE0340189A4A4650095F0F2BF3439A2F618248E9038F7088C2EA1D0A754D91D62E62EAE0238044A591509135CD369570555C8471F4552E1F31CDA3616222AD1A68467F552FD27AFE98469117DA986FE426B4833DE22DEF929A340A8703CFDF66AFA5E01A270B56AE799908331FFCAFD140C51A3B050CAA2F3901E949C14E53D310111
J$=2DF127EA32C38684C2DF56D0AE3E71C348A4E2F36836A2FC2EEC14D696A9D7A94F1DE97A8071C56C27711E9F3E46C59EBC45DFCB3EA1762AAA2273CEAF4D6B075BA0848B6B431893809787DB355A54EB2AEEE4B3C2870050FC7DBAFE0467ACD590A61E6982A89E3FFFB48363EAA137670EE8C83B17406104E36FD8CF32205CA4713842CCE0D9C76E2FE2E41AD38F5669CD80602D203B21CA4A28F5277B5BA8F055A5EA25BE85DCA6BCE9AFD15CD0BA3647D762E1D4E6150F01B7E1ED531626E1A49F721BD79B9D659C1C80331230082095C709171F93BC1F92479F320F0B08386EBC4EF55BBA5B497057AF87AE38E2F80513C1175C72FF29B90928C4C52AC0039D80AD4CD649A3837AFAD462741C9F738145101AA0CC5D51A6289E6C1FCAF119A20964B7DE887A37B80961C37D3473C5E3074DA34640157ACF03BF95D4D36EDC478F0E4701707C9723E8FBF61F3B3FA65E1DAECC648869513973A7546F3170CDFD9C2A192FA98178E9EE318C87FFC0BBBA20FB1FB6A8CB81EBB332282C16135BBC795E9288A6E437F7A4DAB02FB72BA5854E2A43C2BD3B801E9728300A0DBE98CB7EC057462FD720C217D34BFA91AE9D08882190816263C6E651DAA2957CDD893B85E8976B1145CA16DCF3BD0D2726C0DBDC292BF3834DD2E7B96B95FBD9F02C422F751A742F0EFFE63A7462D8651E002B5A7CC72EE96533BA61A9FE4AF2B1E97FCA75785BAB747842E9EF9B562C9537787DBF172FEB616F6FFA838697AD0055584CE1D64014EB564C3E720940C4B97959686DE1964ADC6BBB80AB0D4ACF9AC8D6FC01DC9DDC09660CE363D773E97C8A577C439F0540FB00C631F5F183FEED38817B97CCF127DB446CC4A192395F4E384A4F8F9856D11F0D8B0F2669D77E9D3A951EF605551E4D422BBA0E7C29C0C6BAFCB4F523B7081F6DDEBFA18A0F01EC3F71439B1B9B90C0332364A668CE8EEEE94916DC2492CDA54292A2D1C10087E0195
T$=1

[97]
Type=4
S$=9A384DAC
R$=24A631D5E018E6D455200DDEAE6E5BB469FDF783252BCBA4D2D60EB9B9B09A971D6C7B20ED041DCFA99EB4FACE68487C937F639829643DF9E016B98739CFAAC95943294BDA48D0E4D04C1611B6ACEE516033F243E7E7964BE206B7F410BA1F5D1F829E13480BB80B1191D81ABDA6CECDB29884E4EC338C0DE94E2A5B0B5DEAE0965EBE53A42412B2A5B1B3FCFDAB0466876A0C99236E3ECD67A535C6F09F257AE688F0646347BFC00486E038A0749765A5B72CF4443B9E0600F64C65F43FA39A19215CE8775AAB2F0C647D36A91A98EC3AD49DED4BFC5ED063847E32FE2F30E9B89F10123590D7565637B1E55E4C35712F9B6F1165394E32F10D73682F71816C206BF8D10B89E9DEC891B263849DE1D0CFFB360455116C88E79E5B13E96599C317EE77B8FAB5241AFCB45BD97BD0C1D20AF4157FC6F114CCB54B4CC1D93595BCCBFDD56654C1EF1E557D0E6F2DF028A2A8DC34C3158829708212AC0BE1F529D0A2EF3A8CC171E8313DD1D1794A728186DE503FCE19606B5AC9B0C0E6BEB5E917906FCDCC6C90863ED24892F2460F08EF8DA7ACDD580A2BC785D8182780C1BDAB5C632944E4402E23FFD182FA3B92D5B98B04A5518CFE629AF90A0E0DC9967EB52B762B17945F4ECCE83F6875BE4AFC75C835ADC5F3183DBF89C23084A8FDD0D6609E444B275E15FBA99DD9A6E337B023C2376BB4CE02250FDF613ED969CD010E3395EA3A8EC242ECD712CCFD684B6F0E5773D0AB555B213D56D9C3625544664AAAC1B77F85B8B84157F92EFCBF8A39786DF0918BDA92BB8D22BC8EE32D3529F9458F837F6D45F240A31873DE1B3FF75D6AB40C43C846544EEE6705A88D201CE502001B5F80D1413D020D3726E64A042714E80FE8C3E93D28A5FF9A28AA2B2968D679F923905331B0988B66C5961919F5AF80934284745664250981CD2C87BD0EE0982467D33D5EB4B2CF89FAABF1DF33EE0FF61275293827127075
J$=-6FA3FB4B37ADB2723A3393D81EAF746DF15F0245EE2EA473A2A619A347FE0F97A760DFE459F43ED0C36F581E59C76D07D6445D38589C14199E494921D9FE0092F7312898B2FDDAFBFDB540C28488E4E684A7F9843AC3C3CD2152A0C6308A7415A54048AC30C64944AED11F20A3C420708413DCCB97C8D550B6130F348046F7CF36E9540A373CCDB5CA7A61806CDF310956F2A82C9017D5B7F842C6069DCF6C950598F5415EA1C18E2776B8A88D70176127C7F33F7C1D560A6A12C4754B46452F34EF18FED485312D83AED2DE1F9F48D59473DB2AD7ABB48E89849D87D5541F56188992625F7CF2873D0F55296DF6F89FF23A4D8165E92B174BB3038D2C00F389564AD584E58AD85FE8829AB4140A346E44A09E68F9D13FCA92CEA34D4CD693AF77D4B13339CC16412AF5037A1B5520B8AE9277B68AC935D57A14C6F1626F1F3ED35CDE7FB4AFB78BC4CE3C630B7AD1B876BB3DC3A12FC4359B0FB057E0CAD49BD5A8B7C9AD7224F52C0EF713AB30690CC525DC5344D315942F5DD9897E586C53D5EF636D00F870988DA9B60DBB76AA1F2F76EFB4C708166058BE9A9A5C4AE4CC875A7B2A0B63B12FB34A131154BBD34F3D91C6ECC37BBDFCB1343525E81F0F4AA0BF6D2A1BD44BFB5D7AA2AA5F7FC96253BBDBE8B6E37620BCAD463C251FF4C81BBECEA7AB4FDBEC0FF315A388616E68082F373E8B749AF0156A987F3DF06156F83D0ABD6192C2B4F3645C8149369E29C32C143764D18864DE9357A600975A37617BE24C8F70ABD8F1DDB3864CEB084BF00DB81C4CFAD6583DAF9C1FAC0F2EBDA5EAE027705C3BF085E1E007B959C608A1590D3FBBE8C0AA43A7151520B2BCD1B79678EF5C0D01A110F7192CA03C5B06D75910EC71D79F0DD34F09936C646EA253DDA86ECF4368A98EB593927FDACB7C80E11184407B81B94CADDF806C5F9F734F221FDEB3EF0E788E5545ACE07E349C831EA82A539C576BAF7F2F5E4463F
T$=0

[98]
Type=4
S$=2D55D68
R$=CEF380788DCBB83312EEC86123BC4E28DD7E33548910CE0A6A993BE61485BBAEE6ED8CDE80998357C109043ADCD61E77C29661656168FA515CED35812B30E8700770C4F19F8519D3B544555336591AB52E75D0E29A68F50358DD582F58D7E7BD49E3729A78C829FCA7D20F99E6495AFA75CA3ED8B95D5990D0A5425871456BA057E792ACFC0DE2F2AD48FD7E1908CFA34B31D59960E3E61CB4EF649EFA76355083958B4BDD293FF8AF86F68995100985F6152ED2536FF9ED34DAFF6A1C7BDBA72DF1F237DA35943E335CD481D228113E31AD920AA8477D9861C64120BA4C4CB234467C6586673E3F7FDE0E60E9A766DF5F423D339E2DB5F5E6140864340195BC330A6F6AFE0DB893EAF32F1D16A7BF59745613AE80C6D5FBBFEA5ACC3BC501889E11257870C30A99D989C8F93436B2AFAFCA03988FC72E9E5BE42237F463DF98E00A898D4200E9503AED9A8CF5699EEE5005713E250D06172C3C1F66DB425D8B7F34DA5F2940D3DE02DB680CF69E9C47855A4C6F7BC0055A863C8A44CCF8CE0544324C87594C344D4CF753FD08686D50FFAE2B6940CCCD5C2092A7B56904847A5BA88EE53896594A1AA8DCB4CBA3C306104E381AB801C0ECF9A0520816BCBD999C5EDA1D78C6E79B38590DC3D7F638D7D745308120AAA3FA47E4BD524D9C3E8BE7DF53A234E7476D34FE36488F8D47BC11003F44C6E4864EFE6FEDC03F0AF769C28A325D912B6AC2A9E712F4F10247465D2348102DFCF381DD601E18B77613B46AE60B802F53943E1DD37002FFC9FF871E006A7E0FD310B9697C6EB23A8E531D76DBF2F1548327B16E8056E86015D6CC3EB81424C21E71D79A0EFB256674B6286D58430E3BC26413529521C2CDBAB02020C243828D1B670A16471A1E3C5845D5590E693A9B0603E230EB1E8BC805407D02DDE1E159839B3A8375BD9F6C7A0B7E301B4A879C4B35865D3807661B55B27660795962FD8C183
J$=-C5D62C89DA7E0F1BF0C9D3A8853A354E47D941E1D61746AF404BD5C721CC68F71CAC6C2C79B53177FE2184DBEEF48F35199AC85B341685772E16B77176AB50E968A8CF4E585D5D28C578C6B526143F1277863B5E46AF6AE1073FCA09C8D054D867587490D0BBA59698E15A245AED0E742AF885D8DCC54911C09C4A5FE5AD45FA03834614893DB4B2C665F6E10A6A578870980D4FC40FC3836C85047E811B0126CB793026F12B90067DA8088B46E5CAFCC1B2BA830FFE6A2ABF1FBEE96179BD540B0AFFECE21CD797074479EA3606A30483C1AB19CD45CF2224ED3A7D2D79B734F6399F88BADF58F2E37BAB6E5BB37E04FD3C787FE0516789993FC1D4DFA7789AB109ECF35CBD64038CDA1A14B11C839BA597D9D4E75F19EB4A066870E3ED8905EE602044727B72736773F14F8F33EC88E208393421798F6C51D7774CC78CE8F77CDEAC55775AA58505511F8FFED696293DE546F22291B8A6A6B5C560ECFC3DEF3C76977B62894EC6CDA8E216AB141B4B3E2914C0FC29897AC4AADB99D8837537CA6E2165D46CEFF0023B16ECEA6ED8352F0944A3743079CE778C55802DE17ABF0A3F9EA775A433B8C9961C2DEA4E9610DF2E7DA1B919900DA15C96FE4DF2679F4E597704F38D203EC753B442B586F46D4A78AF57ABF2125E2FE1DF73A4B91316AE62AC34CB71227F0B44D00F6668D09B01AAF2D724AAADD664D8B5A3404E0BCEB2366F536F16E5F716312B015FAF26B6F8F036BB5A4F2BB9E09AAF62C4D9B43E43C57A94E08E1B6ADF40EDB2DF415C36E563472E0A334DEC53253976C09089F76AD9F36AD0DEFFF993F942D2FC6ACE9965130AED0942FF06AC190A46FEAAD489837EA0B5F7C10DF55A185A220494AE2A414BA2DB13AFF59043843EEC6FB98985164A71C24F2D6F89CC123EBC0CDC3980E1F1B83A9F8AC6976E864BC05252A0CF151F8D2D12959878A9463DF6E0C4EC2C2BA9ED4C9B0BC3F7E1F6
T$=1

[99]
Type=4
S$=A61
R$=13F0893F2981C164672EFF5CB391CE4C95AD8B5A54B28431F2F4449746ACA1D614214B23CB422520A38212B6C2E617F08F9DF3FE97677A1AEA9A77CF8D758988564668B9EAF31952BC6376ED22D0CC8576127B383AD00390F15784B0D5975B0663094AEBE890ECD342C0B453D06E5AA99E796C7978476DB3311A9E0BCC18080EAD9CB8179AA5530C4D340714B979C46BD7D7531C5CF76A48B727592ED2DB4F9D634BC86F5DDC15F7025CF93602FE2C4654CB9A86EB9DB8B1C8C72759B63E3A5AAE945F6823AB5D62C6FF0527C665F1AAD88FE788031C2E66BEBFF3C6A55D32D7D78F51740E1B18FA75B9DCF720A109D0BA75F45C755EE04C1B2D938C668426B4F68FCB87A8B67568B9465A4A4B372F0D5709291C475F900A61B0A472DEEE146190A06F857C75D6D206E4850E47830182E8911A7505A9C8F2A45C8217B292A1A2A022EE21D7EB46C024826B31850071F97A76435F1C54E2D09CE1156D0AB6E85F8628AB3FD6CC74E85712464320F9125447F0919B1DA39600BAFE2ADB7445E5DF1A658FC6044F51EA373AFAE57693DC6D0C1890C1EC6AD3950FBB2FEBBF031921870452481D825DCDC7BFBBEB788BB3FB702880260A6B82B55DBD0D258D62E2DB1173E4DFFFBEF0EBD5DA9A94C13E3847B104BB50C0DD720FE59FF10402CF69558BB8B79E3F93C17E012E83C6C355C680AD239C3D646B19A42C9C8F84CC01AC6E68A2F398A549F1168E3E55CC093F1DF029B7DF15023EE9118501AAEBEC096845A86A32510048AA744675F98708C079324D3A77CF5789BCDD39CE71251473494361EBE169B18F1783259DF1755F015EE750A5AC308E6818418202C97C715EE7176E51E6CF25772082B43B14E527D3209515356AFA16231D361472974EFE7B004A1D2B458DF52EE93D2EE10BBA26E15272E4A996D5C3A67F378D3AABE5DD39F9680A7231D382B0297156B8BABEA61262EF356495BC1E27D
J$=E2D7B7EB98DFD4ECC4E8EB0BE63C518EA6511FA215093ECB5A657C21A0E16F85033EFA21D337A1189B64E2F15C2A9C345DBE1FD2EEB9E1E74005904A1B5556A56D66E4FFA62A793FFA0506EA79374BC16DB67EB279251229BD0FAED11D122AE65978628A7DB3DC0916650B097B7C64891EE95157DFF00EA29A834A55024F793D1C541DBF9EC6BC38975A23B6B2E9836A1C419E2766CF303560C8F425B884BADDBE6792CF72F6DE8D945D3697CADFD044D6993029D0E50AACFD833BE73B1B1EAC3E7068E26118E95E83F2B4360A9836BB0C399EB871B6C203438CCD99CDAE05324725BC6A46F364C1E4AE383661C8D0751357C8B8433A8AFA171B5D925E434A67BDFF29713AEAB457160AE3CB7DC36ABCDD77DDC4F1BEFEAE2921DE8B9CD793F0F6522AD9115BCDD9777C44A0346F19C27F559EB756CF3FB3835CD68B8C39E761B3A9D6FB91FD4B1C501AE7C8AC821FBD27EBADD92FDC54E7DA84DB240C83A3E27C0A24ED4D392B0A6AC5BDE62D61F57C265B0F36D67E6A5393561741C9F237C250136C03C9332A95CDF2AE1BFD96A04B5F3E88807D7BC9031F37AF3539B0F4D49AD1C449467302BD691DA730142D1E9E7BDDDE450ACCCC248822956D9AB2D9FAA65811C81A9376C9C9B38BE34A68BB6FF0C786E023F30253A0867F767E302C63C6D2A94A758A047BB740D7C453C65323CC5A004EE3915000367D6134D502227BA4E71DFFE2367479CDD2F5C17F2B7FAADC9CB9C0F1BF65C009272B099E2BC398B91A1383B2936FBD2220E4DB80241089131C020BD38FC17EF91171F7F07953AAD9E0A64F0BF4F8442998A034C61A6705248D1E6C186704FE851C22D10966CB81446AE2F2922BC74C4843CA332DB0D9DF9D0823F0A10833DAAAC934B0F0E3F5356C07D2F46580B2C06CF3B742963698A4CB96405424FAA294A8D2A397A9EE355934EBE8DE87E9302363146A9D6A1D471D241E09E1F7A2E4
T$=0

[100]
Type=3
S$=22D2612DA3AB480
R$=92971B72DED53DC240E4B8FFB52E609F867397413DCD14AFA20E9529FEAAA34CF83689587D6C89F7752E5B98383ABF9011333CF095C4A4D7076997BF7D0822874836E1BA855B470AF45854AE4DDDC9C9EAAB498F199891618681678FBC6577F377FD5F6FBF7E45E3D88580240138442DDC56F2E922B0E778B5D050EBA5C0214218F89DA8421725685E5C906E32ED5FA44739E1C73398C366014F335A89A62F11F80F0223635DFEC1FD842380FEDA0EF5A4B08992D1D4EFF3985F39990E5D63DB765678DFBD0AD6D09C4A95D12AA4427B1316CABA5CFE44E9B129A989CED9A6608C3477256D09E690D1FC8CB568196B8F5EDBA075E0C484EA1FE15CDB2C1DCE3A9A5F0152BDBD4B14DA500C42BA12710CEFD1C5B12E0B5F6FA3425BFC8E1D9E570758B572AAFB431ACA03227E0860BBECD9312298E3044FB09F0CF60FA9CB3A85EDE5D3F50D815378CC782A0409B867CDA7FA632EB3FD43CB36CFB1601F43E3CC06D72E685E2B8FF6F9F52B12593BBFA7165808A76F7700BE6550145849FD115970AE48B09331D76C2AC8642AAFB183093550720858E52746C240BDA53BCE767472016E08FEE0528487CE073058B867BAC10837FD7B33EC610914870794800D94026A26C6D8CE59AD913738F72B3D91C05C8DFEF747C4A114F86DB82304A44E60983E620F516BC581483CD9B6B968E8776430642C9BCCDD5AE8153C913A536D851F8EC84E07F408362BE8B2D0ADB07251ADAEF5297F8745342CDC17B6D22EC0BD8D4CE35D73E6014E0738E2A4B462CF976237CC6912C64C799B167AB10FE67EC50003910E7D355531FDB415935BC9D6600C6B7E62603FD0434655538A1D761E3FB3D4B51215342E8D7956BBAD3111373DEDD597DCB3F0CB93220FAFACF45DB206CE182FC3BE71E8E2192BEC5415F37FB84EED446C59F02DC30B5BDDBCD34EA18029CEB19565BB57C8A867D7D31A2F5F
A$=-23
B$=62
T$=0

[101]
Type=3
S$=26D1E2B
R$=3C6B2D3D3EAF0A3080D2D9EE2BF8AB87E57FBD8563E66D9D8258285FD3BF941C3603E73089A5D33C89866B7CED41F1270D3D79D23C0CE68A72CB2FAD755CDADF0932D884942E0615A5A1B6FF0CE0D9C68BACF672ABCE30CAE49992D35E634F56C5AA840535786D9240B65AA6DAAAEB8FAF2CA3C395C04F78D3312B27B6258F9117D96F5FEBDBE2BD92C826786734CA0BD862554BB942188AEF78B42457096E9F4C2F8A6AD8423FC2BCCC9873BDE91062C3237C58BFEA5FBE0B8CF6FCE198500590CBE15ABA263FEC7FBA49990B45C3921CE79F0339ACB7071AA0179F9903AC6AA8169CC2453B6D3B60BE8D735A9E7983B709EA612EFFDF0912B25A9DB870D4504ABD1E57FAC729E42B81B338DD15D755C2695CA0350F5A942D36E6030AC4FC79581A6257B01A5729B2B2FD5226D5492267022DC659E70AEE14BDDA35ACAAA86883A74E02CE8FB9E453E2B93DF010D90BB435B749DFA875AF1FD84A7320E74F169620E719C363D17198C1CBAE839E9B5A421B2134BC67FC5985ED27F6D84FBC6838B705D6E02E4821EDCC3A7214841184C1772C187EAF73D3ECAA6CEFDA57AD77B374A038A323D7BA6B215D9A1E9D041310BB2B7228551B5B94342119D5D37B56030A00A4AB8BC0208B49F575AB00306372D63790AC8C997B8876B5FC52E0E19C8CBCB468D55A2912FB4A2124A2DDA41BEA46DFDF3CD280D073F73C65EED50BDC93BBCBA890E5BF14B3092413F2DEBB19698F20C07B6E1B9E33D60CC085A0650012D41DD84B6BA00128EAC2643C93E7A18031B3F9E3D5DFA30F9219E3A8CA5B97130AF46BACDF90F6ED1FA62F792A0B82CC75858FF2AC6FA670CFB5C4C2E56E192A075F394C3EA95FFB17DCEB757CC69FB59227884E55F4DCB65D286703AA8F1492210F86B04024722C68CD91107E431BF8F2F6B1FCD4FA07BAF7731A88A7F27963C64AE81E05ADE95D52CD37
A$=-D70
B$=12F5A
T$=0

[102]
Type=4
S$=1F69C7CF1458D63010515236
R$=1EC60D054AA1554ADEA0663071CCD1EA04B7361271FE3D53EE94EF16C025C040F2D0788F3C181AC25F0D1FB471A9DAC5E98757CADCCFEE40A0B42C048C485CD98353DF610C231DF893D6F0C55731079F0EE5CC91C91D425B3F405D6B85908BBE8B6F62E2458913A35A36DA90D344695722A6EB5D3A22F3E614145F4CEAFBA4A7FA20494811CAC6DD40606ADA1C4A56BAB85C0FEDEDCD32692701A387B486992E627DB5D7A6B9212C63D001D7CCEC6DED9827761AB58DE4A6D317177FBFD72800E3D9FEC20082204BE932C62717B75FA5E99C7D5B6F340F983C9C7953EA8680F4357E9DC140AB1B6609889550217F66E61682FAFFB74024B32672C582DD9532F52DEB26D804A980DAC0D31FBBE69B3EA1AA3656D0B8DADD8C6F593B9B045D582BA42976200223147DA251AC07FFADEAE227513F355513DDB10ABCA98E403242A9E06C1F863FA65FFFAB54DDFFDD3DB0742C84B5F384B6927ECDD224DB2B8AA7199B1C9D33600A6569DDC0DB091918291E7406E14FA46BAC2D182865659EE7EB43309D0EC5D3D5DFC66B22A8B07017668D2DA54EDC8C30FDF297CFC2DDD726ABDD7B528A1882C5F363B77C0AA9D0ECD38B1CB37F73A999807ADACB2FEBE802A64F2FEFFBC31D2E1420110AD36262F2314713ECD28B3B1C4D40B5351270515DA5A76ECA9214CEDC5E9E9C77869D904D9CCD1A1E498A2C3B05E7457E373C8B32561AB308F00912EB61877D6953CF43BD92B0E4829857D3E2CFACF9FD88D76C67F8A7C30D1CE8D89AE214CF6CAC085C49056C6ED4B2C7F3300F0C50E1407C02CDC05202525CCEFFC04273938AA363EEBFC8431054EBC6B631BE7EA4FFC493C4122F669A2E7E7DA29CC9976EFBF8D70E9EDA43586819E2E05DEFC1A4452DD5179F1F11C5BC1C0EB2C57EDC82B353C1D91D663257442B4BBCA2781D07A0D4BE5DB232C5D
J$=-13645BCB343C66841C6946039593E2CB528722CE8E208FA6FC81FBDA876AFF095A6D22B28C45ADF55534003AC3FBC71A7662FA6A30EFF201F64925444D3CF22C725491F8DA0300984ED9EB9BA0DCA011C19F6BA213B83581B10640AC9CCC34ABB50E22C10D316323B674A66DBEE88721153BF9020910EB2B451B7C4159124D50AD97DE26E95B829984F51B75A045E942D8471EB71591A1950D8A0B1E35633079CA82A3C43178C7849E97054999A80D24BDBB614BC8AD46E1CA301E779632089C04D603E3B7103528978AF6259E1B309E6106842C4D25365C1809C48AF9A4B1BC847413C34172C81A1318E52F178C79C6241F4BC82B7E266A0EFADF0E025829845EAD29E18408E1B295131139B80CECCEC99CB2E6143132EB200CF16043D3FC01B604CC208A320651E708F08F898E8655C98B517C061DF2E5FB142D6F9BDABE92BCA1107A3CA7F777954C5A2A9837EF6B6EB3DB4D2EACFC0263D45CEC8EAA221F03785A3E69FF64E741C75206BF15772E2A0676BC8C51919775D37AD47B37B66F3DE81537517B75092D90B4103CF3C41100C2C0CF07A0B6FD57AD9F2781CAD5AFE9DA7723111582EA7A1AA8B35510E9E7DA15D61D37B929118A31B37B5A9BFEC7251D104244B9C08A5B93B6D005AB9175106737FBA07749C4907798FB70E282481728537EBE6FE8DEB06EFC62F43304C06FBBF203DB4DB737FC1CECCF4140E306E006DEF9E09773E0BBDA287D565E9EDE08EC16F8284B254BE87CE4FE72C250460487EFD5FC66B00A34A2383A1DC134FE36A83126EDE2D5D0EB39E81F221B03C02321C12A68F370B19182329204A879AFE94A7FC17DC62F8C7BC50786289A8FB8B181616DF3F2B543EF279118A4CC703E20AC2BE6723DD73B88337328D50116483843C3B80A34E5AC1B43D07E75BC949029ED6579C5A9C65AF43BBA21D9F2876B79891A3709690A95C35BA687
T$=2

[103]
Type=4
S$=1D7992
R$=10B47B6A83D41992CA9232D09AC8257988A3CB5508904D303E8F39FA20D587A072AA9A811FDAFFF0CC71821237B867982891B4CC251213776E46D72DB47CE41699FC34653551DAB4CB858BF74D1F89956893A21D0C393ED6FB9A6D127F1E092FFE27667D9AB7A9534418525A885A02725E91B88021F7A61FFAAC99B6E1D128FE8CB3915308B26277A1BC7EA15AC88348EFE38158271B121F7D82D22815E7449B29681F37F897679A1D37979FEC1A44DF781CAAA4C388A953745708A9F4AF619DF65925E00D84195BFCC45347A011427C7A3DE453D4D28DF15EE7DB86A61B64742D62E786880EA960BBD04D5DF352BE40286E39A694A57E365EAB6CD3A57F1815AF87A0CC58497B53A0929720BFF104AB9DA7C4205BDAFF8E09850C721C982E8CA9BAAADACD755DD8CC5FE45FF1C1307BF0567BA3F1214BE74736FFE1CE22B25CE8F432410DDA7A2044E8703862A851456D530844522DF1045CB448967ED854C4920F236C15C4CC0E9BF6570CD0A09C7839A10B1A6A60E31EDACDE01BA6AB72B8321C78BECCA1D332163EC62E014E80033F7659EE3CAB6A3AA556896AA7AFC9801A859A8150A8A6DCF83AB0B72878DF7FFE70CE7383073BA92376C1BC663C3681450685921AEB4260EE681C1A2DFB09DE16DAAE39B1DE8E974926BDB7F5B5943B4452C1AC5BA292C00D284D7D5AA29F90408BE5CBF3873C456B39E184943E1628E9F5A8DCBCD7BDFD683E86E3903AA5DB1B002504F6A3DB13A2B085F87CC62E05BA97EFB1AA95D7B0CF69318089A7621EE630E04A92E40801F0014740178FEAD0FBAD2C7B46F146B75BCA6F40FB32F3BBA795ACFB5E7646ECBBC9D0ACFB8652FF19E0B84F90D38086A21766480D84021D0629617E9F12A652A527162EAFA676FEEA2AFFDA807BA105DE8F901C946296850F522EA0AE7DE567F1562857A615
J$=-33E89576417D6682D8304BB4C12BA1CF8FCBA3E0F6564D2CF7EB472AFA60B7AD67A231C37A23F4E10B30FF4EE3C4CDDA972FFCD2EE86A1AB08024D850E4367B4D3CD2A7ACC8FF57AD92DD16FD0FDD6D83BA12AB48717E482D70932CB792D759FF0B619A9C0B3718A0F1AFD6715CDFA2ED3689FE26B81DEC64AA84ABD204BD4485E3E1F440477D32301988046842D9C9C9CC0638F0C59FCE612CF16E2EEFFF432884DD37F78DF993DBBBB7F7038047035CF1A3E0A9F8007ADE5C69A72604D87153E432279122E50B6E957B859BAA953F3F7AAEBC8B48A2341A8B75DF5B2EB837677125E8A55F6EE89837CFF3EB0419A302EFC7AE8526D7070DCDFC5E81B6A19F570AFB3C102B78877166AD79CA5CC311784C0DB33BECAA6EDD8C566518EB1EF16518DC8FA1325DDBF672D5BF028DADD17FC326A6F57789697E7283250BBCAACAB75DC5E48598EC4CE8618C3B4732F89923E0118F399A17109BEB9C0E75311FAE60EA4BD38968891F324ACEB310E25D79778FC50216F6BBFC5DE77565C13461C34A094FBD7164FE0BE34E2CE913B50B6AA887970E40BBD1F7AAA257D9C6C710E9B10A8A3A381BD11B603E29682AA780977E48CD4DA88B07818C8B3F8A8DF16CB49EF12FA1FA26274C192E94C0228BDE38030DEDA13FC195046FD042357F514DD556D2CD4007FDF8D2F4D6EB51E8757F0EDFEE7782783ACAE9DB353238B98DE5306AF5952A1087378D16296163185F652742568B88C9878592F7C464FDCEBEE7C4F71E6D6CB5639B7D6FB4F78F6243CC3DFAB3331C8C1B235ECC25FEB5A80523E89B2E1A8FB3FF4A33894CF93DCEC17A9C0346B7526132A85DBCDA53D208A3EDB4CEF050B28AC25906D230C1428E88216A58A9B5B179C13EC692E4D834E2D200BE45F207BED9F03ABA424540058737EF875551FB6B91633B9997AC22C71C3A889B9
T$=1

[104]
Type=4
S$=B77268B0DF8
R$=174FD3B40BC5365D48DCC0CA31B81659A767DB85E7CBA96D8664DB475513634080069CC0C6A8D160A90AAC9DF27C2C10121B2854E06670C857FF025641B9D4583593FC14F7B04F24D6BE69A1B9C6FD5469B8797183CB643E416A572FC422FBC3514A746DF485AC5F42D2C0DFB55C00DB189362A27E41A5740FF7FEABF3E4DB8BE76F1D540BC44EDF88F9CF5171F4E1DA2117345A8B6F2251586C1B9199A9C3071E45E2D081918F13CC5BC4D869F9FF187F8B9525DCB33288E77883CE8968DA472CA99978427B300618E9E1C4B78AC7070D6C7F3B0CA1386FEC18C24338CE80250ADDE98B4995B132CE67266661F21F181950FF6A4DFFAA1BBA8B193730854DB717AA86536BF484D627B54E6A303D216A5BBBF6B6DA12BA14FC3ED4C82C3269FA2F97080750846C98578B8945DC59831F0F2421AC67AEB5EF312DE8779A7DC6849643544BAF76B5A716F2735CD65B291F9D09509CB50C3BB9289BF0B9DF3D5D65D0EF04E412B7FD28133E542F13B76F4B45F701263ACBCD770434A7716183218C783FD2A7062AF384205D353C6986A19B917352703C1D14C900231661426414AA48820435C263BA35094B62CE94BF9D00111011E643677B00BD8C8D5667C468999DC91FC010C878A4A744F5945B32A1B3B92E96BAAFF6A3C6448290F6C4CFEEC8CC1240A678CF1C23BDB227DACA66B8C2873DB3560C9581B05A36EC53E87C9B654B7A9F78E07EFAF0B6F5C1542EB34173B6F37ED4F0EC97690E2E0D55CEF1E6C1F2D33B88F923CEB0BC7E255B2B4D7DD700BD8BC44D9FB619B1D7B46634E67AD093A60E81442D33FB049D17D914AA6B400019D1E95D867A07A7DC7237C2C2C43BADB61047D439B4CA3CB1C54DB23CDA9E9356A2A95CFC5D0DDE57E3F9A58E354144998EE48CECAB42C88BC55A0AC8858F830386EA7694CF8BD
J$=3662921EB59BD5139E683108048824190220B55B68F5D9BD6233DD5E8A9F168DAB59B440CD5A1F74954DC8F6F46928666AFFF04B5481B3FD7B34A581E740F1F0FAE5ED7442C7B6A7034F77B64144A50080291E59E3FE4A0D32356D73018DC7B27A0CC6ACA1B6BD5EC3A533CDDE0E90372AD5CA920F583396F6D1DBD34BA250D831E7C4D0F0561A96838527B84190C4FCEB981EC42A67CDC1267BA8238ED064627A6D353BC2D952470BA20A8FE6F33533F9C6B62C19EBF7622BB2A23856DB6E50A40D62130F4A8041F461BD340F4AA72EABE10C7A1FAF648C962FF461A515B8DCCE4227D90F80D7A07FE0234BBBA12C6140110D65B049D706026E1E25843C19A7DA3906B589730C55AF8C8C49046E08E9D09195D6DF28C46DE4DDABB0535EF1570CCE44A8B613BAF45146510D40DC92EAC9A42F0A2927C858AB6C1080E4B0AA1F99128ED0D97460F546A8BE21B7293456C10571B147A168BC6759CC3E52435B86116069D46FEB07C7B1D62EB6E670D2F8C605E8130847563AB476E7D93AD76A0D7E2267CBDF9FA67029E89C697B4C81499B80F3F51B70AC4E1DF2C15CDB4D1E1AB16F1CD1DB581872DA910E5C81C17E5AA20E0362B14BEF2C0AD7CD655D686E8FC559FD1AF6B0CFB025F92104C7125F9B372450343C03F1D16AD66926747B613D8422F5C974CC13A427A895E94B4BE1444E8DC56933677846F789FD67E7F29A0ACC383D5B87057D9009869F226B34F01D20C20FFEB71AA4D9A2BD8AEA8AEFBA359ABAB2523E9F46D045135740FAD417E10194A30A2DC11AB3BDD1419FE52AFE22F3D6F2B757F48D9F54BA476791D28A39E5346FD6F7DFDF0E418016686709F7592DD75C18FE0894036D181AD6BEF97430EF4415D13D67C66068D65987726F35C15BF634735654E5E455EE9D9D208C6E430AA15C6D47979A0B7C37CC6600D
T$=0

[105]
Type=4
S$=A468A8
R$=244C77E8D1F228E9C014CB60AA1E807F1E5795E64AB878E6028482CCDA8FDCAF82F6FD9B9137C6E5DC4E8FCE00A9B306353A7933ECE7373B952466843F91825D48025D72A83F8DE955938BC1C08BE41F1E3E13529E8455015F5566EA026497EC9E6213BDC56B9AB1A41E71A4C78DBBD0D50C28672E8E14937463D0C41DFFF352DDCBE87C8A4EA8D33F027823EE13A4E44B23AFAE72611273BD5638A5789C5E356E6D350B60FDF3EA39F76DB75CDA7299E39F689A27B1CE70F090A74A5FDC416401C06744BFA8E9902D5EF5B9178F341F108B88E0952DA25773904465172FFBFEB8380F6A836DE460A452B058293772C3429EE5AFF32DE6D407B0202FA8A4B546CDF41F35E97A3506E412EEE82105472ECAF1A796240EE7979A07717243A2442BB6C7F1B80B1DDC5C7289E40A80AC3F89B12E80CA3FFFF9AB5D378A8162654C2A68AA1CE1463BD95CE4C8A820C9AF2DD1BE067664D94FD0F2895300F3B2B8EA45B7F0EADA395501F475630DDD7DB503BC0830BF49A051E9A3C104F37CE9506158A4D46FCB7B50CE8AD8E5C5AF2E323F80E5D0CE0A59F0F740ED6B3A791710FB9871C8CFC021E9B6D2DBCDBBA905B2232336C4AE50F92C5EBAF0873E30321B88F19BFC80DA47752E839DA7EE2BDE441912C5C487B1A9DF17072ED0FC8C5ABB38E911FC2CCFB8DC6441638E8D7F41409A31C143567571FFB2D22555B67E07357F47F202995C0456268781AC830475076361AD02EC13C993A1AFA9E02E5564ABB9C35DD75CE68FEA999158A68EA129DDD5E736D20F8FC2EFC33165D8D5416F304A64D49503E7A0E40C0C619CDDBD9A4E7E468ABA2F7E93EC70C95148D76A54A369F4EBB93E4E80B84C22F5B1ED8401793791C703D0EAF7121CAD377E8CE75DDB9693F5C32F5D6EA71ED7682F2B4D717DEABE407E8FD42FB
J$=-352281DD44A5C06A5BD3173DFEB53EC2225E8670C55054E238917937110586E778D655056719855054D346EEDF79DDE9922847213EC2C91B56D621B8684BCDD7E7B799BE21E23F5032D554629991612B19323AE56339E571A9F89FC067611E344BF6D2B0753516C6D95DBCDA80C8814D49C6D72604580381528A7177C711DA4DC95B7D6FBA2663410551AD4B452A916743F0D559BE6A4F9F33D231A21FEEF4D0E8ABB2C0112B9ADCDE32F1BAC38D66F181362948CC3913FB65525132BC404386E0F6CF33E7AEAF6548DE0436A92B294E1ECD441F1ED82EA529FC652A8A1B477D76F9F5E44F6064C12B25225D2B15CFB5312158365F54F795B23CFF0F9AE182267601E98C88A0BF642998D7AD99D334DB7904981254536885B44D8B4BBC6A081EC70ED1D60D52262AFBF0512A90FE954E6A80A50E79349185A559A6FC96A0228CE7F9FC109A5BC733D0A6DB7B700CBE3F6EABD6C298799D693F732649CFBBC0EEEA2BDED8D466CBB66D2525D1D5CB76D46DEB4B29111FF8FC966BA05BC15F724C771297356649DE68C5FC3455C4A68779EB55F901C092D355A0AC9F378809150F7C5FE93CFF9701873907955630168F34CBEF30D9934D2DB72910DF5E30278A631C56D8BCE36362C57768E83E8D85E25FED32452683E347E15B790D34796FB9400EBA21302549E4749D506DE4864B866C4F23445CFA001107A961A1FA894075CB3304A883533D8DBE7834081CA479178E08BA194D100E23A95EB2D0804E568C479EDE8E2813C2E82DB93F66D73336484F6CB9B97952777D6B0BDBCDA26D0F0E3F532D5276B1D0BF6DD23659AA7FB2BB2F194D4F357A6F82B4CED9821C2861E97AD03FF5B31FD0311458FFD9ADAEBFDFD3C21EDA6D0C83375EB7B3840CBC3BE7194AAE3CA181459D36231526C0C42B0BBD070C50A3BFD9136
T$=2

[106]
Type=4
S$=20028F
R$=1224C8937F6DFC219F3A32811B4C9977A9E26DA071702A831B16AEEE20ADC17331CD9B6543DB1E85D563E012ADD683444BBF4E262ED60CF071B89B87704C7E90E55B5813A14DF940A4E69691065D77C6637A457A911D602F66E071B2E9EC27DC7F47BC9A863AE1D393AC821F5C54F3FD8858955E65E2D4CEC6497DB1CA30D711BCB2E5D0752476A742D19C5F7E4731B0E475139ACFE7B9AABE4C352ADC08E744797504727D7781CEF3F7A526B1FD2E16AA6FC3AD66939B9B1F392C8AE832DFE0AA6194250F7DDFAF9C1CF76BA36461A0D9F1576C5525625684ED315B814EFF36643AB423AA7CE8839AE38DCA5656222E95A5EBBBC86B451655B6E5A0282C245BDEC19810542EDF64058226B4084D99A304B80B33ECB89E68E290DB341AFE998A8498AEC6CC19CC7E278EB853F35FC234C96EC551C91DF038E18F7C4FB8B2D9885FB5A76268F7982280621EB8955F40C8E65AB8B89EE8AC8F91EDFB5F5E12EEA78DC32D78EE1BC155B97A45A97DBA6C7ED37C122237353779C05D7CFA64847FFC08A99A66A83B5F2A3A350E3CC7A4C77731BF197BF0D071B265AA2623EB3BBBB3B006BEC03150EEF11B9A201B174BF82D4F34853505EEB69B2CE6F3C75FCABD0F6B02B331615F8813039813407B1C7A7D94CF973751DA472765770E5734B31B0AC07A3D217F2985A22F98FE0D8BAF25C0864C5E36B645004CEFCF81E21B71B1198C831785C9082C575FC6DA30701BB4D761E259D019D8A48D93E68BF2C9B59E14E251981B94F25DABB122B09B82B8612FF049D2051E4161EAC8C4E7AB8FF3379DD28E971ECEDA3723DEC78B61451E7B83283C7F51B14809739BD85CF7A2A3CEAC61F8B088151D01174027D3B489125C3BD2DD88023F8C8E1117E80CC52FFBA6A336CE3F81268BA68E0AD92493044542472FEE89
J$=-36E75AE9D7B6CE8AE79681617F796A1B008F1EF55CA1D40A2B4DA41BBD1DBC2110C285A1E67363651BD53CB99E7815B5B6AFFF810136096679E60E46D7800042776C6ED29005F3AC80837729AAF7CE33840E04791E75E72E1695367C44AF0FC8A3EF7DA4F7E4948121E480DB32B0782064B84F53EBB772281B702465EE1997565412A584D54147CD726FCE694AB15BA4D8AAA0181B1EB82ECA743C0C356C5A61735A2522965092354FC8ABF0B8027A1EB78054EAEFA2052F96443500FDF8BA2CE2054A8CA51A0783CC8C09199484F7B7399270DB45E49EB53B486241672346F665DA4FF682C620113F2EE64114D563832AC4B5B41DA3D53B4D25FB828B8E6A460CB02BFFEBE045BD169BB089146008D3450C777625E82F8191B9BD5042D7BE4DB212E094CB8623C7D5AD2B5417659B04CB766EB918491963B974A00FB2E0B29EF4D93641A53E5FF48E1C256050363F51131DFEF30262DE39E76DE596E438EE307177013EF60010C63E0EE467F2BC535013EDF8A0D0731DE655D94E0B34AC7BC7B99080AE09084BCC496E67C0F5CCFA9FEF2CB0850012A0C3E3DD3C997BA8F66D53C433183E3CA601CE44D36EBB3C2901AC2257CFE19691167F05C2C892E8C454238604C14008D6FBD6CBAFF93495D8CC817BF6DE34BC1170EE6F4FC9217AD6A36DD6691812D59414D48F7817F351A983201B4C85B385AC4E2914951332AD2244666E4D3C492CC432420CA4402B5D2F7DD50615DD7798D0A78E88A3091C0236F6FDE9A5C1E6388076719A2534B84D5A583D32D7C7CC0FB759972237224B87143F23476E457240258CD029A0C31D8AEAD2B7D39C00C99CD48AA20E40803BC0725069FCB6BA44F39B83C2DAD39759A2808D23D7574ED69BAA61DA7862CFC45DD97E3084EAFD86B7CA6CF045B621F29BB3E656D2124970
T$=3

[107]
Type=4
S$=3B030D1040C
R$=4EB5910F8938D4FB97AA1F4E0B128835FF7633D12E02AF92FF8B280980E0D192EED1F15229B542A39F497F185F4FBAE499FAC5C8675FFDE4A4E4854B6F536EABB6AE7CE170A3DF2E3216D101871C163D4536B1542052B1BF398F556C20C2FCF51615474F22C819F5E59ECA7C37B813A2F24BA50011556388566814234B79D6D1F49BAACA7410617AE858900CCBFA943A56BFCD4BE25412873CD7AB01B728EE1C1770158892D4338FA1B22AAB3AB79C08D3E23CBDB8918A0292083954C915E89C7BAF17A31205EFDCBFA2CA0CC4B7DDA46A5CCD71CEDEE24173B40F6C044CD2308B45981974AD149B86412955FB71EC78B0D868A07DB382A194482F1FB057EC5CA1EE9026F0FB8A07763054A411003D373B38029EEEA148EB4A7EA0B49AF328BBFFB8CD547EB718B884F936C1D519DEE1B2C78DC441DA8A9AB39B7E72EFE06975EDAA6DA9635BA16020793BC66F54E4C096317F4DD7AB69B35493C09BCD1A8F2CBBF97DA6DB59E4F2BD95A3D551630DD95F9ABEA2FE9E0737D55710A2D09AA9676129BBA62AE355C51510FFCD814EE8BA2134FF9B40097738E2217306E17E7CD3087E1CF8382C46B55C37A677BFA4FBD87066E357795C588C06D325040DB47C7B5658341D88B5F8BB1E51D625CA6BE54E8B06454CB39A2A822C49D1EB0C1A510558022A2EB7C18E51BBB88E7C558F553984A07469504CCCD55CEB0E95862D804FD9F4BF56B180A50DBD870F481804747975DE08340F60AE35889638FF7F999FA484C93A16C0B69843B0078BA2E3E1C6A4F1AA42D07915F7EDA380B4A023B773E21EC8919A6DEDA795399C720B4AEA555E1E11D687CD0B1B32CBA86B28E6708AECA3BF714A12961D825440FCEC1BD1E225BB7E2243751EF0FAB46B64EB1157AFC05B9AC217A8DF746E457220B8713
J$=-8A2BB387E3923F6DA796F0EDC69D09ADED3C8CF1E71858941CA6B0CAAE667932A71DB30B02524F68221F3A3EBEE9211E7E3CB37A833493484B708231E578AAEA167AC2A8715667FE9524F28DFD23555AD4E0778C15B3D60330467B79A0583E37E202E0FC065C2BE5E74E89ECE7AA3EDFB3A314838989F919410B4A07D78EE348AADBD0E2AA8E52B1A25DCFB6CADE1ADE6CB5920B48C3AAA0D3B8A46597DFA5761C6E4966201CBAD822A210AA784BE1BAE92A2AC22340DDBA26BE0C32A29CE53CBE83510947D97B3A1B09646342629ABC2C7273B8FA4A7B9DE0D68986F8E4A7F1E0381892CB1773AFCE6C36C9442AED5979DECBB85A1E3828803838ADCFED4F28EAE2FC569C250F73D0D1213C117320CFAA24CE0BCB102F24C52D70AF5A70F595D42D59F6E56ED66A96E079F722CCED3DCBB9B65D15E1D15C58A1AD9866A5764A468164C2C992E6ED65B7DE96F4F8BC33B691158C791DC38D7A55FE8C35CF82CE5BB0D022E53E760809964F6FE9FE8C27A4588565E2D7C963AE6A49E2B5B46B60520D23BB4E7117434D27EFD023E54E869332E570F91E190408250BC6FFF546524307DE5567E62911EFF8027A3ED195175BC23051B97962667515DE323B85016FA039DE504FA4246F786E67B6E265E3CE0F6013500DC92EC83925A47B38EBD0C1BEFD5B459491534906B83AE93FD69A0CA275CB7F768E98F5D8038EAC9AE4C4EB29170606E58AEFD8FD3C066289090F62B8935A9650C5D198E515487BFC793AFFB2327DB2522E6EFB717369F612607D2F43AB020B39F1C4F0C0212E2FBE86663EEC88453926710795D4D76102918C546DE9D3748D2C641A249E6802C3EC0A31B1459EF765C618A1B99085EF065A836A841AEC303CA35F85272F6F010C7A731214AE032A2D238EA7FE0B7D127C7AF575C6223A8
T$=1

[108]
Type=4
S$=1E4
R$=29A19F3D1C2685CF1F8EDFE5939BC91A71F6961E3E6B34AAD78F6BEBA35FA3BDD94B13BD71092121A6C36FA756612DF5BD5835D5E647EDF5C31DE52E3F1D51CF2FF6BCC368020C42BF84A9C9CCC0932AFC6917F9B83CAA2E22AD229A8393905FC7FA54433ED39FB6F429ACAFB7EAE2301A9A421DA7D88945FF283D6DA4BF62D05F873A99A0D3C58B0EFE2E9267A8812DAAB5D87CC3E04D80A7960A0D9A007DF13D0EDABA7C34FFC490C3CA67430623FC34D4C0EBC0D46262AE8FFC7902B09CE2A2BDEEE1E37345BECF2571376A2A3E3957FE4F0B88EC5E48B3AD84FBC708E5A76DA1A2F63104CD8B6283C9B2C4777F3106CB52D80FB5B0FEB8371B0A69F77F222F9139345525D6C25C2206AFA370423AD545D2D73CA17914C8320D113EEA65F130839908B980947AFC48937119F886D03CB5B6E284276D473F436F4FD59EE544B8F279795449DA1506139D6F862A7717B90880600BCD34F3139C1FFB5AE413D436121D815519CDBC89176F3827C905902516FE140317303CA2E58CE06394CB2F730E80CD4AB8D5442A5EC5F248E818661131B23773BD72355F1BB336022D3B1E9360DDB72C5E68EB9FED21BE593A38ADA24167C87B10C3277A369946D45AE939FE08B8401429177FBBDBA0391B67782893B618C97A65B4D4EABD84BDCE8FF1A53E3DDCFFAE1AB116801F699170706A3F0ACF32CD153694963680E271D9504B09BA8D9CBDBFB5F88CEA6AC17E9461CDA72061F62C44551A8AFFF22E59486F5EC79D24707B831548E7A19007BB1EBBEB385423DEABA55E43DBC84BCAA092C1EEF059B73D73E13B9D1607B307BB9A4B8BACBE6444BD599802ABA7DB888A82374362B74C6A2566845AB7117609E6912A2CEE6B503043B08FFA0C33C2A60A041099781E554A5276BAC32433A6F34BD
J$=265AFFCD9A8AEF9D35AA2B147E1ACB761247F00033A82DF1BF033C91D0698FB45D74E7D0C15C46652D6C95EB1F2D0D01C7A1651770640E83AAC1EC45FC9083CA39C749E341EF234860B229B6A2F1BD5C0F03FDDCB295255138E8DF40ED3AED31331487CA1790D526F5C93B0FEB6E45B60621E096B80670285A4F4487CA91C44E7414C634F3D91FC853230DD2651EAEF23054F769119EA173EB8C6FE721D4C052A4493AD91A3809CFFBC5582EDE385C5AE956A3F0A13AF1556EA0EA0EABB4C219A46159B9FCD7355C8925F92EB7933478992BA31A0894845706BB05089040CE069E5941F19915DD3272467D25D8ECB21927210F3E3CA0714D9A1297725FF132D879EBEFFA5E8E7697D1CC45320243B245E8838E08E4E865A6E8324B6A5F3A03CD1A43D6864A796982B1A4CA8B5CFF275485BBFEB0B0878026DE430BB535D77954A93DFBF57F8C671753B45903071B4109402E903DE609F9E487C69939FA8D1C7301F9E901E385F8A176EF8F20FB0444AB442DEB24747140EE7F8376C85A9EFAD73630A79A41E47FAEA638D4E8C535951A2ED89643D81604B2214C1EF5BFB7B796F19A703D63B5F584DF1163CAAC37032A017F2B4F68A2B778F7E32B6756D912D7CDB982BD11DBD75457A68D2F36B6A1D95A34C12311BA02E648DC7AC55B29ABE43FE22F36E8B293B6F087EB5F82E8B0326EBED1637620BCE483302841C755FB1445C0E798E555ED4AA6D3089672B7420B83127883FC9391BE0FAACDAC9CD4F15F61FB30B005593AFABCEC78993E83D6570CAF54722883E94F57776F0D84F2F0B5396DAA48C31094754FE631EC8DD1B137210376778E4357CFF4B9B11C4687F90CF54CC716222B0F44323A0012CA1182E376DC8BD31D334F0A68FA97EDF084F50EE408684EAE01F7AA162DC9CE696
T$=0

[109]
Type=4
S$=87BDDB031
R$=4E83978BC8BD22C6476AC2583F7FED547202A681C53D8B8269F8AD5DE5D6627048A4ABB7CCBE72B472835F9B04A49CC24382F359A90FE2509A13FF16B2C49C794839E948751B0702F049E999CDB59CD5EBC122E2D07BB3832771BDE076C26D7D8867EA442C44FD1937D94C8C7AA827390A0D693C509A484F7AD486A13F4407E48EC33EDE4D34741F959BA14CB7ABE988FCC64587322E4169B9A2DD42A31B1C09FE7296EBF3F6B7693AD99AF1AE1D423744909731A4B51BF4C44FACBEFD8A806196905D8B4EA6B5DC8A3391F2FF5E9F2B0F1D7567E47E42748A7B18E0245D8558426D62A0404A70EA537E8116099BBEE25EB7825FE2438CE04C2DB93BFC0F49D613C2B4F5AD68F7E5C03CDA4D5E82B88BF996B7B60AD2D38BD5F9EC5C57AEFBFF57079FB0F9C060399E75D88A5B95246A4757F198893D3A60022DDBA01C2CEA0245C61A5089BCC1C9D18D4CA8F9ACD6D60CFF104073A872573CD374AF5F66C73D1BA9D433240EC2C3E9663B54B8E99AE468A9EDB362E44F0D3A802F2DA89C6BCFA48403FB6DBC7A9421D2895DD08F5A4B0FEA5292FA21DC906FA1C0E851C4A803827AD9F13726F9D9F1AF32C12E3FAC0B6BA1B70E7DE7F73B24E9A510942560F916896680DB54C07320A73D60DA738CE7DC4118B0E6E88F282EC19009B41AAFED92635A2045AA95EC8297850AA28999BE598C36A2305A1628B9C3DD28581520BCD33CDA6D033F255F99B51F1BA0260F79A37DEF325F51417F3A361BC1A1A9C5EA3786148924CE9AF0EC3E4A151BBB9953519178DD302912D7A13BF393FBE469B5EA61CBD2AB950B669C788EDF81F050B7BFB6ED318BF235535B9866586FE4E2B6F2544B5F2536F07D8E188E97C8D58579F285F2883F18C318EB40840F3613AA7BD61C56F8ED24266F
J$=-8DA7D3279FECCDFC38EB290F7D0FEFA0AB8DC478C4A9D2A6EBB5FDB2CBCF7B22E5BD7E0347C0546040E243D15F3C5A00BF1CF0B4EA4A3F877D1B51660E2A4BF08C9F3EE84B6392E87770CE7DC9764930B3A32F16A105EB6E8CC188BFA2ECE0E1E61D5BEF7C32912CDA6AC817C91D0DF62B1C3841B91D174EB71DC65D1B301DDAC4AFC0C23627622FCE6DF4086265CFADA50DE86693E4B1487AD5E6B1CAC4E0D1FCB498BF722DD05ED8CF83AFD9BCF4C015E209A4EA570A40A88759BAA94BEDD9BB350E0BEAFC0322B4BB532006AAA85D2B03A227FB6C37E2ADEA60C5C993AECAE78DBADF485570B6FB3539AD8FBC058788486D2B4BF596C7D012CD2E9776E2A2D303DC804336999FE9DF90F786A791A57FAEA8E66572230CD9CE4AFD03BDFD2C390C23514D98FEA973A45C9E85C1AB5D941E84015FEE8B245E9FE8D132539F59EF93E42A65DAC627936F60B50BFA16F99ED5E0D7945C9906527CE4D6E5181E733BB18EB378CD369FAFF725A584AC94620178829082EDB7F4F010217ED304EE7FC1689FC2AE081C14B993FFA92993AF6352CD5D94FC2366F19CBEEFDEF48FF640460949EE5554B2EF5AB0BF12EA836FB6F68862D561F39A2E0F6CC92B947D43429F213C20651256AB88C1FEEE6969D980A0B5369437E949BE08271BB62F1A1FFDC124B895D7AF80EABC6955D3F7EDCB4C35AD649727BC0F67C84D0F56F8C7A31C790D446F97B0D3C311A860E9A9DA25D17C4ED62B8AA9817470D6C702BAA84AE81AE953CA3C1C0B80EA9F59D1CD0F3AA89AC19278AF51F4DA39CE39A20AB92A7B4ED04448B3EE87F11EFFB0658AC4DE26C0F5F35F4D4F4DA52E776DEB6EB683AAA4A646D8EC19B4A9892AD9CE5CEAD92A670281489C0CA018864A164B158492B0BA7B88616038821FC648C932
T$=3

[110]
Type=4
S$=11EA73C64
R$=461E3E028E135CF40295FEB9360D356F54C45FD1915534CFDCD546F75D8FCD0BE143E275685566A63BA9873F54819F057E3B414F899909191B8ED765FD4620B1C0A3A2DDA34B2225D543A8039D21AF1A555FA957573A579F8C907DA0E26437AECD233E948C780706D4E8C89D6EFF88F68CCC54B4F60CC65FBE8E9430FB6BFE8D686E957F2A154D98A52AC88CD6E57BED92E49212C1B8C5F31FBE85E000295CA8FCB853A2703D8B315FC18473EDF7266D7CF2F07AA5FC8CE24FAB86F5D1F1DE5154F7144CF2BC5430ED30C54EF315E6FF5B28331511F7A0A6356A1BF00D390930FD58A7A22704EC8094D242F7E36B87B3BE58CBBF60A76F357C41F56DFE39FF823C34E675A2E7081A91AFD187AB298CD3B33ECD03315F95D0EE4DDA806BAB3AFC2015FBD50AE35447B408A8E4FD865DE3CEFC48F7E6D2646C53F3E4BA21E6C8545E8DC75897AF40B7BDB8BEACC971665DD607EA3E73DE8C2E8257F4EBA7F47EF5EE30DA48C9AB71A001BAE87462D4F38E9B791B098E185A43BD0C3BD0478F9D7BA4034F9472FD6A6EBB895BFE2055AC45534FC001CAAA1EB4CBD648231152D4FC9996D333A5764DA3D591A3EF1F7B95FFFF656E1A4FDB09BE46A4F4000E4293407A5D595455255CA021D641C6DBB4FCACE9C1E75C368DC9BF592E3FA46780B2B94282B641CB1C128FCF1971C70805E47056FC29B70212D2529C13E4363BE2EECC9608DF3F2B06C328C844B5F541F68ED97C5488B21BA43100DB08670B412DB30FEF93653EB1A4704912FE71AE9428A3EB74869949365CC6C18568B77E9463D2D9E864A2C5BF83083BEE15C389499DB3B05F49BEED1D8B19AAE7B214C598A4EB22DE9C68C9DC222AD6357366BB7BAFFD7DBF4EE0C9893E295FECE880EC82107E9CED64BFFB
J$=1221D79897833EDB4F139A101F3B0FA14D6F2A308F84F655FB51A405178D4B9AE6AD12C755C0A1B0E99034AA7F2D946064E43E83FDCA1329D4F242F15E79E589D806FB4AFE011535310AF8D8D94D886A7962082CA6BB1F2FFB55C846DE40F09BF7B122AFCC8128A735F24B41970E5F19AADC4C124AF084A04E486B0B72459F505F59E9316B5191F4BB4C2F2F7360016647F4DC8E8EE22C079E35F1E20B0995F9BC139D53EBE4C4F4A2C5462E8AE840D2891D3097EB1B1B63F2CE831F5148B2789A9CBC10FEF7ABAE0F1E3700F36E94C7C1A5A8316B97224AFB607D4F57C388E61D38C5AD19E09C21A800B282D7D7F85171BC9F124CC471B4CFF44A7F38EDD59433AAA60EDDB88EE6672C4EFF2955CF010909097280DADAD4B50CE528908505B2E873DFDBC481B78420F2703F23123D87609F21F570F08908CB6B2DD6BBB9518C366831DC16CF0C22BCC33DA21EE021F2C27814440B526ED25F5A891E011E199C7F3828443E7AE1302D617AB997741B17E09C4DFC97DBB847904E430C968798120D4DDE119365AD95A18EEE515F4E1E15F5C08AE1BA61C15B04B4D034B222227DF71D17C9E5A3BC64A4BD4AAE663FBC4A0AD90E7E2EB7F4F3A71006EE9261D0D22CE62A065FCA24307F65F82C88BA562072A46FACBC9B6DADC6ECC900D4F62F4680B8006C49054BF4605647891BFBEE0EE31DBCE8EA4DF7155498EEF5586BA4FC7B7EFB715E18171B81D5A8ECA2892187FCEFDF1FEE068534527657EB810E3EA5222BBA8A783B51531632690488F00D9A1F520552A2AFC0E2EAA25C5FB618D3BE42A4A2FFF9583FACF3364D5292990F607C2743A6FEA631E203CDE139D9C1B5F81F4CCE77BA75B0AB434A8FB33B2706BDD18B64E6D2EA3EF00501AA9D4B2DC50EF235E21194EEEB73
T$=0

[111]
Type=4
S$=50AC
R$=DE8261508CA9243235EC0D3449595E0D3F921EDC444AA222F77CC9FEE101FF0E71CAF9DE7C52C9AF200016FF9C0F4275E348290CA9E2DBC4A49A6552EB664CAD8CE97999671F831F2776DA1D053A26817AD0774A3790091E27601CF7BFCABE4972875876C22B6C535C7BAB478963EC3F6D62AE198F9A88274096FBFEF39AA21B2D59F6919A6B5E44311F4B473CE832F11C77D1D280ED48156ABC31629FAD0E0B5D128A2B8990609B182A7FAD44F5D0DD4DA27DC6DAD1B32C9250B58C4BC96FED384414FC50AD32A2E594DDB987C88D9A4B2BD20C9E5D85CDCA144766A7356A913F3A28307B073ED4606B2327435423BF1FCAFDF59876655151FC65EB408872AA3914F46AF02BBBE76D6DBF56C2C8936883484E2EEC4F67E39DFF0A121809DAC3A86910C5AD09D22E5C6E951C2EAFFEDB71BF8DA8B7E2B38BD33986A555D06762E6BA33BC37CEC4E471A2EB37232FE1F07426AF63B28462B1D35B3BCC1906D94E109042B3C6986CC25AD10C5C4A2AD68FFCEBCEBFC69A6898F61B1C10E05F74DE96A9B648A5434032D1A19D9818FEE726055DADB86E83134857D1F763EECCAD757DE14174F3C2365B7B203EBA9DEFF90837D9809A87EC6C1022835291B4FEB7CB36D2BCD460E65B191B7BE084CE21B75BA763BE87BE1FF2B6BCE0D77EF72930C2B0112D23FF0DD00B87A8473EA03A637151B70EC084FEDE6207C6C0A7B689A2230BA7A3719DD3957C1D35F4C408604BC6589646B66EA7EEC52E65130239C2CFD6B5CB092721C380112422335CBFE0B9F9826C0EF3540D31162723777E7894A0E984DBF80A339268BD145088FD6C8106E9D3A65A2D67F0E4276E41773A2DA2300F8D3C31806E37B666495D48C09078A878E46113231DFE6C48E45D212FA98CB8B858CB
J$=-229B8016E689677FA5FB39C313308C298DF0665A1E9E0DC337C0B1AC9403790030C8A39710697ADBC6659D0058F2B90F3350E789A49484D001031B316643C2094C67B3AF0DAAC70AECE7B2C660807E04F21399D4381B60913C268DDF780442141AAEA0E2E86579BE23D1B85822B69F2B4E1390325F17E660DBD35010C7D4057908525B99D84033C1D38912630F7D970A9216DE87FC8C3822566C67AFDCAEC56E370BAD757A8032A9D4AC55E59DC62A4ED8A439AD803A15FA6304191D05DF97FB4FE3BBBF3E8B7740CE52099C724B3028B6A91469D61EF033A6AD908C332798BCD68687AC801CA7741B851CE3ACEDA09E8538ACBF8D5C36305934FDD26A0664026A63EC6190D0F520A7007D74E97AA96CAA702667587B86BBD7BC11A2DAE904D293256894919524D8C3ECABBD8F9C9D1CC907F3C3C9E4DB9A447A5EC45F9699FD4EFD10F01AFC5322ED14BB2E413589E5F29AE80989E5A2A65C33C36836ED010270590E2497892E2F39EBF9A6A9B76A6D33431764E74D24038F5266ABEC5246C54732E7470A62EBF3CFF64A5527E21497060B22C24AB3B6CEECDC4304FA91408202CEE490C82FCC2BEE9484B664360D4F89208E73700D84DA684DF793107DA618DA9DEB91DD71FEEECEC34209EFFC4C477FD57493B09F7CE180D9F84C4687B784D12A43EB3DF609E2BD99B55C2910AB2CF8E62450DFD7BC6AF395379D379CC33AF6AE9F7BE2BE1906AB68452EC33D753B85A52978AC555E5284F4BA82FD11B6FF2565ECA9ED7E1F32B9E67AD3A482B266B5B07E0B7454CE28C90231450B9DF0621574AB6913B54D8FFBC40C98EFD24D5022D9594AE8CD0DE3F36A5889F97C53D7B43F3CDE30C603B75736B015EA829834BB7953F3F9D4C3E5D27237A04B4CE8FEAB52F671
T$=1

[112]
Type=4
S$=F56AB22773596
R$=E81ACB6FB7284BA625995A7684B199BFEEA84CB7BED5CE52002278BF5FBBADD18581C06F17C7B081AE2C2E32E9A630121D509709E0A908927656378DE03C2161928CBDB9A6C95A431DE9019636235406C26D20F947AC42297B03A21720E112496C2D757EB90CC6701E307854EA4A6C01295A747855318696178C69870E4D83129E8F1B34F46C77048A80A0121C4D2F00AE31E6454FD4DE50C253F1C8C561880180685E7B0A41EDC46C4EEC58332D7B135EE7A19443289F35D9279AC761CE1A9E93C0809FC8E6EE1A974D45E557B7BA9D5EFF94FF3D6AA6CFD5C6632B9AC92A2152238E7EA1C4F1B8E47929004CFC768292143EF107AFBD89A39CCF084D24D6DDEA10384EDFA0BF5A241FCB5B95BB525EA7194B0E00A411F9DD3F821B853B205947D226D6363810EBB3DDCEC17819CB7F75DDC265C5B7F76648DB6F149B3912FE7B6E3E731AE7D0CD4F49B9FDB577E486AA61911232452CEF7985354D5ADD3FC378BD22030EE052A5452EE5069009D67907DE1CFDDAA1507D55F63BA50C96E0C0796923AE9F01FF6A2F14B250BC438C759BC1EAAE6FF8D6B3442380226D04F5CA3A3C02C4BDFD54AD4E6F5B961DF2B0DE8CDB0FBF14945FF2A1014F513A90A25516DF0CF41CDA76DF1DA6C07AE3D337514EB93280435EED7E401E8534BE597D0369FF5D11B445B33C960A9D615D12B56BA6ECDF551359D6AEFA34A9BCE105B14EC9C9944737B14554EAC1FEE5CE28065FBE1FB360FE67F7C3E090BF9E3714CA4E5CF13EF110A368EB2A4B4BD03CF9E7315441E1635A4364EF9D50D47DE33F63D75287F2D0EA59713A62A0319E6DE4A783206821C1A60B1C989EB0AAAC12B4196D2CD2A277CC52B663C560D8EDC756BBAC2EBB60B35B221CA1438EF9B
J$=3789A73C2FC94AC2B2064AE3D0235E61DFC1D9BFF0766CF4F812996B92607FEB43ED1BEC6F114A2ACEBBD95E66F82B555C4D1930121F212EA2FDA4127891BED5AF2DE7263329A2D56D6FBE037C1E3744E4BF81D4DEF4FB2B0C19A7F9186BBD1C72233D738D14B7BC2CD3A0355C1B3A61FAFA33DF75C2D41CEFEC0F744C7B772F03DDE23F21DA1506899CA6F1286B0E5DD8B7BC7BB0767EC9F4D507E569085C31841BB015E3D38FFE26C0DE63D8E55CC4A9804681C596AB17B518ED492D70CEB9B87BA8AB4FE7AACD1D196AEB2583BC854F879A9F59D0653AF307782FC338983E91635AB79FB7D0A5C642596E1830015E5B6FDF27302F79C932BD16F4F3860AFEFFC8373CF336C3883CADB2B8022F3CE8DBCDCDBE6D00D65C174088A967D969CC11367669B106DFAEDAFEFBEB8D297A3577F07989269A0D1C8910F11947AF9677B634AD4AB79432B6CFFA1872F4B2427E8F9E549F8DEDE5401C7AE66916F52AEB9A2BBB7815D55D0E2D8479E09A707637BF9C3B66EFF57605223294B2511A00518C5096DA44F9653068025D1E6B42EE71818CD0072FD9C01144E88CF917EEC9CE6228ED32D5261A24F6BA22EC9368088B632F8EF56D7E782AD216DFA2343AEC24CFFD0EAD787AB08CB60D70508B57FCE32D0DE1E9CAD2DB431DA982F0473CC70607D4EDD4EB3C105CA59ECC65B22717386BC41205426F39789F53C93E3CE77E9CD82BA2C74A8E6A9248BD1D0E095D8D7F708F46ED71421BBA26B922FF4468528459EAA417911BDEDB71167323C9A803631742FF5046D701D064C862985E6665F4132639D927B672E69DB66D47951892F72BA7091B017DC0567426C22FFF82ACAE4515CFD5EB3B437E017C8F31DB8055F4660CC6872DBC150DF25F1CAE69D1C580B355
T$=1

[113]
Type=3
S$=6246CEF
R$=25C9B97EB7F13E8EE7E20DC76FAA3A16111E5E1D6CDFD247B52E6D462D4A44C17EA56726F2540BDB8E6891EF5802610AE7440BCB4C31D8D1D31E2B6FC71699E3C0F19F5FE46752CC7E96E9288AF828A571C7C3558EB10C414E5598BA6D8A3A93F9A8B5C793BA7BE75E464D22A5131FE3CD981BE7D34587FB3F1EFA3940E708250C1A9C9C044C6035853A5FC41B0F41AD8DC97442A2E10C9704899D649FC102301A8E5F5E6F49E75BFB327EF213A11740D76CA7D62673DCE50BEFD591F9758277AABE015018BC0BAC50132794F801CB9D4794C570B362CF6A0764D985A5FF3E9C992E0B157DC722BBD1B83CFC057E2F937DF4577E88E51B35755BE9269DFE8E5393DB2A790DAA0295B67B48A0DEF379149005977D35F76F6C45769317698819F59EEF84A05986EFC83C2DAD28ACFE05053E0A5F489D021B58E15B4225DCE6DA1F5405A48C923D900FA1501429094CAD03204169BB546302D3585EBDBF76F906AF395D10A3B375DD87924CAA893998B304D5B6456A4ED0D7AB4595546F69061AE5BE1EA5E5BF227541010C97DFA32041B90A58AA591F095E83C723E36920C4582327C0651A4CDFF567CD91F5F07510DB067BC27CCAA5D5E048E9BA23088F49C2851BBDDBCC72750D1C5C3893C220AF4D88115857EF902AD8FAA9A1B4E4B29848146DF4D9A654FD73F6C8B5ABBA289780FF6DBF8A0761B8A0D473EB727E2468279AB83A9EE6F7283588B84C11BB67612B9811DD0AC94B062A8E66885CB91F214D1FC83B37ACA6FADD12DE8588F1778A77903F6868415FACE49E722CB4E228FF50212318E5D51D828FC9E6F8F641949B81479DD528ED4CA9D74F1AF28B78C7022AE345DF34AE10F50C97F563F58BAD4F70600A0022D8C4CEB8039
A$=-108
B$=69E
T$=0

[114]
Type=4
S$=1C
R$=1597D7B61FF791763B5C9A28D21821312E5A7EEC3E36C14D8C1A8795D0BCB99323CC3AF1AF0B747D75F29C88C493A52ACD4B74742B8A32C10AECAB1B4D317C82251C5B12395F9D0723C3F2F2988DCE156596B8C32CF774B79A7A0E21632A6A9DB33BD5969D8F223B114CBE5CF09D36CB50E9348478BA048F91C88EFC25164DCC06EAA2A24B995B8C4C215B4B7D2D4A1A07E0D4B85D12E29F704EA314ED92DCADC608367F1B05A8C6D8AF23F80B377B007B19847A5F1DA2CC06D230E5B31E93B2186C930932B498F4C00AF20BFB6EBD7E720BDE898B13E43C9682C570F12423C732F5BD30DA28A6222EB26BFDB9FEF69D6C8B9FB60515341E8C34853AA36CE39D790F85FC07CEDCE7D5FD4E12C88B209E0927C4478C8D643DDE8CE656857257FA11AD705BA0DF64726B87D0A9876C9527912A7F973525C67BEE7D4A5EE112ADCAE9F342BC98909FBE6C3035EF6B24EF56D6709E91DCF4475AD920005ACE8203521D491FD4756D4F69702580F61429F8AA7485EB11C5DE49E8BE631D7C6BC325A7971F0F52FED38255FF0EC2183BDB4E97EFAFC3B7E67F7C3FEF9E5D0D5431C3C6B0C5A196A36D842694FAC66262847A7E695A9CF7B0F056775D4BADD7AD518C3279042588AC06D7B38DD787FBDC4844FE7561BDCE6F5DECB95ADB5C443353B3A764A78855C754D86AF9E2AD059BC123BAB54CE05317606447287E42AF682854A765F4F8C0D480D08C1526E968320A1B84984B7D4EA34B642A4E57743A43C5802B9BF9F04088D14BA95B31C137D6ED349AE4E3F73BE0FBA061842CD424D4E5D49FC171C49EE45D452B854B11AC072D726E54154C55EA10E306F0CD0FB96E50724BF5572C3F70E6A9FBFC1A18596F9DD8BEB2B9D8DB1FDF946F
J$=-E1B32E5AD6879D15DBC2D36503746E757B276EE5DB057B3ACE0465B815231BBAE8357CCC9EA942175F41172D08BCF1AC2719960353CA0B195D7E1BEB5F6E2A8A6A61110EC0ECF02C565341BAABD571F49BF6AA9BA4F1B6048EA221786CAE01D95122B80E88B5CEC1C2690C431A1D5A0951BE6D57328E8D98FE138647C41152B4EB73265B888190128E1D10B0F836BF979F7F830779E83A75A54DD9092B3E6823362ED3E394029C4EFAE62E220C5846E965E279B9F0990BF418C74A9A91D5148FF8983176F6065A9AD21B6C8C70B863B97E877DA1B3C26009E9F56E97BC7458F408128E34CCD64249BDF9DEA4D95D4FFAB3D5416D232C828F4B0982441F3D193F347D515EE7CCEC3CB73DA6BE3DB29AB6ED63B0CD420B19D40486803A86FC9E49E205D3F5D45B3371A98ADB7A2AAC51863C65E40E547B6DC340AB4DB3DCBD8FB20D3296186803944EB7F5A21E4035D1B18B7965850A35DF5825CB78CA1DACB2BFCEEE600E9F1FBABA6B0B20B9DB2E2074CB430B795C4611907F93FDE74F06E0BAF5383D73029AFD49E1AD35379146C0E22719DFA33C6BDA804586A3B0D2468A87622A4459F8AEED60F28EF132A2C6CB231C9454C40090EF9547E83211E537BF0E54E9703BF5700307A83CBBA9FC0F5EFE59CA5C8CCCBD0F225654E1700D01FCA43816D868EA3D6623294CC9B37047D25EDA30E061FD7C7445FF0CB381C9E3BD5B175AE0DBAFEFC681D8257E5D0A932AA44D879A43DAAF43FA4A9E20DB6AB819C2076EB1BDF36ACA467C3011CB7AE77D92F287E6514C59EB88C6BC15FB9CF80B4B48754AE0977F5E3C2A61500F53C6BC0DBDF8821117FFF39EBC4B7FD67E0B5994030C8581B9372FE632D5B769AECEBEAC78400F3743F44BA4
T$=1

[115]
Type=4
S$=6ABA3C
R$=33CB435AAE9941AA829EC1B006C5EC33263BB8EC681C44805DAA0047E413B70D550807AE6B838697C6592E7DCB8CBA798F242360984F725094BBB2697F57850265E7419B6CD99928B83B4A1F06605D295B109438FD270C1C24AFD40059E57AB95B489E06B6AFE21BECB80C75BCBD8E174EE8D695B6B7F685A6663E111D3C7FF8701A76A8C40825E0492A93D4C5E22A0604013C19238EDF5AFAD24C1432E0FE4458D3B265212B2101D39CE3F0B01AD9E2BAAFABAEFF59956698C8C8F30D1D2EE5DF31976936FFF1C3E0C09467E5D318C39144CC16116A6C45FBDCAE104E7BE1832D6575F0052368571F41E9B8AB935EFADE3870981D65E5E6F2C60AB897A7B3436F37563FBF75E3EE20BBADFC19993841D0114F8B588D074C1BE0241C617AD90D76660F96A877FAA97CB64AD5929F62FBE0833DDCFB63D234AB5CD659660480ED23619D9C990319C1C1AB4E57D383ADB6AF58A2BB2D2BF77B50E12B9E09F896F4AADF020643CD675AFD8F9CFC96041D5EE08628FBF68AA2CD9941AC96B1733A08624330B6DDBD74E03279A57F7092997D7C20E5459D23D43E65CC8FEA8AEE8644299CE34C78E4BFA98BC3B954DD945E8A1E630EF8B943FE1FC56DD24A90460978E178BDF4EB07BB6E6EF1C70F1139C82FB96008A8835B3E564C0592A1B203771845AF1AF62A8C18CE2905CC0420C1FBA2D09BC154FF17AA796BF7EBD2322E79826C96A920BD564B734543064314020FEC8EF8A29B380457041C3FF0BF0318758EFA4B361E4429EAE8BB3F2CFA700925F1C4BAC57A0C76F60E6B4E957ABCA851BD32A8FBDFD440CC7DDE0A7EC533750A0491763D3B0D00F2510B1BE34B42F7666FD0BDDA6CD65AD8B0A0C23C281834BDB6BF6D1A2551
J$=-27B57AAC83AD6D827D8A9E474CEB214B5638E114549B438197DC70421332B24166732FF02A8EFEE86E2E9987B3A8929729671F5356758295BFCF8BE1929105059EDC162536023F5433A0F12A8F1AC2FB65E0DE94F71C652B4B1AFED59402B73F00EED6151433B4F0A3AFFE30CFBA7881D2C19295B058F41AEF84F00FEE9B7622A9C3576A278D92E8E4B588AEDF02EEE16BD336D27347057FFDCDB373E04434EF362A828C63AC37A760DFD84163E0EE9A57AE9C53D30FD353EE0E97C950606BE1417EA48BCA4A2D6CF2FE84577FD678F4206D148F7A80C9104C3A6B29A7EB5BB013AF4B2238FCBE6404F525E61F076CEC09A8B6518ACED0451C8CA1EEC56C14E46257390EB9F16BC6DDADEBC5418E503A96ACE4EA2FC8D88035843D5BE454CAAB95BFF2A6B90C96673FA623F8298E24F69442604FA0A5E6386CCC7966C8400EAAD4BAFAC83182C8AEFC7E86E03F6E703CB4DE044FE0F5F918FA6A7EDABA54E6383491911173461A540DE6E26D9A96A40F302D9C084281D90DF268595D5B0F04081F71CB31BEBB641DB9C3F776BE1359D6F36156AAE5835F5ECBA4336F588EA1A532D2D3A75563A157AE3E189B04B83DDF09FDEAD3524845FCDE2AEE4E364544F7B404CC38666F4D1C69466477455C177C2A9E9A7A8083079F8DBF32B94FB08ECBD3CD5241E105FBC36A632290E5C0C12C5CD7CCA84CBEF327733CFF9923B8CDAB6CFBB0B6FE04ADEF372E36B90C6F8BF7202D3D6FD30C0CF97544C776A539239656298B46BDDF3A44434C5E49B097B59F40A90E90D8E363DC3D7A5825148B7296315BC3A63AAE7065E8D9B063377D52D73C49AF03DDBB9B7CBE6ADFDA56594BB6A5872747B1BEF7898D982E2FE629B6F0234F0E06ADF8479
T$=0

[116]
Type=4
S$=1B04
R$=1EACCBF19901C7D5A902AB4574FBA90EBF2384C4468B0A83666888623FB6646ACD3BAFDB877C3D5A5531B55F1533CF1FDE534AFEB9430A671974F01AF222F44F01467B405CE4F6785B57F8F6FBA20C3C9EC2E5A0EFF3973CA475C184B95016EF2F1A9298ED4E8D50F21050D1803768701E26B25143CB4490E4D85095E8276271ACD9A15596E4FE007724066A2CA555BDF93125D067F968E401142A18B2320A85C201E4B1C06ED3BBC9E03FED749657E1A288E928B73663706FCEB74578BD09447A1E42477E4C12387CD1685409F6E09E777F5C971062905FEF55D5B11DC0433A4B278267F3A508EFEEFA2C8CC29950FA718BE225AD064E6A473B65D98EF8DD10B135F23AC79097931A0C8B2B7107AE6BF9867A079BA4CF76A99B1ADD6E4B6BF7FB7F84917DAFBCE028B1D91C06E22C1CF288A81E31AF0D4CA60B6FFF53CDF534D5172F7A01BE2D5AE27D2F4061E53C192E5AB8B0A5129039F32D3F80DD7C665F2F0BDCA67B63EA47A1303DEA54F599E003A45B8B093E2F33A00736416D9420212617FEBAD7F8D979515DF37245DF525A7284DD1683192564DC9945DC87C7DDD079D4BA1B9FB4C49BC0B42A10E3FE2FDF09AA515B875E6AE663626B600EDB9F99D55EC8DCEA94F090542DF7FA5BAAD6607B8A8BC9B40CE00B191B47022E639247B24607BEB913D3A1C612C5706B79A19EDF2C1EBE868D8D03B1739DF8A34BC488AAB39434307280CDF76BDC4A9CA6F4360EA1FC8D1AB182012F2FC404A311D0D6FA9FA6964682EEA9D697E1844F11C339E03223D3796BEB80B7E3F39754269D05B2F55FEE32EA48BA5C94EC39BE645333ABF518BCB73A91728D390F27D17C4580253E6982F21A904C1FD39CBB6E995DF43E36FDD
J$=4FE9D9F3DDA7077FF246E6BF3D8C1AB6DE816E810DF41AEF4D4C93723255850830D5F5DF79281168A484AB0A7AAA2F46A90002E7C15BA13205B60285220DC3CA3863BC9E47EFFEE1BDBAF0C47193A43F63ADAD5F1A323359051566C4ADA636ABBBB84A77304C5A203908E5E2720676F10535A8F65DF9BBC5EE8BB51FE04D46568F6C95CD7FEC8074D33A5BAEC511C93479F49FFC782A0F8D3F0216246E48F6DF0EED414B556C7EA9B204E9988F22E0E20F0DA8947F3108150E51837AB7C0065C8513F0749E19B87BBBD6688495FBE649B79237AC3C796CED8677BCF2F8A2EC33C3209DF538DB88C30D9150547EEBD1440A64276A518192DFC5BAE738BD19B8CD0FF19B827142426D6047360FCB397C418ECB4F3563E2770E03E5354D9C4CFFE10979EE36744F45CDCD10D70887DC9A5BFA5B4043EFCA5352F44594CCA1D5D1D3D5CBC9771247EE22E01570DF0EA243B8DCEDF8A43FCC59EF65C7F764E4C92D0117EC98C5AB78904093CD50F7DCF570BDCDE226BCA2E7DBF0465935FA6F134A66CF6F9F439869EFCDA9ADF2BA9C839B989527E9722D691315600E4586B086AB510B85858010EC3D2ED50BABAA3552FF0E0B292CD0D0C6941289E5F305BAF639E1BFE183468FA4FB766ACB35BDD9C5E57583452842F1E31556226FA8C016B1213D389944838F892D83D9ACFDAD5D53BE60FE626B92E4F5CD2CAFED5BD0EB5F40211D88B695BEEA350CC673257FABA796ACE6DBC3F12C2970F6D12DDAACC97B44F6A0425044B8BB3B357126FBFC7DA852D5855F782FF29B495591125A5EE10990CB88E674B08B8284B881548605B1BDC75622038ADBCDBAC51ADE828B7240CAF5A47BE9F0C6B46306D3ADDCBE86590B19DA978C07E8B
T$=4

[117]
Type=4
S$=20A0
R$=F0B2E12704F5736C2B3D2861BF21A054537AC06052BAAEB1BA9F274D7A4F956B51471B5399E08829D85406D6794037E76D7704DD76C672F9EA151762A3E42D9425787F854CA869B25EE54D35D0006004DDC26121D66C9ADEC9BD5966C895CA84E072590A375F8CC7AA2F98912BDFE40CB1BCE21F80D5F6B59ABCD488964B998DA29FEB154CA8A4CBBE682A7CF464B65FE9F759C27389972C2BC67092B40C17B77AA9D467FB8CDD8A99FFFF6E7C4564189948DCF4F0FE24CB84DD6727FDF28D60EC546C1F55B40D8064945CD03E7E8C36AAA5A86E5B4C06DD28E2423DB9632A00578673009A258BC4A0ADFE6DEF1EED319478B5A141E8E6D0290DE93E408452E7068EC7EE93A28FC9DF092B81FE4614F6F955267C6EFB91DC00D4AF7DFC6D3D8C1F5F48233D4B6DDBF9AE60FB4E88B55CC46F1585EFC97AFE3947177972F002BDDB156B4DC49E6E491082575D807C20ACF3BBCAA60EE5C36281FB012346A9D6536D8F147D924C53141784AC8104D2E7D982F4DD25ADC0C8DE1C2013941EFF8148F14B4075AC6F1CF624FE183E201F7136F8F48CACF92171D6EACAA9F13F950539E55D83A0ED45E4B5D2862A383A6662557BDDF13D552444C0FE2CEA37425F75CFE8BFBC8F83D7721B26336DF1BF1AD43263EADBC9A2FD18C94660A105200C5E6DBCD0D29AE2220A9AE6F9DBB8D4F90F6AE8D9A73723E06A5001CF89D11286008A741E03582BE55EDADE8150C1B1D64861845B8529F68DE2311D6840802F170EC18085A4398DF8733F577389EF0883D642FF34949A8B062A636A84D773AF5ED06BFAE334D3FF76CCE3D65713779995589980C4F27C5B706E1F234BC7281D3ED3B0F44C272E67C01E970DA69A926026023B971
J$=2E99B171A110D8DCDEEB69BC2EE71D79512D332003FAECE1770B5B1AD74C3D65CFF83EEFA800CC979D733AA98400A2333894D15C577B2B2D35914400AEAFA0A1DCEF27BFB093C8A9EBD4082C8E2D00E39E88C576E710D978F733D7BC947F5C422351BC75520F9AD0A4788110B51142308EA8D1848B3D6A1E98E8C4C82C1481FB1D1B54DF7479EB43F6229A4C189C730ADD7126F5A4D91B2150FA13C73404F3B81176B4E4855D98ADB21407D427D923B4E842ACC936293468022AE2D5562A965C8B7D93B2EA812C10CA1A7782154CC1591CB66DEC7C2A750321CAED377C5AC304265E52CAE4DD23542810403A1544DF46D3B42CAD7502B5569C7DD4E40F1EB1615126C0C29A3FD2E92559F3E3D4F5CA3D71843BEC54D0F6370E8BA0D60DDF372546F99210700F42E2EA742EFFE0BFC0F8483239B210A42810679AC851FE637C4D0FF315B6549723F2ACE6D4888C0D59591B6F8B869432E7CEF6C29DE21F3E1E8B81ACF0AA7CCFA92683A24AE8C33DBEC37356519ED4939F53E1CF8A3EF3ADA23F99810FC613EEC4710F8337F7A9EFF904DDFA6177B2DA68B4211FBAE9D5552FA398B751884BF7C7CD724B85403DBABE6EA26C673398941D354B369ACCDE6955FA47715B7BBF811317B8D5C42D5E349F9BA3E2441ED0CEF80BE9F0213FB258E9FD1B38295B4B77732AC71B6BAD742C49669C9DB2A23DF4C618D02F2ED8F22533ABDC6995468C31C480FC49441B42CDF79122FA5D67CA5D02F12BA1673957AD2961F9C2A3F52E99DD12A20BFDB2503EF625EB031DE3A378026880F7D2D7A936F9B647C40C831E3979077D6968FF6F94D9722A0650F37B9D2F0A5F4DD7E929904431348B010AB859DCCF6C371AB486A7BA2189E4C5
T$=0

[118]
Type=4
S$=23E80F2D40
R$=6B417EF5A7A35AE976512DC368C814413E72A7AFE40B62041048406906B95AB84586410F6C9789CC29405A5B1DE0081CEC4A65D73533C47EF62E0D9A8211C25C14F54DF5C66FA1CA4F8B489FA5FD77996BF81D6AAB2D6942AA0E54DC4F8A071410B03EAC5AFB322642BB8DD5F09DD484E51A2F74896040517ADDB5194A6A5FEC26420F4F2BA929A565CC746E3BB7D9F60BE2B4CFC922482C3434F9D00C7D032C520D81106231AEF773D6A3FC47F794AC6E61EAF9864077FA6281621DE783B0935DF541661FFC25BD67330CE1B59A2F8376C64F71A4A373AFED5BA36446DED489B20DEFCE14E7C78FCD3D9FE522F3B46CD7B719E10B47D8B0DC72A499E05A421F993388FF53C09C7C1289D2A7429EDE1F7871D50763BE2048EF3A9943B92803C20B71BC19F48B8753CD4B20174BF8073E5615E7B9914F2AFB578CDE53852E03D760377B7FE000B5C2E2EC11F8E3E352AC527EC8931EF92F3F357ED5B71B113FCFD99D9BFDB4A4B6AEBD6CD87C4C704F5FD38DCBFE4B5EDD252D302EB4BDFD6DCDE771E946A993A2E9012FE82DBF710F3525958A76666BFF30A5230057BA4C52DAED770C858D681D9854685D974297609DBED97E03B8F2113E9698C52E24EC09D790929A3A82DED7738FCB7F2FD31CABA3713BBA82B26AD20446030C0EBA49A47CD520824430BE32ACD01850A499C619B171062A9DF42DB4D6D8078F09AC7DC897468944BEE0FC2ED095DD6F67E03E89B1B23728FEF6AE9AC9DCDAE413914C7435FF9A4ED2B1DF4F3071CA7A8D7FA46DA8B7CA3EAA6A36B0A88B54442A5FB38D2F86F671BF9D916AD1EC71D8A2BF577563D4664635BA3657CAB0D891C9A3711ED1271A204A8140A9A9992D9F9065
J$=1AAFBC012C2729910DDCFD9E3845F5980160BB273D59A5BC75CCD18E3B84052E22030227DB676D4BE67356D7B32A2D1D898547093A662EFD286C304BBFCE3986E4F855C148A31BB949033C69E4B0B42EB9B2497DD94289929AE6E0356AE0ACB352934A5394E8A0C213A4BAAA1523FAA014137636FB5F2FB3C46A76F4A0C7ADA3BB998921FD5093381D22EC374DEBE0D1B1B867BACE84630A977921237783E0F2790287B8E50B25FFDEADDDB8E7C4220CCBE0C52E68361C634A11A749DD65D0763A155F0BE7928B928F5E240784C8A08AE4CA950A09D9FE0FEE7E96D4C0D399BB641CC581B6575C6AB8A53F34A3F4F0B2A2DC164E580DF2B6EAED7C3E39ACD811BAEA7DC1545509D88DBECD26F8934604A1B98B3B643B18304FEBCD5F00BAF6B680CE73F90571A5616647F3EA129A151F8D5F8C2B61608572B756D0512ED5A8185D8091890FAFB9CD263BB467F76977FB4896C4302CCBF32FB9E1CF7FE7BB8D27C97D5E22446041E753CB9BC01943FFE1162015780A9C1BA14B276AD2AB8E772969B747F2AD0A8A2F2C7D3223A143E17863CC3800FF35F5F4C4B5D52D7B6352115F1DB03AFEB88221E5BF7F9263FFAC286ECBC1D15251C572F13F47659C643D5D1C4E6220F6EB017249726DA60F0E2BB6A317D515114F0601DA2A063F639E3A13D86A0E26EBDF9D66D19AC8844639B4DC78C70DED734F5BDFF90A8582360B490844C181BA40980BD4536E2732B62AF2A8F1451AE446A3CD4F456420C99A921F775F7EA88FF737EAFC0921A647F05490D94FF5398460C6F6A614087FF939EF6E0033100C7E70CDDFC59574C40AAE8376AABED0F5F13FD04C5FD00977969186A0ED7D205A5A88E7ACFE11C0FFA9E7B84A039FA
T$=1

[119]
Type=4
S$=36974F8EA
R$=1F6F787D051847C178CC83BB23E6D026DB687D9633431C0CC05CFC4444BD486B1BCE0F7F5FBF131226AD8B308D761449E84F771F59225889DA0A32F375E75751FFED41DA83022ADC3C7AF86062E8E7B3DF7BB0F543057B5B41731A10C3BBC0F89E323D67E23C6223560DAC2044D6AA648661FD5B30B131FF9B500EDFC07EE9D590D8F04DEBD7DF3203FC88C6390E0F947163C8E3AFB18CDF624D33254F501B8BCC9F9321BFA2A6C97FA4D8407DACDD0047988B1117DB0C04F7060E863484B90092F607EC9AE495818189998F84D92C0D659D2F136681F55FA3C86D3A9F50A4D2EAEA27AFCEF5904DCFD4103AC259B286216E35A6186DEAB5B8866FAC3DF1B4AE771BAE5C435DEF165550EE619B8F5FAAAD6A952E0C01172FEA512C3059CD96D88AC8571384E74F72241EF4C7CEBC911F10708541253288E5BB56DB5E5BAE3263D2A2A55BF30636B844241F5518E6F0700B7FEAE0BFC41A883C589974807100E40BC1856B31DD0B1B7C33FC329AC99F1BC983080A45C550ACBA43F9B4B7E05C267A10A47E72980DFBBDB8EB98566216D983103B987553C0D2BFAD9BC3803B6DA09264CD8B2B11C6A46D2D65D7B00DB6D017DB6F28E43FD89CB6A53A3E798A8B5BC229B9E4050ADAF69D0DC5D55FD2F8150F2794BA6940FE3C299EAC01AF614DF7F4E77C5197E48E864FA5342849588A4C8860229104B1B93B1C2CAD2A813224B228A0FB340F2376A4EBBDDAE3A623A9B3002C5F451F972EC72FEDC92FCC24AAB63032D8F840A8ACD41C724FB682A634ACBD4C1695C3A2405714AA4C89C2C3DB2F632DEF919C1DA58ED4B9A57A340594902DD2534E5CF357B8DF0F902B65DC79F1DA45106C0CC14F841F
J$=2C915C998C216C103E1A42678442E83A4637690D024E5FA1FDB32EB97A719250421A2D35D56BCCA5A76F2DC5A90EC5D6132689A732C15F8B7BF727D56616F6B5EB7CC58F98601F8591354F1118AF64F74308BFF6D1CA97AE35D5E5AF93F955194A92F4146CF1A9AD22EB9240A92667F3B93C2E1C92F7CFCFAD4EDCCC3ED620621E4648FD8A6F798AF70D34CB3E9D947D6C83C2EDC2E58B43C2A415F32079132BF9E0EE24AA63418D1AF274341B1113C4137921A8243BE754953DF70DB0C19F14C0FDC60010246B9220D66238B990DC0DD627EDF25A30F5F046FB0C1CD2B2F013C21E46517CD34823A818C3D5018B00775A2E724BEAB122FBF12228E1CA661F12FAB95824FA41AC46C2C4EA43332B438455DEC654231DE33CE2F03FA31EAC6E25AA27DE16A272DD420AACFB82A212682205918BA8E7164D63D39BCAE97A05ED239E3BDC001A5E000CC633CA843CB5E3E5D16441EB5DD496B3D27FEB44412D9ED73B962EC6BF1FCEBE48AA08B04E179A7C77B67B8C660425B3080193ECD04FA9DE6AA98E3E766AC4F7002583C77EC1546D6D4ADDAA1B1A4437B62BB45981E5616FD9858143D6A174DFC0DD3C05FF83DDDAC193815DFB883976F9EE37A865FD79B761333D53BF9FF2ADDE3CABB33F7C4BF1266CD41A5518B83393B104FB57A4C56A6926DC61CEBD05A27F15C648F410B95F1D292BEB81809BD50229E5D3483A7A14A6231F5E16D59CB1CE7F0CFEDD034DF8AE364015BFC4D5685BDD44085BAF82D3358793D3894EFD9A40D597DFD85EE53A3449D2D222BD023B7FBCC244997F57D10AD8844619F348CD9C7ECBD2718BCF50C124349A041E1F637AB8E27BFFFE3CA422D785F2B89B4160482CAF06E
T$=2

[120]
Type=4
S$=14A0D
R$=1861ED018A1908222DD199AAED8DC5016FF81743816C3F43E8A93F5B943D184B26C770C58B6A46575585960941EEB988E901444FCF30BC8EF4317E032696CAFCA86A0CC67CD786EA93D5B147AAE05EE1C9B5DFFA7B94546BCE550AAA105DCE833463BF19BD3AC8439EBC35315029939CB9BC2A83209B91EB35099792A92709F849E1E3F1876E27412E4B6407DE6003A636438375EC609E3A73D8AEA7E7C92ECD20BDFE0C4B41CEB26D0EFA2CD417584B171AA9AB0970ECD3BBF1A88908F7AC8C442420A6BF2A921BFE89D4FE37CE9D233B98F246AB612B01E7B543827A541DE842CEF1660D03CDA9669347F3AB6C999B685E927FBBB0656E99877A68BF523905DF454F00F87D2440C5103B63C18C0F2B5ECEF28E87938DB9F697C6F7A883E74A50AF82744824F65B40C4023169ADECD496388BEEF032C8C45E687DBD091B646E56FB1DE270EB5AA4539C7FC4DB020136D12DC3664EAF3E267398EE11A882D4CD84BD3F105251E1BE94C33D53D4B5C633BCE63E04632BA53E68CB1816E4E1AABC782AECCB2A8CFF4CE6F1E4CC39E7D7735D0C314D715DD025598F781C22A3A65C2B37D21538DD067EA657507212D2454FB1D9A0027E1B9B7084131E3DCFFE5D9077FAE66AF8FCC2830160E324423658089A9041014D66D1ED0ADC2120E4CD2DEF584DECE1E45E623FF9912AFE48877C51AA04645DF3B393D25DFDD0B067BED12AC4D87E3EC637C06DFDBB834A74947E0B6C4A8709CFC60FF023E8D7128FE48BEC86035C6DE07E277494D09C81327C621B5AF5DF4664FB0AAF3E5CF42B4D8990A2CEBB591052A4C27EF5D3B541C8D39017D7318FA94AF31F0CA5509FA3351A19BBF6FB6E4FD9C7B1
J$=-98EBDECBBA68D08BB2C915630DECE3BD38C37AFB142EB1A411D882EE9220F0D2B89296B3D33195D767F06F47F3A477BFE2230DF3C569D631B35852C29C990C833D2172ED059F6B2027B2318B09E74AB682DB1AF542A59F46A9352C9FFF8F9E1C5925A254C8BAE173D73B1A4B7E16858D424C7B07C2B0B66E8F62F05FF106E72E614EC204038F27E33B5306472B76C08C338385B75A2C73A22A8456E2B9A0E92EF28E30B36404174F4D5D487263EA715C0E9AD4FF90824EB98F252EEB78D01009FE0C1887FE686BE88F28A96FB92550740C700FEFF230CC5592AC2600ECE4A93E537F9A1EC23A97800D3465DAA3B14E36E64009871B7103BA660A73574E8E045BAF246D2CDFE23D7D8AB7643451B3BF6F3779489EFC62F522F9447C7D4F3C45C7ACFCA875C3E783F365FC9FAA0D3DA1153ADC3A75B7BD48D9C0857B04C52B6239F7D477482C3F2E5804F638265D52505E8D8196153D3C42E827193721135A524372F5C6F7FA22B227862393D8BA231D2CF806A5066C63F8B1F21AAE6991141D3ECF3B44043D19F95CA25CF24249C3180BE035999EF05F53F7955A321B3AA50A2FB8E5DBC4DA3400FED419C312F7A9AD724F5FA44F787A346F94BDC59F5C186A2DB6B600B25632F7B0D3E7AC0709A4BCC89A11AC298BDC3F0DBE9EC29B2191CA869A5095CC59B9C20F096EA8CA2D0B52B9BABE080859FA4C0734D1186E827C785E3C4281C90B20363B242D56405277DB0F125996AB912E5C5633FE38D73558121DAAF52C689795C18EB300DFC555B4EF97A0BD21C304F19B906366C60A6660D50F5677A0505AD35EA685451E3AB5B08B33E3E26CA21E0E2C272CE7D9168801C9CE0AF8A22738F0D1CCF
T$=0

[121]
Type=3
S$=D04F8D42CB
R$=1DF6E8F4B9A9F6E579D03B8938C8DB45C5F98DF73BD3D82772ECBA60F1DA361B20B2FBDA37BC56D568B89BB54BCD78D16AC605A91DBD733B6B085E80D228994D1D9E6C7759C589846028A1F948A0D59605CE96225922EE53733B8A3E6F0DE6918C1AEDDD7FC8369D6C779D1A0989C59AC772AD22EE7522A104E818F3E91F1CAD470F55BC2FCBAE3E5F964850D4FEB599B04E5A858CADC25A96C2EB12D5C834EF5956631412ED5F1CF80848C255348A47E47C9B4D0106953499DF675843EF233C8594BF8B6B87B5228D5C251DBF2E457CD5422EE71B2610A80CB7C18EC52C55557E549279BAD2CDC15C69EA49B286CD68FE2BA3CCC1D3A83991099B79272841DC909DE6CF7EB3BE211A3CBEA305E02BC3362AABB8F3A6A18AE6E04D247C2361BFAA053194113665A9EE593FEF2BDF42F75E573DCB4D1D2324C2A2EEEE0F4DC88606A656EC369C1A6F16C873CEE2D49A3E544073667FE09AF26CFFBD6F385AE03E630081BAF6BD66705A7325B61AE5EFC5D566A9742741E457BA894DCCB076DAB48833B954E13F730565F37061111E70C6B69B6DD2A7BAEFBDC3E33CFC79364B9CEB42FF48D244026A827823539586A64AA5B7E8A30596DD64D89740C71A2E01F1BB9CB656E25629F88B661BC5942816E3F8C729C2CF432778902826C04E46DDA294C287A5880E484A09DCB96E80AEF11225907EC98FFD5090ECCAB7ECC3FF4AFAA0F16C4D8664EB1146315EB75FC3BDA556C2846ADEEA685BA9C4348869DD70B8C02086DAA41E9029ACD89798FF8A2F5DF2BA1C1B34FC0D48FB2023B69B79667F33A98F9A30B78F5C172CB22182C414038A4269ADDF570869487B1933EDA9C97A12AB
A$=-7328
B$=1DBA42
T$=0

[122]
Type=4
S$=518F6AEAF8D6
R$=5E0D560C0BAEA44F56B9D4303E832010CC12FF71FA9521654619D1ADE8FC296B06ECB758F85275595E81D942B9456F99FC462320D8E2CA74E6D3A1A286D7BD52D7BD1FA98768F0850E000C05ACB826F85A3BE259F7C6E3BDB70F0BD739AB209F277BCB04193BCCFE23110D38D4C24BBF008E1CE0B3C4694B05F319102C53086BA49FFA75B62E48ACD62478B87A49B997F81B04518BDE5200DB7D7E7BED707EA1DA3CD72491AA261591676B4560C0B9C3F7328FD5C5B2AF7CFF7BC6714CF4897CC7A34BDA8504C60A513AF75FF00759A62EFAFDF4C54249E576F880C13B1DC7876B9D32FF61AFD34314F78F5FECBBDD01D82386BCA208CF37E7A9967A72AAB5EA005009F2948F8EB080727E30D6026F3AF5E69F477CB6AF2C48D6B183375BA52A327CCFDDCD5ACBC15A7DB4D946DD2CDB021C52E1992EDAA25799F42980E464AB36B667F32F97FBFCBEAA5F169B6A11EA59FDF0FB565D7E0C6ED78087061099DE1C4F223A06B604F085D9C54367C751CB9BD68DBFF4E4B81001F1456F387F9BF325B0146DA454B97557210DC9F2841B1B0D1D11BDEE8BE9FAA2F61671E51F677435EABF67DA454417E78109CB2E4B849165E1FEBA083857835BDD2F53F6BAC84C8023F57B514E6D7DA6A672D112156C7F9FDF7A4FE21549499BCDBE4DC65D990F80915E3A4CFFC72AC731B612DE0E2F172759219AF2DF7AEE3E8D08821AD254B13C5760F62E7A7ED96DFEE02559240029E944032F34541ADA33E2FE5C7F08AF5668972332694A0D7E070A5210BE061A8E2961040BC8942275C7F18B64D31ED37CE18BC50A1DFA572EEF5BCE84683188966A07BF56ED9C90E17A1CC987
J$=A478E0FF685D4C8BA59CF2005DE06A1499E0B8CAD7E60E7DF9090C90548AC9AE84DFF62BE08E9CF431D08EC05A6A88E838739B1C2BFA9F58AB45AF53704B58B0A04FDFB998308649C2408A512D6C5FC7E422CE56AB22D8CB6D7BF4A84DFCA505B0DF0896B63CF4C2828B5BE5D5DE6C8097D4792232ECA77D886285AB58DAAD766E9925987866F3809B4BA5686A54B61FE210AF50DBF5E87CEE3B85636F670F7AC673CABA287C71CD0493710ADD502930299B04F9A0BAB50F2226AA8EF7479620F70FF0848AE65EEBA32F9E02A5E85EE64D81AC63C93438A7D44413881DF5721F68E69956A3AB717306E9683E824D119C4797EF4C0752D88807507743C0AF47C373AFBDC5B39099A25852D668FE074D85F6D4F26A40AD96C300E63767FB66F0694308EFF4AF55AC98CB5A136A7E3FCD58BD29C0698086EDC9032AC95BC0710100C4BB39415462FA81603F743BDE0030759CB028F99852C919C695951ADDC1FA7E888893639FB4CEBADC2BC4F28632A39FEE11D78397DA19ABDFDA75ABEA6C1C0FC25924640BFCD7611FDC3C81E95E4095AB529E02EA00A9FC1AAD08DE59A433EB89D77B712EF032680DD06E710329D2156779BAF4A54CABA3E7E249A4B1F198B397D8081B5D657D39A73C54727C6D15A29766350428B2B55878CD43BE405CEAFE70F83481F6500A9718C7747D28A53030E61E850C98669035C2ADBB83BAA04485B5EE23C6C99D6856D0F9CD3A7890917BE5B4EEB2016621186D5F741E6438F62A9BBE8DA30999D635C635AEDB6626DDEC2DDA38FE302C7CF3BF4FF03B4E41DF78FCA2EF55D07B1E473B97FB2856F4D7F66DD751C3829226F0CA90D0B2F84DCF2AE88
T$=2

[123]
Type=4
S$=E7AFA2CE4
R$=67EC17E60B7572E753AD5882A2ADA66B0913A6D30CEB9886EFF5C2119EE6458C2FB8E83B934C6D988F8ED2249BA64E0C2E59102EA3791043913E51A9014E3FD41AAA6361D6D7A6DDD79032C3EF13C2D750FC2AF1A331AC258A2F86D41D6E2955DC2056A60446EFF9A240A3738052E45FA2C62EED835E32E1922F932BB412CB892E70F8E05521EE20223EC1ACA3A1E455FF9AC4B147C79710DA1F52CCC4851DB3834DE9BD71D7F7B89EAFF736816C6DCD98730328BC9BE79B37A43449384448455B67D60DF47DE5F9953A29F2AD6A52854B0FE62D09260EBF5E192728FC2E29B0CD387431BF1412560DFB50C995B3ABD25FF6B5E15FB4582813520101714A4C7D6B913167152C1B8729F09BBBEE25F32C6F736BD4B737A2FCBA94AC8B7B9C1CA5AA35CBD067259FB4F0204A93D68C8E9FE1328A9410C2055ECBA22D58FE0C6B0BA165F517F261B9CCE4570EB1AABAA61BCC01FCA908A43912B700ABA70942298305AC73069717FDE337A54A6CF03240D012B602090DE75426A831AAA71451FA7B9EE5F9B21C7EA40E71D4AF1917C9DFA16312D3AC936DA0E2356E15817010B003627B885EA966F41E8EF19F1E46A7C56A3C207C5F58FF1EAA624BA5AC42F16D4B256DAA654CE4C0F05524ECC2B65A33B19CDBEAE6071AFF36488AF07FE5618E4723768B4AE4CD4A365A8223081CB6FD29C6D390D3026D690C8B43D2B8A9645E512CEE466B89C295454D8B99F8F95BF896BCFFE8128369E89D735AB102AC37490035CCABB7CD7C6DFC50AECE82B73A86F87A83BF7C86FBA2F8CE446E299691F379951EC562CA85D081AE3F45A14E28E6699427C2C3B9BB48D
J$=F6FEF09FD04A1198690581959A87E55600F54F267AFAFAB73787E432E62DB049439B8D37C690D436AB8691A208660068A48C0D5FA92D8748AC635F8EB782735C2241F027E3A18B372879D92C0DEFB211F18AC635349AD14C5CE4AF28511BC235521069F8F25815C4342AB157BCAC92E7AA5D83F9C6F3209168C510B90C16C821E486CCAEAABD3EE9C0BB529BD01D866CEF8D6BE855FBCB8FC03BCE769C65F7764E49E95F7DACA2B8757F52223A10EB8BF9657B4A83B6361DE94909CDCA81EFB438004F9F123892EBCA53B3F49E79265BAE5093D7AE91275ED1257636E4ABEDE5A1EE5C2E7816BF1F20250366509F10BEE1F74ED3E9F7553C7F946A5DFAA5BE1E549732618DE6C1167B4D48F2C7D2D58C45BEB5D99FD742F1D9CA51858B637411C1D92F996C10E52EC131A5D08783A85D24991D9A6325694A290632F7ACFE4C95772562C7C94E7725E05FA3FDCF677BF0358C47BD05C7A05F8C1D80E34B897EDEE6D6553C27131131C208220404C4B5ADEE01474CEE043ED61C83611D69D5A38218463B25379CF06E66979A1F7F4CC4DD1A18C43E8F8382FDC02544816178353C26FC1B5FB88DC61F1B08E335AF7F04B85011E49FD24E264D12290524CF3889526AA865DEC4D70BDF84FEF0CFB529F1F438C0796685D2B557A143A84FB5B3A165AE377BFBF465F190F9435B1D4A434E29D59136667F25C83862A4A3ABCEC3C905541ED84583239BE230DB51F0D5E733C1225FED6E830BD0CAF202880736DA42CBC701E6F1535EFA9258B2D520E4000A47334F314837CD038BBD547ACC903CE11C1F1044F4F66824F430E7CFC09572692EDC611BBEA8FCC974AB7EB81
T$=0

[124]
Type=3
S$=FDFC9
R$=68BEFDF27959A75A37623B5B04C006CCB9E734465D5829B97247CA7D61B8B6E4EE486C2CE0E883BF5316AD1CC849D22E4D7320ABBB3DDFA79130B62CCD228606D50BF7AA4ECEB32AB4DCB9EE8B4E5E7198D450ED54099026B722E220474BB5D5C8C0BA30E61B3D7229CCAC7C094FE42A98492CC2925FC99E1365C15C352A1676C93BC426138BE9235A5D0250FD9372E6A7E36CA85E0667150684A279A653F156BE64E1FC33110955DA7C0E5DAE2ACA14D8CC44F0CB2DFE055B8DBA7553DF57439E9D82500479E92F04D5757B6812ADA0C16B55B972B8FB115FE4AA1F4380A300FF8AF89096B27D564966BA8FD6AF7CC72B39CE143C930E7E9249AB351800D0A17BB3B204D2C2346B954D0702BBB6C5FCB16AE37B1B659C62C9BBB973B07AC0CD3B6E2463CBD45508E63B58ACC83BAC2F0710D128880F2A98A0F29A45EDEC821E1B9EE2BC798CE637F044637B9EDA748C0B22D222874FF5E54834BA47C6EC7314D9D35F24C330B4A2058FFDDC88A7CEA10EB7F2747EF0B97456E2B541B2778E4E2496CC2B20EDD16C3897D4A51E1FA2052643D2D714A75E47E5C08E1A355B017FB150451DFCD899AD9BD48552602E57B52765E24B46F159692B785820D0A5C4E72AA27196225B487481F6491074CBA2D87C70D1F9B217D5FD5BE722C83D069E3B48C45395F24AE9DC36752694CC99AA6E6D3798233EA8594513C2A35B37C4799DDA048D119CE1308BAB178BE4581CF8D3CB1224F1069DB8867BF21BC9FCA8E7290B606BD3CFA1073065AB4AAB16A29F26010C7F56CC0EFB79330D6F5386BEC27478474BDBC20F8C474A7228FA2FAFE0B5CE2FC9700D
A$=0
B$=2
T$=1

[125]
Type=4
S$=4446200
R$=188C18748A04E16722344F8CCABFDCAEF1AF0C04A2205FF5DA0F8BD90C56BCE1339799D20CC6B5D8143F837822C41AFC3E192AE8DCDBBD4FF6C22B1963BB28695850AE99A9B99B3890B18B3EA649C7507AD8EADFFAE9613EB53F2DEF489A3CAB4443A7EBFBB9E02F6F81675F49CEAF21A73EA101284E625ECF072697C78426E2E82CC001128D515B7A3850D2883369C7C63120511CD43F41D4B453CBDB070E37298F3B58F6640926FF6D4F5C33C77E86A91575DAE2516E61C83BCC52C7C7783DCB3E4A30AC0963C595D91B47F646E473A54F40173041C28DCEAD5F9721ACF386FACFEE68DDE70AFE249904AF5DAB0C7EAF0EB85E29624700CB7BBA1A38B975996D78EAD67CDECE188AC306A58DAD2318AD0117B13D50AD5CEF285CD5D66A96F94DD47A26B08825B94F128D50D95B83FF535CFDF7230706A69CF2D72655B965422C2B9D87670008F7E732914AF538797B87BC5CB85B8C43F355636D5D7A1BB33241976E149F3B5D89165DCBC398DCC2B9D59C853712E5D553EC60196D650C3F178183F68B98DC90B759EF6F40CBF9C9D9A2FB2EB7AD3C0822E9CB401192541E2A4370B5C5395B3CD3248184426BE5D59004B6879B7A2349C85D266ED39CCF23D8620E062973F92F004108741F5C248A621C117B94D20BCED1495280270D3176223DB429725DF28E72215BCB33801062AC5E8E210EC31A5673C81ACFFD8D31FD91BCFC1FE4D005D1B694FC3BABCE12B9FD24891C610912551087F9FB664DA7EF35A616E948B0AE45D0ADEE6AC5810901583EDA57303C62D4286A9B1735B5FEBD94FB688ACDDC94E444D9B23152AADDD4F63C41
J$=-273F6F74AFED6A453BD8BCCBE1ED2CF815075DF6053D6A63ACC71506A68DFB2EB9016A523841FC784B81C9DC770D4202FD1ED062E07D52D9C7FD56BB3F70D0330D9C2C247DAD4DE88533EF1B7C410D7467B87DBE8E99910E4E9BDE143DEFFC1B9DFC0FE72F1A4561E30784406DC2977F3918885F687EF534F94280D1ACBFC914320962A8570795B3E0585B500AAAF69896DC8865CABD3BDFDA9922DAEEAB8856F73FDD8E49ADAB59A8F7FD409B209D4F7DC0B16133F9A31F3D5899865FB463D9725245F8C098546E45D901F9B705860F20C9829142D8983004777BBEE0B4CB8C5639EFDF203B032FA8E761505E53692330E3CDBCF4C7FF74363C4E2AB0735D582BBCA11C836D93D2FED051828B089CB29C995597A8FB8568B489A1BA46AE86CC6A21E99E68990E3F258BFA1397D8254E055584D34395A183501E8C70E7A170A79E88DF25948E322999354BDAA81062716E7C7BA7F7A7D5C84635830A089FEFF38C03BAC34451712AF6978C2F8B8E7E70FD6328C5BC4F2C33EA3C0279D320335C8093F44972F708F85D2A25FB48F7F3BD19C24F665D6B91B494C841076EE3AE477ADF4124BF9A694F78A2E9FA99A6B05D3E0683D353C7393806DD0914E7103160F572F0B9C0C69A97808EE833E54B180C395943AF363973113BED1244E4534EEE347F735CF5648EE462B65DB8EA25FFCE580097C3A05052736F5D7628C6F56304F277C3EE156EECB68079D3E2854B7D1426D23A4989F0166690747A06264E35DC1B1FE1D10C49E19282B9A36C4D15DF3207D3EA0664AA3F607F3DD351B7E0EBB00DF03D7C3B85BBBEFAF5BD4B09A91E8E929F07DB0F
T$=0

[126]
Type=4
S$=405A06
R$=61A705CA5AF89F74FD59FFE2E3F1A191EA64E438242962415B1FE9F82E6A69866F6D1B676F14EF8586C405964F2B000CDE4ADD84EBBEFA9591367237D5B2E20EB75F7AF0D0BA534BA89207D1E93B73C985258A3A0518E9782E18A0C8B911E030205C9A6E159EC76E6810EBEFC7EB1F24C6582577AD6A7386CBB97A718AEA9C996A4729FA95E30028680B29D63F9823374FAF4355550173057062C1C5ABF7DC2FC6696E868A01759E73DB75F659A0D7847DD07E6E3274710D3BB9F62F7D414969D148EE94592A434BBE9156E00DE3093C4F8F7727BDF82B6AE84CCC95A11B38B998EF42D70AF0A09038870F82FD041C7A4D92546C3573CC2938D3222D085DD9A2DC7660378C58A68FA17398E45F393AFA665CF27746CBF7FBE32A6270F19C01DBF9CDFF8025F72FBAEF77DD56F2D0B761A40E210625A43FB2830427397BD5B7E8508DE7392F14E4AC94BB6DC5744B21FE41E5991E469B5293B715CE048BFABA9A43124A27958335F2A38E9694ACEA671368A12FF144AB9D502D510597385A9C2A008A7B7A81034EAB6045AB13E0D506F94F19C5109A9B5070660C19E3CB1C4C4377D501C4D9B58F3E918683837D213800DE16752BD27D96E04B52715647569E33B92E957A67289D16BD7BC567750F023C6DAAFC85E4C602A4D22BD363AE8490946FEAA334DCCFFE8A0176F4F0403821DDBB4A5D7F7D8ABEF5405D63430B8B236BDD7AE9BBA1A6EB25BC744FE025F3C895382A1EE1AEDC5529F283D4AA15A62B70B01EBEE046394AD25D676D93A95AC36C0F1C564B004ACA49A734C10B73528453878E464E4A0AAC8B0B85C33929BF1B
J$=45B1FA333727CCF003D9BEA5ADA66D28F13B8838D7BA127A0BEED243BBBA67B8BF91CF648E9540138032D28E420D39F4F11CC7534AA558445178EAB505F878477A669AF0190FE8E6493C3E90833072870724A3C7493E8CC23088A3F32A8E28E5ACD620C98EF09A922A4D91E35F57A33190B2AFD25DB2049C03336F375781BA090DE20D2C9F5A833724D0E55B3C0424F0F1EC9F6253FE5B0FEED6D56DBDCBAA5399E08ADCEBB818C4BF9B65D11887CC8658D5774333650FB5C8FFB38606859000FEE6C0E4F0A306A4864EC1927ED483645CFD562221E17916C86DF9ADB259284DC03AFC7EC07E5F23FDA49CD02C955C19ACCF66896C96D317CBDB542FF65AB4BD84A3EC6DFF481858042EAD00E754EBE13C961325D2C0AF8B9F213F70F5864826B1DD791ABB2C89A99A8E728931D2AE4AA632750CBF9FA910FD7D8F0A1F3A6DDEFA00161E8052888F8DD43CE2641F23CAD3FD79E960AB2292C5213B8384E7A6DC6B7D51E2F57CB76A250336590190DBFDEE7FCEF85D0CEC4BD162CFF840BCB73E762BAAB7CBD1B27F6F2154EACF53647A388C6CAD9A792EAA10B9DD0A34539378D42594C37D1E5B8E583A5FA6381B27BCC6CDBA831BC3F413A3408E83ECCEA4710129E531C4E3A41BB2F669E88C0D5F05834B516AAF6045D676CCF1962C2615BE233048DBEC6C721D1EB2967F5E84618328687DFC294C9C1D11592228C277EA45D309AB6E0B4427458ADEAA9895424E71F4E2462BC24CA16D901B4CAF27B7746ECE68F7162D4C3C985EFEA0C2C133A3CE89DF8EDA328350DDD1685EDCBDF5DC2F21556688B8583558B3B253B7A31E9AFDDE
T$=2

[127]
Type=4
S$=ABCFDE8
R$=918090470AAC887D42873DB158F59BED15F4E2FD6447F4A4AD6B21DC5A49EFEE48EED46EE9315FB1C1A9D0C6374C5D2DE3DAEDF8186A73B46101197A6D609D00711E22D18B45BEA83C5FCCEC7568CB9C254F94E2022B01371F640F1C809528287228A236CC16A5C81E3007481569C71CF317D5F337D6B1FE292F917DD6665E49A8D28A7D2D5D99845FEE195A48B13CF6F941F60E49802633E6DF036BE6EAD4BD9BFC44131296FB53D88246484C79836FAED0F294DF6C602997F9E5D8FC4E1F5F240FD7784B09C8DB1101C7580EDC0C8F920B5D9D717960095F70FFA4FC45605D630EF73B527A931C0BF6494F92A5FBF777BB086C4C71910DD037C9802B8F50AE805B344365B06D516FAAB41C40222957403275532AC7FF60A87EB2F8ADA0E652ED62C496F88E3591554E07AD018F7481C0868ABFFDD51B01910805028306EEE11840AAEDEAFD33ABDD6D6E3BB561069DA9E231E40B65FA90C5A2DDBA0102746C50010FCBEC76941B3DEC7F1355163FE70C432A27AD21744FCD31C243B680D54F110758667432C7143EC7BBCE637C6D6EF5156CABA3D20CC3DD2D7FDC2B6675764000AD06222CBDE382716F5D8D0148CA9E69D039B2244D74AB58D82AFD8331508FF723DC31213C0F730C4DF53969E7C13116AA2B9519E61C27DF3F884815B11916DBF7898A5B85BB887B9960E95BC0B66577BB281B2D2B26D48CA4F7127599F31DB47AC24AA88968D388B360A5307546F3DD83CC5EB4B63202CA239F123BF8D16F926A8E29B34CB3E755C1307F445EE72D1BE39E843DA424A3935B519808BC6348948C11D90AE440579D26B
J$=-EC7BA0C7D4F920969BCE8D11ABAC2ED298D39FBD030BFB7FB12EBFEF5E848FB2A30EE44E2938AA728A1365B0BA0BAADFFCD6211420A07B59E4B76263CE9FE4F5F4F8594BD0C70E11D1F9AA51B11796A43C3B225E9430D21CD36086BBC0E17A9D2B3D75CAFA455000180DF78B3DD684A8405191318CD65F6C163E684610C8105251AF8E3BCBB3917674AE8243E69F4DE5F77BA147DDDC84CB616EA2097C727C36EC48E89D35E758FB097155D15A96693C6B94BAEED84C84A18AF880AAF13CAC2959EA498331AD7B2C880480360E3991882E30215B984A78C335F58954DC5E3F7FAD2999A5F23CE95C818E0D48FDAC2BCFEB222DEE2C5800FCEC42AA397FAC1DC65586DD7A1ABB844044E0A86858BE33D50FDD8D0F6AD0252A1D4B4F0A3CB54C79B7FE6997D6E07AE0FA696CB8A3355A88AF8C237F4C85C421C25FAEE707C3125293DA82FB596E8C4891FD61B4D75E2812C3A77376D549E99EA72C090FCD9D31A2C330CCD5E33E5867C1F5F82F39BC2DAE5EE31B7555EC84D7F78370D0E802F13631A33864EDF6EB21EA46B5C1B1AEA46FE4D14D537825EC6F93152F80DA0EBB35E674521194F41779A2E661363BFAE930A609DC9BA99D008CF84C46CB9FFAB6528B6D4DD37D66F243B276184410B859B041DC9C27C68A9D2C48341FF36F98EDBEADD518260EE67CDB49C8699CD361C626FDAA60E53F2C303BE00B8917BE6E583BC47605A5BA003686A190BF880DD3FD3B438B3D1C2268F81F74860B97B35FEAC35A58B4AB9306E784F54CBCB3D2AD813826A73C338632DA670E9A22B783EF9CB2A07CC4B795B6002845E2631E56C3
T$=0

[128]
Type=4
S$=7D6000
R$=12918E336F5E3FDEFAF6759FB182A14C742045CE26D4DC181416DC3FDA847566214CAD1AA91E09A8EF1C900D0B655FDD04D4BA928443B1DC50C83E773FBAA78FC0D8336813D0BFC3CB78309CC5BB3030835B936202D43A5938543C1F33E30D098025DB04B22A3240D83517A525B3256800650D440C3B0C4015974C81620F9DC58204EB2218AD40C49406E76A36B55FD602B67CD112D2D7B2E81E8090733A4CAA3100CCB5191695FDF03D8BE7891F1394C2D911F0CC1D25079AEC96D2F305A17BADD28C4FABA662A1305E2738ECB63E5946F5F70485EE4F20970704CDD837D1155C87A7149664E410D9F71A74D7C17730AE8BBEB6C92E65B7BEB015A195C430122F84E0211A8133FB141EF91F6D0087F4AC90440FB7DE4F0B0F1F3A51404589DE2C13C044457DFF175F0095C1BE09360CAD9CC461D600EF2B1642072A8B4922A753BF4CCD3A5998E35EAE0E304D1C0C22F924C7F4A709DB3C825DB6F5026DE7B7542DA7B1472B7219F603374C37F871414B91C47BCCA5FA4AF0C3835B969FB4EA97F99C37AD2E91F49414D64BA463C884DE014FBBE7A3314E418E93756F59A11CE295DA7B94AB9A865132BD9A46320E714097F5DE9EDF92E2E9D07349949AEA328331603B1525E5765C5BAA33399A184446F511A1FB825097A1CB2A8D8B5F58F54A5787CFD33CD987A056B83DB2E29CDBC4A72250E63435EE0ACF42A58AD4F80346DC97B6E7FB0CE2CD55CB6D0D72E93B3596CEFFD7692CB1670E75485FA41CF58E37129EC1B677CBAC22EE35C238F80F3A2C985A0C2663B46463E5FC1ABC54F332F604FF3C47165EF9
J$=-10A8E68ADD88E8B0C01FD5D55258A101F950CD589003690CB93536DB0702039CAB15B6FDE478BEFCE31729997928E1624A9B1A7BC44291A5BFE90800D82F377C09DAD47559D9224F69731CE699CCD0B347AE6EFE15219AD95874C6F7DFEE2B3CAA3003D90C69B6EE3F9E667EEED02EB1CF2E065AE9040144238C9D66A951EE890AAA2441AC335D3A014A1248F979BBC722B6D07ACE928CB37D68031EF5EF5FBAE6BC81E946917DAFDB7FBD7B698F3A77166D3980E4E17F196DB6B3DF94D74EBBCE067F79BA725E58D88C60B3FB99B6171CEBD9E7AFBC8F987D33FBB5FA1DD48D143944DA496597F524314BCBC97B454F119D81788C82FF24F561545D3F35A94A67E850C37D4AD6C96FEB284F4FCDE0B4CAC6A27601C5459F3704669A66C859BE65E47A030F4C8B262DADA4A748E267BC2C155A1AA286A566BC026AEA31CAD6B1FA66EABEC8905EDB17C014061AF42139C82250893BB0E5826D1C65DCB1EEDC70A7AA9A34BEF4ACDECE98BB15A26CC000AD49DCD1A4815F6E5D305C7EAC4FC9791ED02D374EF8470FAFDD8F055F003C94AA283D8A1E4BA6FE8A8CDD7A57365257AC959D3A69FAAA287399DB69EDBA20835F56C9DA0CCF60013F90540C8EF770654693B7C741E120AB6594AB2E144EB2D63FCE72AF581940B086372A1BF9E93082F13BFB136C6E6165123C32C8A1C3943E0E0C69C8987B0620D3AAA3D184DF4C7B79D7FCB4581B24842DE24194B465B3DFA0360FE079A5904681BE76C6F1026463B25F9C43F97559C47E8FC1456BD3649249C9F0252F63BB22621EA695804AD761F1D190F2EEACF3FCC17C627
T$=1

[129]
Type=4
S$=5A7C0
R$=3488D7F15102DF3B504E656808DED0B43B3D60ECAB38AC7EA7168C4F5596C27CF12771C5D628B037B0BE7139763933A4FCE9E1867AAB7416FEFC66FE2F3DEDB21E100A585DE72740CD082F5A8DD98ADBBE593F043B1B4D27644353F07B7555E8ED02FEC518BC583EDD2D656C25E02483BD6473831E7DF27946ADB16A842C5BD5683FC7CADF0928C3CA7F7C335A8CD716440FB3CCC06B109C0CE449EB14EF62BCC5E093B4C5C3AE1B5281A81CBF2389944186A15CD5C04F4D597B0386608557E108079010C01A8D8FFC16E3F067289B885D9B6005B956DB2EB72E565B115F030566284E627971F71466A33CD666221E554D726FBD9D66D7E6E04E0AE46F45187869CBBFD30682FBD59B7687B52B5F5A5D9769090F29507D50AACE34715939CC6F5B6A95BAF9CB3F39C0F98BA7FD3D525C01BDF75211B7C09B4B5261D4232B96B7B5ECA312F1E38780A4CD6C1ADB325E4BF15EE2DC7E6392AE77B88662BE01DD5C015BFEF7C9DED345E0D9F8A7E86F8D76AFA6FA33A0555A2386841FBE14871D730E040E341D4ADEEF0EF0B731E24F0A26C680E3308A2A722569E9973E691ED3C62CED463859AFEC7F0E5F46C82DDE2BA39E650F1101871326438AFB1B3FB4FCEFB3C82F44E5B3528B24CD40EFE7C78671739875883D995A5E75401CA172ECE6AAED6BEC11B0B8633CC22D18FA65E2FFE54554241BB11D2749C441A0ADA1E84C71C648CFCFD731BA6A65CC6440D084A746B6D12D98AF97759EF0D98B202BE3500E5796DEB3D7F57192B2E109EAEAE329D168B20EF32554923530D4EE3097CC962003208040299F5
J$=2A2E29345B173A942ACFFD52F80CCA9F47762B6C3659234EDDE789207A89AA8400ABDFB98A321058FE9653F93575163C89450F08A70FA02100C3FE58AA8B8E8019A5DB6283CF09524B492AA2DC5AABFC78A26FCF6035C8D77216D6F73F78B4B0AC3D5128EEA9055935E36107804432488B96E24D0626F017C977E3C8C8E3D0CDD7F381EAAA0185C570CE41E6F01D762FA8A95FC1781CE152DE404DB4CBF72587A022ACF575E00CFE5A9C73C59A499504E7637F5A4A616151E8DAD99E1E42E32B56B36108AD807F5677C4F5F3879287BDBE4863CB67B184D1213EFBF9FAEA25828902BDD8FE159F8C79348336189D5D2CD1C65CEE219380CA95A7F7884FF7D51B34DE1D999EC4384C31B704BF142CF814BF608189A590D7DD514DFE97F65FF6D717DFA23729072ACD024752B138AC6DD105A5AE54F40246146904C105E91AF36C9CD3C12ABC22D487AC07C1B3646D058D73BFEDEC34F9D9B5C3CF319574FA2F87E709B381647CF24C9BEA33E5400D8B6F12D2305C26491C2AF7424A70F3C899040690E5D65E29E912A4872D665A70266B67C9550E243F78D056BFC2D1FFB2812594B69490F6C7638E1BC29ABB13E65D4F1498BC7E46C1C31AB9F8785FBFFC43EF25839080E6D1AA2936C3D45B1FC01A0CCCE9FEA0B1A7019F5B454A0CF67AC6C37DCD77666DFC821D45D7246A043BCADCBF14D1E2D34AE3B3A0AE3A4858E2F580E83D6BE800CD08D701FC0D42198D6541DEB391E26DE9B446707A36A6BCFD533EA96FD664809EF302ABD92FC142E88A9DD1CE0D270497A2C5CB387326CF1C81E0FF819624559251A60
T$=0

[130]
Type=4
S$=60B06AB8150DA8A12D
R$=8B17F94553E7D000FBA9E654994D1C232FA14EA6520D002C1CA0BE1EA7E2B4B20767343B9586B20A33CA6D78FEF97461F212ADCAAAC587707D2FE07626CD50032EDD806934A579416E7D5215971975DE620697CFC669D33A773C37AE1C528419D7362FD1E0724410E7B03AF0ABFC78D92811DB501DB0E7E93147C1B688EACB45B7EFC3B16A852ADCEF994F0691B81BE9233BCB51EE9B9C337AB628CF19F5172267CE2E85F82762557D9A9AB6FC3B4794F5740DD8C613523364A92B01C85073B952CAAEBABCA4394875007054D4888D643C88A4F9AAE673D993DDA7F33AF887102F241419E3BC56484485DEDF7EE50AB98ED04C08BF1ADA696D3DECABF122FACB30611C68BC7FE72B8A56AEB4158F84CB2B31A1F11F5B9F607203C7BB6A9EF34AA3A19589A21F7DCB1BEAF4E1A8DE135817F1A55409588690F3A1D6073567AE8B7A73FCF526D3FBB4306B8C0AF0CE3D64972CCD9212FFC6580DC0A7F912C97E95699B6436CBD2324E1676EFED1BF99C4962B4FD6C2C9D135C06E5EE8D18F39BDE7FB922D6230922840FD5B6C90EFF7DC72287B29563095C6C5C12AF259C5C4F27E4363F9CC1F5485DC031B4B3566DF0BB5DE8BA469D5ED4FF1FB74F7291EE949BCD4605F496DBE0C1B11C947BA4633C2C1E635B449505432362D47FCD79D3783EA641FAE5DAF295832A7CBFAFD98FAAC4E4BD2CA3FFD47E5ED21534844DE25A5E679869C13A9ABF350CBD38109A219045B7F19F2889159123C2360D782654E3B0C1A27CD7F2BD32024305579F8D8217921DC68ECCBD80960E99075E937AF
J$=-9BF8F11EA7479E678BA4CBDBA9A8E83C4A5B71BF555F22A7DBC8A78B4A0D0D320FB369402276CCD78555D80678DF6A298BDC72432F48329BB4F2DDD28CD62CF4F7A5C716E3C90FD7115AA5202AB1B3629DF5A24F98DE62C81D93F21955B99163A59B66FD8CF808318043726822D6783004E170DB867BD79D57FF8D05E91BB364A883CC2A8D3210DB8556E45454B9C4FDC08334543F75D3D02C0A7AB2A17568E6177B7A35CDE3CB95C9F9BC15F89DC3A79AAF20DABF2DED8510E57DD6AC5516BBC268E00EAA0CA01E42E826F8DA0FD384DCFEC97512DE6DD005821B3A06C8A5B45BD6486E91CBDC97F077A34748F466A9485EFF1CBF749F638F148114D710CCF1D208373D8678DC6E43CE4167DBF348DAF192B20A5A9662EF6C2DBCC04D766211894E44ECDF8E57AD0B06E3EE48BD26A55DF64ED14709C8C1436F1576B7A7659870A2330BE24214BF2737C8068A6093B35BBE5C3DDEFB4967D760F6FF320185723184D77D1E033C89FE78358E204A350C752A2BD0E459EBF0DCDE9107DF2F74BBD5B0A86E629E75101BAB8EA74FB0CB5A99886751E9A36377F7A77E68F02B08F2C0325BE61BE8CD7B73DFF2EF3971A719A9EF791940E543E9A0E148D172D05FE79F08468BAA4223278E4B69F37881F53FD44A0B31EA9F7B6D5BD730E78B3F02F48B3AEB5E3946F3EA2C2272A809F6B5A3E38710AA37B37C9266F95C11C3BC2ED2886CA214DCB244E5A9B97D5B5512FED682C5DA35D2A3ACBD56870A7F4F3860C0D4190096C01A865E60D59330317BF2ABC2618353424CED93B37995416E723E5A79600621B927
T$=1

[131]
Type=4
S$=52
R$=1B23E5B61CDC0F9C4A14A9D2116CB451CADACAA9D192257F3DC7F325337D67F0C93FD83D93CF5AEF424CF62418C687195AF0E9B72790B047E679BB683985B8329282A26BF14BFEAF1BCD86A68DDF812525DBD2B1E846999B0488A0B7D39338FECC557FF700164BB85F28A15AAAEC94754C805CBE762F018B28D5CE620E3A4D2055D75E610E8A5FC734FEB1C2D7C005722C56980FFC9B3DB2A14F402868F7A09C9121FC9704B68393CD94CD047C248AD861D834A72CE48CEACEF54D13145A9FF2359E2E94D3A32A658D76B84280E27300D39DC8C691BC937B9FF94C7A62EBCF6D4DE193882C6FACEEE1A9BB18E09097F2415459C344821E210F1253A4ABEDD9854E1F6FB088AECF72A45BD72961DD908B8B8CCE6D7CC0B4F3995E65694082EB1E9D2D05D1AC548699F81B8BD155D7640178C8AA40A3ACF4705A4B672942F4290AE7E2FC28333974FC420185BB63A5E7630BF19116E0BB42BDDC06CA614041863A1EC7B8BEFE9539025727EC19476804973F401C13C50EBB06FF25619F1BFB1A14DCD494B813C0439832AE44649FF8B42CDE43E8FFA44B4409DDF5DD826B35FCB2B67244A0764FF3CD9918BDE7190DBE068EBEABD2E7394E48D748A0F0A08403C95052A73D512A5ADDB213597C3A405D5E44CAD189DC594CB4AC8388DD5B61A08E90C7852647C311B06993A58354B267D25B53B6758BC73EFA7937B4A3B17A8D8CEECE4F046CE8A709093F290FC2BF80A223FD374DB233C7A421BF6CA8BF552272E6034B5C756218BB78EDCA3B4299E90E24960FC36E1B29AAB2AF2499D7
J$=-18774D9835F664A63DAA773168CBB7668F640341FCD2CFB9BD44DC6FB0A039D4FA87432817855390F5FA6CDA836E43F48FC917D6C799B75D932AE9F9524C89F3BD158C6226832AED15A68663D6B28289311EFD560FBA3C1FB6A6F975BD6DB9BF87D7B5B49D0F0FE35E60D0AC60EB9DB267E7C916A996E275E21F8977C83291F49D192B745FF97FB3033E099CD2C923D01E99537188098DBBB7B3E709CC95A555DA2BE2B080721209AECCA8F01CBAC2BAAEC9A209C7ABF1415C621D11BABC8296ECAE02FFCE863C9D5041DF68007FECCF1688951517643D823E7C5812F3C8133782D51B696A2E0E25073302062545E50CF3D72485F76FF1DFABD61EE5E5830D9345129CD9EDE65C4B3300D84FB541CE89D9061DD831A8E863DC32C30567502B5C81C637743C28899A48B015E3A826E80F49B5D5E8687DCBFC4F564E1AEBD7D702EE73937745BB18C01DE6E4C735EA4EF71E2625F9710239FA9E5FF90AB2D46F2F5A606193FE057E83378B140B1AFAEF511AF7F7885BE37E63B7F45BD8539B074CA365F5C5F335238393E68A1B0CF024BDAE837D0BF097170D597B558563B08BC435592D367D0A4C3B6B7625F90A13FC6C4651EE258AD31E83F33B3632BF4AA0C3F1B26ED3A13E7A73D172B3C68D6F7037C0E3A02D723D50B7ECCB991A56EA5BF75EC139CCCEF12C1790748DED69F1C855B35130BA10F4591FEA6F01EAF4C4F29F79B74DFC635B58627AD1F5BE54B6AFEB254B1020C37D48FDBCCA742B7D928C8457421F42A71EF1DB1A22B62F59BFB27215CD1024E7DA532F20ABABCA951
T$=1

[132]
Type=4
S$=7AA5EA
R$=38A62787E2EC42F5DF4547858C8881D8D09FC75061BC2DE61617EA0B869113CA536B4F5F1F5ED223F9C5706D746181D514D56F6FB5EFDF3616368209A06E3376EAA524B95484717340AB02C41B2B84BE8E10F33A0346374E09D3DAA009A102F9173A6D4597D17BA8449003E7E47E9F72F6E2F0E64EC8D6358B96DB664D1B799299A88F48AB80DC3DD5AAEDB75F005F335AB0AEC4EAE2521AF1179207DB1DD63B34C708878990B38E48EA7C4B9F0839089DB5E32D1BA08CFA1B0F359652D9D9D12F9DF81C5D841EF954E0C0A9BB8D786ACF1EC25ECB7B560521A7B19655678DE30A2F2DC66425528BAC754F6BFA7CBE1465A4153193450016EFA59088C48AD2A9336E6E2B32A731134780479B396C6B631A43C29D9DF30E8459CCACEC821F44E32B391ACE995AE51E786BB1EEB5C19C16E134C3BB5B53F4D8B6E285C33F339FC275F9DC551C09DC95EE221BB10902AEBAC5CD477D0BC7314A22BC08EB62DFE8DF0205723B6571A10FD61E8D5F0269025CDE61F905EC222C8D78196DE698D7D80D54084507E92821CF1B949F5CF94C55AADA03E9F796FDDD14B5991EA9F0051FF8F1EB6E177833523A4D30EA9D35F708F3AD3172E81C329C1CA646D7A266B104E160F093DA641AB2DEE6BFF0D519053E065991CAFE44149DF8ACB54AAA01D355F9B82AAED6DF0801D3BFCA280B9AB650E64093E43AA25B361E8EA4BBDC625CA8A8511ABA9F055D766959368D2F3BA970C988144A674E3F24DBB81E79066B3BFE8AE2D79346B71EE9FF95A4E05DA4C626421A28E2DBE15AD8B670C9
J$=7DE40EF9EC0781FFBF51682A071711268285C05861CFFD915C9B960B09BE07B28BD6AF799F0112CE5005A3E51C27255BE08E8C6908D18F5499EC47C2A54C51BB36ABFC7306DCCB16B547988C989F769369AD8AB1A36F093C9FC0F37D4DF6E5AB655355E739C25F03FDB30374E8D9DC235206A54C85258921B8E2E35A5257A930DECA73C99C14D6A8D9255F5C3F1321AE2701F289D9201BB834163D10BECB7EAC25F8030F43919449CEBFA1791F3934661E95DF691FC00B35246EEDD053873F3CAEFE27AC927B1DBF4A51D451D1DB999D855552F91C52DFA8B167B0B4353B01E24CB2B4551BA6FFEC2AE4A4FA2B650072EFFF1E65288620952B237C8601A21C0C8F339C47A26CDF0224958B95ABC0806BA6BBC58A726D9FE3CB9D3C2D011D45434B96362377B97276AED0FB5A5179BC12719D1D59F2663D26F808E85C09A827B286A2467166221BF0A029A71F67858F38CD9C2D6036DA0B49761B2C20E3B57C2C940478F0612B1C4C2426E207D9D5BB0B336EF4F82E3ECD6A0BF0B9BBBEE7826316661739AC536AA0351D2203610FD9DFAB7DDAD6D7676D030590CEE49467D22CAF3E79D89263C2B3561FD0C87CA8717A41762678F37654E536886A54E6CFACF7830FF3784709BE86BD01AEAC6020FFCC1998C33E6B2AF79297B2CC9FF3BB94FB3BD57DA72A326FBA40BFD5318478BCECE7E0C2908DDAF4F4E915763630697FD8C608601ADA315DF4659F7EA1623C4E0E8653D9F35D4CAE4285EDC528FA2A3706D714431CC52A4419E10314D7DC90F561F6203B3479CF6814D0B687ACE
T$=0

[133]
Type=4
S$=F43BF0C
R$=3B60C9D83B08FA18B2C2783A2EC00454B589BBA49274E2DCB992F525D8F85F3766EE694FE310612181C9B8CAEC2607DAC2A7719CE9A14597BEFEFC39EA5E22379C7C18E0695735CEC782F4F0862D887654AE52CB8865A2FFE26DAB2F28F14908C1DD20849C3FC0065B8D928C4E423E83F181C7FE56632345F69A34AAA4759B995323A0AAE58799D83DCC254CA1D9723B93B493EDE7CD8C93EC1D6C03747325B29A2375677BDC6B0A92B0C55AA54AA174F3D921607E29F20173D06BF28F2432BD1014F1BDDAAB77AC103037F2E07BE1D75A1299503B147A7B2B1AADCC86A20745C1DAE9326362EAC9BE984BE36CCE3470ABEA7E6678F3ADD4AE10758E5E9CB9C5C459A4D4E2711A49D0CDE3B6AE9B69D2F23B98BCB72735C1ED6DFC5E98B45C02D66D530A43635E259D0D285D1824E3976012DF44A284AC4E1835ED18BA4F5AEE52E95443440C139960C640ABCF44CABA30B00A2BA94E24B148E29037A06090232991AACB558FD269C4EB1C0EAAE96DAAC064049486171B840103DA0A7ABB60F94031BF2B56923CFEF317DE42B571E5D2E467876A50E3E712C20729E77F247E9C932A003DF69BD26F226D1814A75D93A1116F10DF22111F5A7D003343748698853511A6678779B24D380073542A6179BF0F5465920F911B4CC6E438DE4C827F3F5F68BF759C04351BAAEE550D0963726A165DAFE44C54693D918B8E11629E99A020E67D33BCF60D62E43AAECA38E54531A827DBC2D5C05D8692527B80BE97F21FDB0C6302359E0CD54A4A552ECABC97301C1A8BBCEFC41
J$=11C5AD773DF44323C323BCFE9B95F4AA353A90F2A19649CBB284C7097A85FF6F631800E8FF2B525D6BEF59234C009E05D3FA08D94A5F7E68CF154613B36236A824C003E8FC8C237FB05528D2BACF1ADBA822A39528E9C6A9248283D5F87F796F28223214AC2F584B8B7764631329B03CA3457B58CEE89D43761AC60471229148C497B9248717741B15B6A348B6B03CBDB424281466EC8C811F0CD29749BEDBE019970F8FAA2595EB689B1EBCAB6919FACA82BD8D3F5283F800F7BD9553FFC41F7B05D4BC0E4635E92AF38241DB68DE51188ABAB59EE9421098CD5E2B15D06071CECAA9D0233755724A61BB54235D9290C80F7A700664E9EB32E3A5EEFD1F0D7DF8A2F8483C09B2D60AF594F5EDD48441AB94FB42001E1E6585B1DFA3BBC44BEAE657B3FC518F4194243363FA2EC3FB5506EA40820A545B0E4E581BA3947B40248D982B4494F879E76ABD47D68B81BE6551B81CC6456B5649D44283FD63D30916E7EC3CF7CB16415C47870BD37CF72BC19FCDD66A92EF7D504B4FF3E6C1A3F28E5EF1DB3A21267DC77A2D8C1B79CF5564E603F86882C45A3CD2FB2AB7BE273A0CAE1E5F1B38215603DC4E1F62942B5156167580FBA3D63B363C740E993C27E149527F6C68AF640351DE5EA4135B59E43076C28DA35D2C8CDDBF093B270AE5223F5325F211A0C911E0360AE00167E176AE9C3D43F584B058F31E32EC1CA4B91D81C881EA138205F9285A99955A94C8923F8EA047EF3A899150ABBE47C39C68061A63E02C2CFCC21B8D20185BE4CF93EECE86C07BA1924320E2EBDF
T$=0

[134]
Type=3
S$=1F78E0C
R$=1E2FDC504D71A008734FF60F3DF85452999576598885D55D304A34CA18A174CE25357EAC975B456CC59297C6ED855254E9F5A9AC2AD781CDF113A6704F8845ACD364A372054F5ADE3C0BD2FDEE68880B2E5DAFEB6B2AD4D9BBA30EBAF5974EAE12210955F3DA923F9CF71B0987BD137ACBD2AFE0E7C4FAFC305340BFC88C26E9B176B46C88D715F2C279957FBFDCE667879F8D85D0A3A66FEECF809EFC8E4DD49E0E28C9A470DC3CA02F5EF42B7721C3409DD7B05397D325C5741A9CEFA25025270B796851FF89F7A1855A4A950FA069AD848735F5377098BDE39881EA5476CE9475814D70AA64423CA4ABDF9DA0771D8EFB5112B07EADB2D72482E91E9F346F9212030CE6A019CA0E015939112FF1F715CD10C76731AF42DDF6B3CA864F80E94F367F04D4E9D67AB110E40B916EF7093F5204B819F82F899D6C8CE720A94329A1147EB533FFB6F420394395A91BB6FF12CAEF1572C6BE51A181EE90D32D7497E2510C90CA28B30DE47BA2E4491BB0E24111C463215EB3D97747601ECEC6484ED0234A50AEA6A13268C366CBD1F47F21D364779BC01095C52CF738B56BF8A1C819F21DB8E207E4A9E0F92F45643D7683AD4C8A2054086A31060862BAD80C595971EC5CBDB40767B081EC7A0F92B98AF04487479DBC723E187E042D8441A19BBD75AE0A46EE0AF83C3642E52AD9B1AEDEB8DC49F5F57B1901AE1DAB13651DF60D1891FAE5A7EB871573674B9E01915E5BCBC83568069FCD3F0869D7DEC0CC22F399988BB56D36BC052308C6182A7CE7570FDF8F9
A$=-1E
B$=38
T$=2

[135]
Type=4
S$=BB650
R$=293D0B44410C44B68AAB77A9CBF37E4C599D9418C8E40A1FC0B3952293D5BD92F6BA641F9BE8664FF515C406489CFC6F538F53AE120604B21704E2951AFA0427F48A7C50BC2D54DAB460BB50CF6FD574516B8DABD77007BC7B95A120056B035E1B61849A32AD48655FC9ABC4CED793117C7943216E5007686839ADD9EEFA57D026CC85CBA2399C5D2F849161BBF76E97D1149F54D054228EC886B141C8B222FA463F94CFFDC8E07E061CB1774FF0627649DAA221599482D04E66E8BE70F09AFEA256D46605218F5E8D4D7D8FCDCB345A625F71049C9B96E0CEFBCD92390155430008E2F901F329833AAFF033D0569D5B01797A0A52B781188410FC2E08D7E912A3E3BBD3EA1F1ED14FFB9C00B5F287E95CB9794C0B371D74B33A6C611309FDE1BC65C5A5C0289EBE5FCD26E38DF3681CD08052703C8380E2961BDE342A7BD2EBD2BC5E91A9B4A594BEA3F0E2883F3D171A251A38E1DE1C21C77DB75C3CE33D33037CBF6A8FF3DE1F000874EA9D87D147E8BB388731587EA5FB25F2329C852446EB104BD721A96928716283CB2C203B0645C08C294F946A400CC8D4D7BE87550F9C80DE829FFD4B5EFEBC304711DB3AB37FB726C4C1491FC0F205D64169B656D3F635B54CB097038B7F28C8CB8F855C9B3ABDDD37B488AFB37371B99A370AD70C83EA706E28D715EB6AA676A6818281EE7DB37A6570E85198398A6721C830864D25E5E23F4C8A7A412B58401D83C7664A9C20FC4464BBE4E8706D8E988FE5B00C8E0A0ADAF917F09F9455ACB2AC32C926F5
J$=-E00FB351551A8A23D45D8BA87D5FC70A43968B00FB7D8840396050E22AF86BB56C89829AB978CE22B6D6EBECE906B3E25D3D83481BBD9848B26FC0FE6DE9E664F493C062578FF78F2FF6385F89F961C0F387FD6A9FEB3FCC9D577B1E5C3CE7DE5A67EBBD87F669D9C6609BC24CB78032068D9B4C41FB24A94859985517D117A944FBD86694438AC617A3C47F561E31D54E38488FAD83341312934144F6FC4D9E7C0D5F920FBE75B5C1ECCDD3496E64AA3709626B3BE18C73B9337B617FE6C6D7770C1A4C640F56AFAC474A9539C2083E3A01B8C9167113533267592AA0BB3230850606EE251B9B0FF2944D60796F979224A2BA640B9A9822B69EC94FFDB3355D7BCCECAFAF859D51239D50E4F506D79614EA321A2115C5C1F17FF3EDCD332B8F7A7DB6ED6A5414C2E213AEA87037ABD2F8F598EC79C9BCDB319CE28745FC34A7EC1A8A30DD983CFC62D48E2555D8AE8CA727858B3B043C25D5C35DA3870C9D8E85F02EC3EC24EFE98228C51DCBE409C325F7C856C43456086ACD06C836F6137B1D262DE2F50D2BE89FDEC575B05DD8EB8A56538A70120087A74DEB262FDA2045B188B7FC2B72E494A30DEE0D25286B659D147D78D4443C053E081F7A00F2E73931FFBA0518C35ACC263944F25DDFC2A8014D8107EF8D8EFCF56CFF0E300485C142FAFF553748895C3840DC8E20F66D8BF677B93B6A12D3F1015B1EBFA4FA353A8DAFEC15AADD809DAFF1946D64906F18D1F957FE86F0FF1AC8AC89565E5D8727D94EBC509AA0F5DD0748903CE7B4119946A4D9
T$=0

[136]
Type=4
S$=F
R$=2BFCD8D156737C7E71C7F71B8436ED1E3D74E23C92044F10CD8C5ACF8C9FB9254B717BDD731A06BBB017377E2B521E549D65AE978AB116134BC0F1B01CC66AD5491C40561E0E3860C0672E3410774A15AC2E74FB90777FB7FB4A45777D3EF286839B381BF1C9E6D2884E951631F70345DA1AF245CB0007E6D592DB93210B08557EB8062E8AE81E4143C09B12EAA18708567C65AFCD268B42F80723795E9BE10AF599274441E755DBC240BD4C11006906B52D79BD2C5A252275C31A64BCBC610F9C185A066BDF87DC5274CA32FDA58D2D35BB23381E83D422FEEA74E03CCE38D000097AA33547A3BF2D8877AEBC181F500192A44F472A234D59ABB7A891F75F02D0F2EA7BA46576349994EAAB6CBE6ED6C94E5F400BF685D1DDDB1C57069D25686C98AB8EB8384F5E11C5C9969616A7C814282CD667C9B33EDD83C7B3BE9B5D1EE5F496C0229E22AC2597CC655FA343D9D6B4FD7604DC7D8032B1B7B0E79391D3FAF98F2A1B7ADB4FBC7BAA817A51B22C4270AE7CD67B860FB51F2AF2A89770168166FE5F64B677CE94CEBBD9219D7A0F6D512AAA303C0B240DD812DFB86F50F5F2A015F17C1CBF7240877DCFC9FBB2E3889D511FC97A093D69E458496A8E4D0EDEC904CBC46161511404456B75B759397A44EB31DF887368C786F3B00C220F1B20F96C8713E86FDDA10EBD0D16D8BCA50C3698A6C6E31C2FEAC859BC62CBF79760795D674895458160A39A494A70DF4F2069F33D91DE645F8862EDC3A87AAD166A1F6F849A2246E6859B9AF6F88DD57BB
J$=14551A0AD5E92EB526AE75056F3362D0CE7E72674A0C356BDBB0DA65CC4E75C46227BA2F18EAD41DB679E967C8F3466C0F84E8498C5B1EC0F05AC7254F2CCE50656C33EC5AEBD422C038CBAAA126883679888223A341307FD2DF80DC20CDFC9E2318E65A07CA1B45389FD818D993F2DC2989B070D4F31C34FABCD889E7C8DD5194FE9CFCAEA89EDFE93861DA13379796F8C15D8E1F21DA8F0113C8FCE2259AFF063C91697D7C1BFBC90A3444B659188654821C6512ED308E7C804069AF0A68C1CC35F26022231E61A16CC3C684E2F9F9379436C2E0773B95758097F986086A043BA937F42057DDB246A12A2AB8793A7426B0F58AB66BABCB4A4D0454FCC3092092E2E5E74E635F6537F9C132E71C45E89E1DB4595F649A304F4CFE2131D658B40FF339627FFEF8BAFC39D4022C8C00CC768E976DCAD55C7BA4C81729DBB2172A1F6AD2595A47CD3918B97714CEA0C4B352C485DCEAE056FF4E24735F6B1D15981CB4D12CE066A8E834FECC2DC62E83EB1D00DD7385F23E632FB75236CA2EB8D89D6932A6A02BF5AF5B4888F58BFDBB68E42779A31D7A9637831C5FC36A945F6159AC35E57DCA187CCCE483E354E3A7CCB1731ACC420C3682A0C8B7686290A32D3D741614DC25B9605D9DE05F6000EAC103A3F2B0FFFEA7607C226BCFDC0B6EA24AA1CA91A9A1FE2C83FB49B9E54B88014CFA3C409C7777A83A78EC6F782CE0C61229B7EE6D5D2DC9F5987B1D43CCA8EF05C11FC4C836596A20341B68C64B9DEBCF653D446DA7A178C71E8F02845E31148E
T$=1

[137]
Type=4
S$=5C5053555E73
R$=79FC068ADC85ADE8A6D4E518EBA9CA12BA64E5CC89030E1D6E1BF500993C02C2469D9C7E6518C2BEAD32606E766C75C6CDD2DBCBD042F39001770FD01E31C049CA0C8C631C00FA285D5E60ACADA7E730AF1A84051EDE8040E97D856751130A0F111163DFA8EAD08077ECDD2E43E85DAAB64FDB21C0BA1B08F8707B754A7732772B26C13736FDF3231D97142E6EADAFCBC1CDA7F37C30907A667CC21759FFB1CAB8201C0CEAF49C756E02B6251CAB3455EA9F1CA60CCB11CDD3595313A98D10456FD7B78617E1F6C944367ABBFEC46A65A21D94808093748E68FA17469AD158A8B905D99C1706749BA26ECB23CFDA51EFDC40D89508F3144E7C2572126C61C4293FCAD2DA8F20A58D512B14E8F0EAD8F1E4FFB3D278514CDFA5DA5228337A8EFDBC67E08C6F4F569363C0EF5836DDBE39F2FA0CB4F17A7DBE186FC8EC6EF9C9937058DFEA0B371F755D9385D1F2B9F9BBC8D6611AB78EA04604F2DF86E75BC9F4D69F9F83C502B795DA914824A7A77F4C2CF757BF6A9CD9EE7D38F190F65474556E95AE34ADEEAEF4214A9C364E381815F352F33A1AD6333F851CA23F26B29A8DEC3C920A7BCCB7F46CDF497210F6EC179CBB11254843733894B51FFE6F7095C83D499E563A74D958F0CFABF909E40CA06559A2125AB60A913C6C04F879BF5DA22333379B6408E6B9E285981B736D8F44C062F59CB1D74335C49B34569519E73821833E68E1C2B5116EB6AA317FEA23E5DD25D66530533AB8CF9AAE6FA81A8D46F07DBD78BF9CB7FC57715
J$=-1228313A3C9739DCE8B5FC3543727294648D3240D26DF96354D1DD7EC7C96F11693363AB9DB1580CECC7E56AE28FD32CA4579AAD20CB12A5E7D966ACA64049CB9AA198F51CAE77275F7A2B768D06CCF5DEBF30FF317778143CFA96A0C7678B274514435C3438FF17BE8A25659960FCEE78F063403528FF01199BB1F951EC7F3B72B047EE2642B9C9D93B0B065A3BC682C09FB4C824BC63F761D6F7444F4B49F835865252B6A76D2774A068237637C442C5FC31C29B503AE4ABE96B2EEB3A9B4D036549730637EB7B1C28761CFA00B4A2EE72AD31A24832377B8AA548EB42B673CCC7EBBAECD2D1AD851AAC13F2BE3166040E1C96A5C899FEA91B9DC1F6BE48FAD4C7E5EF8F9D301A67DD7434E1D1E94E81CAF56FBD4774865E0DD9E4E1D763FCD025F3CB8B047F4F35BC013117B5EF9D999A2C58155FB46F77128A1011A392C71FEA231C7124939BD2A923A6B191BE7F4EA7C05A400A448D053BCBBFD1845B9D89BE3124DB0494AD96F4411A1480D97925BA89EDB63145D27128813A66233CC7A96D7074A700B3F5C728F959D8AA2CD5B051CF2CCD4248901E0F3BD9C2895A1BEDA4FCEAB075CC1112D90EE5771B99281170EFCA4E45D28C4BEB59AB3F4B4B8DC86E26AF3866C8D7E088BB3EECFB4297FF742FEA04E57C887CC9A8D14152ECA29FCD8E18181BA2AB882B40D5C205DFC4164E289C91DEDDDFF7AC75CC99DD4D290246886059616C93BF8A66E21C4DCAC2A7BCEF6A91C6CB34141FB21291AF2F87C7CE7C1D46CCD217FC7D2CEE43460C2A7
T$=2

[138]
Type=4
S$=44D50D
R$=1C5AEE5966C134538C41611FB9F9770CFB7DBC251ADDF067B26D4507BAE1627799FAF54B8799EDF8D930344B1797D9ABB0C8EB9FF4913860D1971CAB385C505E53125B6A2C4E53A1BC4F1561D4384AAD5DC329D1605E76AF19E3702426C06B866C48284E3A1088C185C64B74DB0C8C62BCA96DB944FB960ECD84D1F451BC5F24982943D28A99D3765CB98838FE6A768A29ED00A80AF6246C975BAA13EEB25168F4E19C9E43F3A0766DE498DC5579F2B1DF69827A32D390F2E4B844BEC53129C7D516BB3DE00240A829A671351A519F9F9B36F736C72C1C1F1B4C906E817EF9AACA795436AFAB293EEFC85D66F6E1E445FC06CB9C74DE2782D276E790BAB6408629B907EFA9EB43A7E1B617DC1591283D3D6C4B5A336BC959F6A31414A065F13659849FA8A83B83D4A119BDFDCAFCEA6AB81EE7E06A4D39E5E59F544D8891CBA3F8820F7FE582DE0DF52996C92E2EF863D7CF8FF3750A05C8F7591EC163C4E4A429EF0E19FFBA68EAA25E93D23CA0EBE9905416CB3104D76B07A50FBBDD3E93ACD96414690762EC835D40518886C224F7B2C571A49A8E34DDE870F5F962C2B25987A1AFF6ABE3A3D74B5EC3DA0204B50A5DC7132FAFA514DE1541F04D618C0D116738110919441823C438E0BE077386A09C7F28812E4FA293B02B1AA1634FDEF43FCEA41412752A85612CD0F65312FB5654C353D2D8AC167D673679768823B787F566D4306964006B9BD65532C2E0F96FF27B6E4EB521A5B11843ACB7522791FED17DEBCAE3BD914D
J$=-2E5EF60C7D19117071B06E65CF1832359F0686B730B070F851F1BEDC60173F2825F2AF4D92D749DF0258FD78A8C90489C683608869DF7AF920E3211BBACFD2F120990984D41390AE0CC4D1DF0BAF47E0EEF090BE71E11A442DD4E360BCECF5346A4701AF7D2AF53462384EF41316B44C72547D93206D93A74D69B8D3B38BCC3769C7825D1DA1CBC4F3D34EB6B66DE001D440B2B278F3271E797A15BA9835E08927DF2A7FDFDECB7FBB95007C6BDE14DBB04540B806482B225F939B6FBC026D6581AB8C97C7BDD0EC7E2F4D1F2B03A8B3E223849905AABC7F7EB70DCFD4A03EAD52B35FAF1BC48C4579F35463767B294E0C2C077AE6BB885068BD280A23C83281DED2B2500C0E70C31DDE23AFBF3A12242A657119591262B9941CEFF558EB186158EF53DB496A96B8C926BCDC541C92DB9DBA7735FD8D2C0A12AD5A5BD8B3FA1570C3103EB371E0AC5F4D64CBF3B3D548F667B5202FCC5913503CEC217CD8FD0D435123DF87F052B4BD50D09D786DFC35568A2C695BDC578423939E43C60F05858C48E09997C02833BEE183DBB5B10498A5D50F3F5D20FE140732BA880328E60F5F035F8086EF1BB8B5432758A87C01F7094D6877D32EEDA0C7A57BBF774E7A986C3B8C53667C61C375B56FE7D3FD11ECEDB425363675852B9C05536D1A3221D39D4A1F7838C399FBF333DF299D8821AC7141889D52594D07071BD3D4EB64A30CA83641DFD313D90FECED1394F4252E824004617AE8E45E4D0AED5BBBA6DC5B5F53AB89E68F4AB2465BEA4
T$=0

[139]
Type=4
S$=2CF6F
R$=A16FC384533579C816314B57EDA6C5C92764A5CE13C4586C8737C9A106810253E3FB8ABC76E2EB6825557B0FB51D94154E71D5806E8399192DC318F6478F7C80F6D3072B5138427AD13F3CC6A4FD3293BC6683F707675413FF202EC0521E4E116ACCCDD3FC7B3823418D19ADF34F7F5C1042DE623ACB9EAB46DDF5AF622C49054972C9A98F2A6B875C2ED6139C5C143116436E7844CD3E3C576EFCD6CD167D42EF4B235C2FCD3149E11D2D42D636EF04087D7F8B86D8553B399F43F5449EBF6ED7E4F9166E2AD2C2D650854EA1A63C22C288675AA9A37FD726FC7BB3F7C6BC879F6E6C6E5CDFB58FF0048BBCA663BCC0974AD0C41B5D24F44C04CF9015555FE88239B0F1B8C0AA8811F03B50B0FCB719706B28A45ECFF95AB8B86A981C468CD2650D864B1CA628803BF58B56912FACE349A83F6E7D146A7F1512D5A2A0643E810697D8C88FBA15E821CBAB6266A74E40EABBCB1CE40ED6745AA6FEB281F11BE09219E15B19FB5513D6003AB6F8ACFEAE5DD6CDED0B46D265BCF24200717BC54F8DA65CC626D74344F63B562D1459FE2EE631C9D9C2AC6346C34207E6945AF141961F6C1222EB867B22670BD32C5C7DC6DF329A011A7AF2B0ACD38CCF48D2CAC01A601911E739D3D7638087F55177FC88836F4295497B47FF0236D29A7B1009C0CB1A1365D3B4E5BFE965A89BFC90D70F7F6005063F140F3490488342D198BF1FC7B63CC13AD0993BE8DD5526E2F6DED479347297CC6B2A7A54473F38D94A80EA81103CA6399
J$=-2416310740C364B97B88336E94DD0A0A976050DF61992D360B5E0B86FE70DF29ECCFFDDEA4E12333FB12F250E0AF8CA328406AD2985FE744F6FF370CEA88B8C388A8E9E71BB85DA4E5464F0F511F3703CF53FA4E12534410075EED7D483F11B29771E003CDA1C000FA13BCB9E262B55DC63E2D81D131735D7059F839FB8557E8C8D9A679ADA191EE81FBAD530A5475C468C65BD877B45AF02FF692D496B768E02CA27B170456A19AE7026674BFF0AA4CF56A5CDBCBBCA23575F0B98B9DCC0A134FBF98C19725E2B86E31ABA4AA178E7A04630506BFFC50EB4344C9B02FFDC1EC8228EB79CA24117BE7ED9EFBB3A2D45DFD160E3FC8E0DCC44B822D608B11F7188DF9525100965BD6919681D79B051DE604385BC467A04D3734DF3A2CBE1BE44578FAC7D2C670E932AB123102587E15B5AE6F8D48134219DD14CFAF7C952F005231520411CD085478C56EB0E61AD40F710BCD87F0A1597A5015520E149AA751774A679EF531F69604C6781B3BC1B79BC308D115BC6B482B7F004DE7F2154AE19AD28DD44C5AC32BF0271EC3F9FDCF470A27461836F87FA2D698CA0FDA4C8D59FB8310E152A07AF676747349945828846ADF45BC668229A9F54953F8E0E253984180F9AC8FC8EE0D33721E6BC4E7C9BB2424DEF34EF891539759AB58453B3B3071B1775ADEC330B551D6BC26ED9A70CE8D2D8FBF83A4D8CC61B996A49DB8BA76FD7B62562374A187E85D4F2C5F5D872B16E09042C2A1C233D1619C83D4E7A88164B566C50D1B7F4ED
T$=2

[140]
Type=4
S$=6D4F4
R$=17A147BB7411FDBFE331517A2E745B3925A0A09DBA7F8021BE40368AFD5E3EC15450B8CB535861B57537E8D3BDB35F10CC381E76D4D55820FA7BA89507D668E1AF1DE4DBDA75C10FA45EB148E2A39D6215841A13A67830427D53E0C6E521F6E0170646DC54B84E9155F8D8D2C9DF0FA270AFAA51699F2FE1C720D46A2AE87A5A5029F10413CFE5412662291527DD280A630E3571D79F4D17DA065302E1E16B8E69F786A784FFC50DC69689ED299E0FDEBDD4BB9325DF3AA645961B13D6A8717BFFAA132EE2ED0A14AEF3F4FC109B97B393887685D04545645281BC0D94A015AAE80F69B37ECC47E335D0BB934FF5F8B90C24CB867637B8821D4A87666009A46CEE31034168A0A693D0B40954E9BF41BAB272FA1B24FFDD2314D472988D1345F9D5E7B37B9AE8FCC65225F6695D78215BE95C0F3E8B808A2643BDE332CECB13BC81C7558D71B6582734CE8DF8A15F41ADC4C46A1B66386CE85FCC27B4CA19333B1DD67B964B42CDCEBD6E3F44E3721E835ECCD078ABDFC62B25F4179C88C053541031A5C79A699E934B9B3F5C13395869F30DC0D1CC1702E8CB8F4490D104B93568F7682933A86234364F103D67B9CB19E5C430724A0033AB1BFAB1D5B9DE1C79F2287EDB60AEA9DAEA1CBADEA6544914976ED0134734F5F3EEA426AF7500DA66898C319285AE6A426EA4E2AFDF77D635C82E1ED5B084C505921D7ACBDDE722AEC6BB567C06ACF1269DD1FC53D64385D02F55CBC483B63557FAF0795E8597795C8E6D399
J$=-2577C06F0930BA677D18A880B55AEFE50F98E685925800EAC8D726CC044DF328E632615A904D639ABE2188CD8F80F92B3B05842EE26AC8AB2B3B26569CCE9A57331081A81D94FB96DC11E98B1C9503588B1944625F187FA14A1257CC924B7CBAFE15FB7D5362E61B92C1E9E4859C51FFA4BADE7410404FE2A991CA8E555960642F7D083D96B93CC45AC7963DB17E91CCB0E0FDF918BC9F87E4B9E5D6A945B566E8C3D2B1AF48CED6BACD1AF4C3362CBF58BEA45A7A86EED6CF08487B252978E35B78073F123DEDB7B735C6FDA8185CA6A4AB2B70D01E36E9AE090575B99AC55751932962E37509FEBADF3DFDCAAB77ABABE6960089C3432628EE8D24E23F2D492274BFF5589E33D215A2700749CB94AC7F57CDAABC509057B10523151E2428431B0F67AF30148B1E263EB23ED97E409D91A207E15DE0F6AE34BEB3C5976BF6B184B68A56C1ADD4F3C3DBE5452B8AB5CD7670211ED6F9E83155FE21DA56932A4FF9A0B1BDE9C30CC9BCD7CC869C9DBA401CADD7597C0C991C543B0F541BAF4274C44E160E864672DEB94A69553FCC5685CEB6F428F4870C9F353A6E5AEADF9AFB7E681837DD1DCCABAF9BA1D365291F419F8C70920068FD0A896388518051C4CB16B0B5D74EB93A099B486EFAB30724D732047006F3167C5AE89E47645E43BD29A6A5ACD338099ADDBD5A66384E6C1825C8C866408816BB7779C73C5B8D2335A6244EAD1C7AEF0401B3241D6DD8518E08C19E6EA5C4599C90ACD508461D1B8DB18FCB7F78087
T$=0

[141]
Type=3
S$=18C9219086EEB90
R$=F4104A0F1E644DC2E2A8A354777F625936D4B64C3D95390015D093B52B62603DD6CCED2A008559E8B75D1D7C8F1FAC7E9D1D67DB9E8C7BDC81827988FF15ECF8CC8DC4FA612CDD3E66BD8440914076076669AB6702EE200E5390D4D28788FFC6E3DFE698DFF8194DD5C1F9F2908CB9DB277B08513E3CB7B0862B38B0AFBEF0D8B8D955E3524F353F52BE1B1F2DC7E9AFAAB8EC7BF7CD948A299CF2A7E9AC09ADC7C228E7BA28869085BA6EAA75CAB2CC19B3FFACD0B1CCB556CF7290F9B4701F539F7226CC2766488CFF00DC7337DB731B604656D4BA3DC7CAC05886B296E7A363B98724C6E4E5E3DB508AF5DF41242654170CE377AD41A264ADD1F803DBB1C27C6F58A6B8222EB5708F549BA6F27984622F359D0E5699C7619FC21D9930F68D4BF9EBE92B6EC8C030D8491A285FEA301E0EB403B6578669507E56C3CFB55E483432327EBADB435DC152EC86611082ADA162332DE23806AE22C75E78AAECD3F4C2DCFFBD6EBE8A13ABB49405B0EF44C01F3F0DF7DBD88133D18BE3817E65171D7F8EFF886A1BE946FAFF936B25B1F31C39F65ED9160834882436C82146EAC477E9135395EE592ED6C8F0D7217A285CF95372EF67CDA05B49596D059A4E23F85E2ED0215B7FBC61C23F79BC0EAE2D9ABA3318214C93D36E2FFD1AC841E548CC148E12DE9606C08DDFAC6D5599F763FC170CFBB62060BC33E295AEFD62E8F2CFF47804C15B7007131337559824CD19C28CC3B617292929D18FAC155E29
A$=1
B$=0
T$=3

[142]
Type=4
S$=649218374655C
R$=26D41EABFCAA1CD78C41E9B4B01F02EFE98E13CD284B96A424DD0A15586D78176CB1F74AAF3D4A237D3B5B1225918EE142C5447F064674295A29AFAC7C855AF25A689D9C486D0BDBB77AD494A3C46CE9FAD3982287313D114B945FD819FE14A172F266EDC2F945ADC4657836809290668E2EE5F87E38B7DCD34321E1754B868355B0288276346F4F29BBAEB03475B40546BB9FA4EBA3B94FC1A4D236D684ECB584522A5A4E2609F23D65A9699660A1AD9ABC0754CB3CA2726D460B47617E38F57FD8041B483B5C9BA5AECD44DB5F6F5AF0E7EEEEB4160A807AD405BCC0C641C81633DD3155F1FBC6D455C14A4A91DD8B9FFB440608BDBF60645A071A368B49CD6B195D9AE6A76C02A32631FE8C7A37A226F39466249634199959BE40D6B694E720E0C4226BFC04813F73A7200F6F110D4F3424B76FE1A3BE4D71AE41470B25BB31381D64130D2A8AB98400E66C651FC2C590B69C5E750A56C495853555B6BC06AEDC17F1585B66F2D4E4420B9FB41DAAFFAE38B1F91EDE87FDE2EAA5D849DCEBB9854075405AC45513E4C613F0E94425938D742A043F4E08F73FC2009F6F2776F658658A10C1E41665ADCADC4646E5ADEEF3D7ABC432F521D0D3B2DF7122BEA0FE8F9D698A5F711F7AEECA1F426CD823B78191E5347B703FD334F057293D783D95EF744A64A36043E622C1E5A2975473BE2E474530E2F8C1E0B1B6B5BF9B2A0CE1A88CC8338A835303FB3BCAF1F83C10E319DFE48085
J$=-22A25B6FAFD36462838E02228431E1594D845CED88502EBFB1F2C8F18713C329495E2B2C50EA6A9AF596704AEF55F3F7AFFF02E14B68FBA896BE0BF8D751F825D80BF4617B71686E231D0428B455ABA3FEACCA2B398D0C00396EF4A8AF0B4B4A7C721ACC909F473E0DB3956548CB3F6F0C6AA75D5E1F853C2CB31CFA945AA30D426F3C116885B0C2FFA331C480C5B77E028770DF40DCFB15FDC2463051C9339940FF5A119A8F3601C22CD86666CA4942330E16C6215FC2740250CDB54BD99A474F10185541536AAD5D6C11A0218E54D1B26A0603297E9D0DED1E073824A14B7B5FC7B2E4B302E263CF0ED8157A57925CDC981CAFB0C7EC5E47696E2E5A38D397D790EDF6F373D3E2CE1932FA270AF30044E14057422C77F90BD1197A240E6D5F85591EC5F06C531D745362EA9E82C2D8C8920A970786C1FFC53C75E7225A86AEC42640C935750192508EE2D6FA3A4A85CC70BCF48AA90004C2E94CB372526A389919F030EB1FEE608508CEF4FA8D8B454024B4FEFA75D4F5A48437F6C935ED05649B2499757350C7BFB113D23719F98CFD24A777BF0ED608D7C9C526873C9D9018F0E44EF8F2EA3623D16782B992FC3B5C5E7922AB1391C02712D7D30A5D3465E0161E6689865DE40D81BD3ABB0F3E61F4C8A108543D99F35FEEC76C3723B07349C41457D8A74F598346FE41DB3D7C21144369CB412871A929270A365BBBE9AA8951C32F87630B714F85D8F3AD4944671F74FE54BE82D97E580E9360
T$=2

[143]
Type=4
S$=6465E03
R$=6301D7A84328D58CBB72A179AEEC28AF2A6A199014F6EB2C7B7E357C8EE69655E6778611E78FAF4D462E8C4F1BCCF5661F8DF285AFE56595F0E9F6EBF99750EC19CE85D6DE4334ACAFC3DC80CAFBA89F367B51CFB2077E71D8A037A7433CD597EAC72A14260C23616AD3126F63A222399C6EFC2A667FBD00AFC7063583AA785C29165FDFA100AC1FF1A6B4703AFBE65BF4E2305C2F78FF5CC259DA67F49D735A8D27F88ED91B9CECB1FD3435EB60C3AD0F9B87557829216ACFD2C0A8F28BB8242483BBEB976EB14DF0BBDBE557B30516A6468DB803363F7429BD7A0F4DD7BA15490B98DCA134EA2DDAAA1F5737E7FA3E8C66F7DBB571C679A236BF62453DB1CB07532C5298CE36F050E5A218EEA71F8DE656C994445CAB00D820F3FC90BBAD7775CEC41702FF65F2AEEE3AED2CBEBAA325F04C1FD8AB0679039409AD677BE497B71D997C813CB9459707F4EE1D3AD4D204877E02DF983CE45386405A3E42A9DCC6C737D0B69DFBFCB719114D77D686AF39F70C056C07F8FEBB5C3C0ADF93F2E43FCB6AFA0F6F4905B399DA89CC8485E41208DB9FFA0622C7ECB51DD2746BDC35A44363FAAED6FBF4B1470544C802C52B64D2414D57E1229E1B408B869524B0138BA99E62A94B2D22B546C26FA2B28162C11E471D36CA7C4890BF854D08AEBEEC3EA614BDCA233325F628F337EBE45753D36573D43646E9A66A25B0C820A73B913CF10DFE75397BE496B66C0FF44573474C8BB
J$=-B7AF884F35E43A6850B7157A9A871979998C42D5F34BEAB2570D0F189227E86E3B985E15CFBFEFAD48B00909992635F7B1374087D0B320C04A582327AF6FEF62967CFB1E4F04B807A9FB7FB45666347579A2C225DFC73AB9B4B61D05B2B474C9E25B572660BF1AA67C09BE834E53A0A6B340261557004096835E1EFCE66CCD60ACF77280F703445D582DC7F7ACE41746A2572EEBF19D7085E1C944FE7C4F844AF911F17E8E2993858BD07459B8354CCE9C42F30FE8646F32E3CBC5A51773D4C6003EF9C8E7AF0A060A1FAE7C12947B317E39D337613EA6D0D6ED6FDACC36C05C126213CE41EB320FC3E125FAF787C5BCE1D0F94B20A4DE15552AB06E859E261B8A921EF61E1E0D82DDEFE5435653EF381113A7ACC69B9B67E6BACA1A2D221629FC54FB04E53CCD4876ED71D0FCF3267AFB14636C2C1AC11011E56DF7CE52186E849B244A6E8C77DDCF39C81E88884C463DE39911B065F2277815701452897758C65D3A231BC1FB0984041288B7870FDB44F00C8F93310EC55F1E12FFD59A19BD743009281961EE7C6C87067FF3ADA28A86CC25528B3D2495D9608853E5E5EE275E0B00B68DD488324EFC3DA824B9A0BC9F38A515F6F97DDF37D315B62E15E4EFB9A35AD061FFDC7AC47DEA292C54A3B1A35F88140DB7C4BB4C2358A11007D7E3FFF18634816506196DC85A7AE85EC9CDEC8C44ADEAF44487C67FF56AF00D9C4A44B65B24C977DBA386332A467EF7AC5ED41981CE75
T$=4

[144]
Type=4
S$=64
R$=FD755B485A0222AFF458A79DE8C2F782FBF0E547E3BFCAAF509F413EDE77436B43C15738135B5A5F6BFC48789916EF19EA61252D4769F9D1C4E64F28E55A68C2D16CDBBFA9A1CE86E0ADB99BA13C90F3BEAC568E948E107F9B33C1AC313F93706D82FB14DC4808A777DEE7838E6BDCBC71BFF62F1AE09C2AB7C00FE5281ACDB8BB1A8F094A3F29478958D8298CC24DB835763E5CA27D6F01F189DD33160DF41B02F5AF822BCBCF2ABD697B6B5053E0735B27C0DACD36181BADA0A5878BA31F14D85B7AAD08C973FABA32D6C5FF3AEE4E76772D5C312EB6EBEFF98A649E513888691372D8A6EDDC9E58BDC0DF4770951B0107993CB1C71AD0FB6D6F100D6ABCE9088300D372B3BFD7D924C125AD4110BC98F172E4620DE65FCAB4B1066CBE04EEFF88DCE8798DE7172BF3FEF096787A49DD08A632DB7AB7B9A442B67BFF9C724B19C4E8F9F9F2763067C48C3D9010D0407D625C42F9407DCEFBB6E880EA08EE96A0EE0E3EBA23EB85606AA8E13C921D36CEF40D2188CAC3CDAADBFEB54C32FE43E2C4BA2F08AEB2216F99917665F2507483FE1823C246E2E45BF315E336DA59A2B11FCA5AE2451DCB4E6567B6238555065E0367C2C23983F39C31DC093EBB333027FBC272261C2A0534883C82E6DD36F3C0D712282AE72F5C6F4BC18784C6F5C4BEB7067C518F0D4619F6F372DA9D44E18133D79E4F6562D2E0624A07AAFE5913B03D3B01000F279ADC7C50AFD631C05EBF1
J$=8B04C3804CAA4F910D21174D6E5611B8F7534392A6B72077C4EBED6FF5E7711AF567E7A22A9ED673FF5EED5C47B92D869D8982A83BD0DF757B233FFEA13C6A14E26DB7DA554B0A7907CFAABC09033C6A56526817F2638C929176C637CF2D0AD06BA38D228431EB6FCDF3DF11DE48E3F2AA2BF175A614D5C3C453F63A42D3D6866178DA3895272B026D7B8B4CB6D73567445E1617736FA8D9560B29196ED0D30AF716ACCC2E2C78DBE83F2EB7A894E50A738F2A416B3DE821A06234C6C96785422A9286BF160260E815CECCBD396C767C02C7A717AB680144DF191BAF7558EBB1D7FE010232520169F9926A3B5215F6A22E58038581E5B846C7AC43A26D8983B8BACF6B8D787DBF9EC7C2E17FA50E33D57BE0CF419AD1020DEBD79182AD77DF6A7E78AC8582810C2C2385473AF70A2E50309BF7B50742881FE2C356C6915203812DBC16D421260EF20CE7D806C9F239EBC9460E6600C01E5990E579AED480AA28DDC2A5FB962EB306BE22BF8E50138BD29DD7D230FA7F6C8367219B5C7225F9C52F5BE424009EB11EAE5AE2E13A8F6C8DB25F60C18A2A837F41F300FEBA1AD03A02822861266781736B2552AF630CAFC23CCAD14CB365E90BC4742B18D33B320F5AFE022CCC526DBA73FDC98AE0663F1385CAA1CEDF00677ECA5D66E2C9BA3440E25C2116DA8130051DEB15F8F4592C2BEF7BBD29195CFBCDA81810A2C32796D52F42A21501C9B114A501C343BA1E4BF75370
T$=0

[145]
Type=4
S$=E78
R$=1184845FADC11D7D823C5025742A3A05BC438483088D8833ED3E6D903B9BDF0FB51020916C0CF2E4DDFEA32488A53F85F021410C876C820F9A9A258A4A75F0049E3B7F6E01C5840B889DFA077053CE4DAAC25F8E005097888B00D0030DE8BF8BEAD1354AFAC44995402119668903959D55D2A8838837556FE0776F20FA7A635E0BD36402DA8E9823E85156441DA229DD2E44FE3A606122C3DDD357B855914681099AA80D6B872CBA85A072B09BF1E462A6A54E052B7CD3C632B44B9426670EDD804D188363944827720D775853FD701FF67E8F935D86450A398062080F5D86F2C225D62CD4CC6E597544F58E0CADA7E2E730A0FBE6B05179280BFC9E233544E6A32540BF8C130EEAFA483C2897D328F9627BEE0036C030B7A7F00582C80B71FAC89D7B3C237F5BAD509196765C83D27A68F0C2F5384AC7DFEBCFA52E33B0D7BEF3D098EA36487401991C5F72BF45F172A766D824962161718E09430DE03C84A274E3970DC89896E601BC2A7CA62CB45808420A2BDF859268E92C62BEA5FAF933F7E1E150228FFE9ACDE9E3BDA438EBD609F505A44ABF5922C1419E5AFA3B881FEFB1C44AF9CC6917FB41A38D453EA75F426E37DA500A9B3876A37BFC871E3832809CF679C4D72EC0D0245E8480D1FE5A082095AD1156A599891560BF7E5EC165AA70FC9FAD5E07C1E5F5BFBF45CBF425DB03FEAA7B4B09E8117EE8DD9220109C8B8E91F61A21C066B8F26B08E009CB8CF
J$=-11B30D6A7913228ADF83BC063EEFB3FAB9B79A928923608F3B2AB70C013F79C79024D81290E99DE133147A2598D668B25B6C0B0685C2235A79B86AD0BB0F7818382CAC3CEFC91C8D3E207A8F88B6C727032A9E6A0E48693EE3EAA74F2160F1715B89894107A9EB63AE38ED23B6C6DFAF281496E0C89DEAF3A81404E39CBEF4D7115F0003CF68082FBE0D0CCFB44093BFB33E1A14CABAAE34C883B3627742CD3E47ADC645085E8343415C19C26B910A33BE2DF81B92C222D516F92EE52B73CBA273549E169AC8C3A7262AF0A9965EF167B75AD4742DE4B246828F275B71ACC27CCA72F7A33DBF9005EAFE173513BA8CC38FB317A22DE5014DFF057E93BA7F834C972D7E5469676C9ABB0327D130DAF636D5B40FDFDA1C2D0C68BBE3B50ECD5767844F5C6C6B4EB820005C8F71EABA57067902E2F2422D3F5A860B64BD9B0DEEB74EC7E2D4961F572B267BC706A2C0353DA8D24A58B7B1D793DD66B4B743400B9BC63145821A823E59FE7E35DC9C38FFE482B914DB82085D8FF6B3DAE9AA6444793345F915809B81AD6BD6E4AC506F08CBEBEBFABE9531E86B8AC3E7EB58A697D558B4BF1D22C32544C5FFF346736B8A7FA17F5F644B930ECA3E97398DABFCE1774621C092C204FFCD8AA84C11E000D5AC7DBB6E075A5386A63AEB70F7FF8F917EF333AF20B8E5E3AC8BFBA7DACA76D093E0209FC865A552C5B5197C34BF31D990CBA1699C0C916401FDEAC2ED73A5922D2EB
T$=0

[146]
Type=4
S$=B30
R$=190D9C6C3BB739E86A2B5A4F4EE526A58561FDDF2767BBA45D4F45742D34BB7090897A606CC3DC181F74C146D772C4AE644C298B7B99C128E88C5DBBC497822BC9FC6BE08BD46709581F6E2A1A3611988D3E07F1B3389F82EBFB710013E4777C4E65D6F1AB49598112C6EF692AECD040D64596E704998157106629A8BA9B0362BF64ABA2D4761FAA0EC18DF795A4B401B04BC9FAD158DD570C9F3D18CA771908A27912AACA68A6F103C1B69E308C008D166041D10C2381D2849528DF52186559631CBD8421B8E50C1418FAC5D514A613F820440A889DB4421BE3F1BE4C52460115A9F4CF2209328E3DE1E87B10B3B577FED76CAB7A8C9C90ABAFE447B47FAB7A79C5B98FCC9ED4FA6280CEA171F434389EBC4471AD216F98D57980212CAA9D1E160D541E96CDC2667BEB7BD53F36ED2414C8B7A3A1C09479090A3E36DF9A121F050202319E9AEFE584D6A8689B486608339A9E61CED3E3AD01CB31CE2A5601C8AAAD977AD33E0236937EFF3DD27647492E4620DA1FDDA76C144D11B052F0CFDC2CF69C7D9907C2F950411ADCE562555AD8399012A1C9479E14EB0791D6A15CB1A43E24D6110EE3B7054BD919E15CF99B74568CBDDED85D534D544F6D871CEB54531F4BA2A94DCFE3ED6A048E6D9DE25F406B571DC0199CB60477750BE980BA85E47ABBF3E20FFCE294DC24F71308C99CA1903C38CC5C0C6D15794355F2DDD1488138D160726B7B351A51D1B6BA008F
J$=48282374119B6DD778B110BF9E428D00AB139A4709A4803FB10E6991A77442F66AED33A86281E65F44AF471B467F723669533E18DEA156277AE1527E7A39FBC9116645470339ACB738319C4049B2AADBF88FA587ECD0F83361B32676090EB8BC651EC1E20E49013A8AFAAE4B154B67D10AED70142CF7D6205AE12D8C0ED965CAE8419D2261A63A7F698F54C96113388E841ED63DE62B63276D356767C6C6261692E4D3C86750AA8889F78BAF1AE380D3CAB2698720C2B41A53B844855838FA34B868993C273D37B641D334C3A52908B4E68291453E1D9C45B7D86AF5F736E48A5E5BC787EBEFEFADDA1452BDFD922970348859AB90187183FE2930F27FA11A46D5363DC7F56E9D9FAB14C33D6B9D609CD859288AABDC5CEF868BF21443DA95B426D4FB5A3D62E729D333AD2FA0598706A8AA16B1693D5E61627DED176D446B14776A68A7D0C7EF88299DFF0340011C81F6FA3F37955AC3C8D01B5395B57557934E920D1EA7DAB780148ACCEB69DBD77A29A372B8B125049F6C7600140536513F3ACF542649927F8C2394BDCE682192CB9431FC9FC07B81957E7F88A064DC39BD04B43289361DBB4FD5E0AF7EE39DDD299FFFC91E98D09399B6B5269C2D991E095726D9EDAA41F06FCC2276389FC67B726EDB6D953ED5B18506C0BC107FA5219AFC104D6D533BD90C83066B29C10B2192F3D9D3BA8BD66047FE9CFDEEC0432719E8BD644FD15B7E1353986D574C288F07
T$=0

[147]
Type=4
S$=B3070FC3F2C25
R$=23D320191E8BB96551C0E6CD34AA10B839C9C4A5DB1882109F31D3D29DD1EF3B16E2631466AB0221EE5CA919DFE2ABC185468B26C02101314B1C0B360BF6E803983D70135CA9E504723D1A0CCAE3B17F1E7611AD6DFF61A4D85F223F1958105E7B6BAC93DD496C1CAC6C85BB1DBF9506C6616FB140010BA095E1D8CE995363D8306B528406623004A78C753AB60120DA9C6606BF18A5494A4A9DDBA4DDD3C6EAD08841CE5437A9BEE179C663441646292498A40275FABE40FD29E89FBE6DEB97AF6EC86FEAB8BC69D541B637C701EAD016B66667AD7B4E1E05BA0FA9775F2A83DEFC3BC2DC56AC5ED1929F712D67730C41010A3CD1F52E6928DB5962CEE3565C44210C9BC420F14862F21044932EC914BE28FC45058F82CBF843B86A448E84D1C43E48EF535A4C4DEF208FE9EBDB3E29B810D6C106657C4E04E3DB5602FC44DDE89F7A3329787F31711FA7E969377B670605FFCB70D171F95ED6F6320B0E1214E1D6CB2B01D0CAC9169A78189008363A210A7086951A8AE5D95D8BD7689DFD3FD596BDBE3D2EE143AD7E28DD8A54861D8CD6014DC085BD9510A9286860651FD844C862E912BE9ABDC58EF5B12979D15099FEACEFC7C1E454CAD323703EF6AD6678D849911E63F3D8B21A0B1FF03B7E1511E39B6024D29BE0CD19226292A9CCC7BAE37256D5BA4F1A27F31B0697516C15056478105C83C6389D9E4B5F397E00F0E01298FF1D6400653
J$=-28E875850A142C84FD6D383598F15D84F074EBD8874E3AFC57B1B6761E8D8336EBB0E2E3F04CF63DE64C8CD7BC6E1AC59E1C9212D68D043A1264B81AB160AF19B0D5B213D110439B071AA5D25B642AE6916BA12A04073DD61106F93BE904341074E8978697270DD036A299DEC77F71D0DDC11EB84AC1375B5F4C513153417DB831749A37A16E4C3DCCEAE3A10E3CB7DF4FB1524345613899D97B797279589E71C12D0E0F3FE18BB2D92708F44D4AFC55F02C08256097F51A51E07C456711274C89262AFD3943010351ED7588FF20010A45DAF35BA6FE67310542F20E19C36455B14251FF494208E57B148FD36EEA219699FF2FDDE7AC520E5BCE2B1F7079321BA0ED4739BF257E49693B2E6FB2C9FB8F273ECCDEF6B0286C7DDAEAE1FF4ABED0EC3563C1EBA739175558B8BA9A1CFCCE61D021DB672ECFDFCD51EB503E152E833814BEAACDEB8A248852B62FC1311C380AA2447FCB70160B651A8D86C021063E4039A53EC602B378D72AE1FA83071F0182B2AD6F4603B8F4004B6C537D432D169D5A2E9817B622A521F4ADED970DD2BD119E5C64E19EB9E8A6A6D341F596A62BC6C65B777AFCCF97C7393508CCF87BE40C3F995298AAE1BF77A126B1BA672A03C950473017A239E62FC4E9411F9AF7CB2EFBC5A906E0F87DAF7CEA171988AC0088FD745A32DEAC70A25B8E0210FC4062572C887E85A1FDD608CBABB439215132BA7E92FED7BA697CC83D727E4BA0A
T$=0

[148]
Type=4
S$=1A
R$=160BC4FBC407370346008E082068A7D3D4CAEF2AFCFB63BB75A8825A39BC447321C6645B52DF63C61C87CA86139F2E9E79667D042776C5A82E38A470075CDD8C0EEABB1F9B7C3E2A1EEA862F41C73226D7AB1E921C4E637922B0B29CFBE76C88E97D568260CAB8AF2F07B4C1EAEC0CF07A149380C4ECF376839EACCDE833512293F34678A1778002DD42BE4B83B1ECD54C8D8DFF71A0CAA3DF261102FEA9B57CCF18C608D15D54C43BFC2B50C7702B2D02D41628E624264F60B7541388E12E84BABA53F61A4A4C8FE5B248BFDCED7CCED2E666672FAE5774EFD4F5F222132DDAFF6024C6AEFA42B080F7C4946AB5D0A5144F68C2F75BCDCA8F4BE83CCE15BEFDB3C5919AF4ACED0DB6BEB33C5493B7E4B43FE0B1918037E751348B91302EB476A8920A0E0E9608003F388F2D141DF7651F35175501D06EF5DD759FBC7D8680B49A24746F309AB21C11FD50A03A9C8ED2D8B146CCF4A0D51049F20DB91F0BB2ACCD45D3A4EE19FB9F8EB84F9D7D646E58C5579FD65C6571F7ACD264CDFEFC30B540A65DF8D2F4E6B5882FCEC86194C3F1E4950DD2E8C2B90F185A517CDBBF1843DC3EF201D3981873F650912189E7AC6BC465E3C4F5E963F9BF2C5D7D95A6EA7ADE467DA1D4F8122FC7FC9E47C6B19F0E4F9870A55EE0AB2BD6ABA9EE21E89BA9CCB41C6D4B0AA962BCEF8BAE6748A2FCB5EB46BDC8195CCF4AFD5D108366B0FF966F44B4CEDD5909
J$=A5EB0D025D3412F2A515D4527BA78EA9CAFCE689ACF2D08FF971C2EF341729EE97B1B2E13AAFE00763140509F7DBFE6FB6F7A7E76AB10BF5C9BEA2B7DF4E3DF6FA9F8B366C8D59D4BE5F5CCA6676632F5CB2D7E732366B036BE231F55B34798C0538DC5D3B863121A506EE3622B9B9587205D6B99C7C4CA49DDEA19C9C571FD46F529ECB58AD0B5C8DC36DA558AFCCF1F96CB2CB80FDFF3E3690A53823B652708045B7221EBF4D12AA9E5A3DF3A3ADFC8A24712338583C906857D33A7047F703BD9459F9533DDF55269B9B84700A210F2E536E10B3AC26B37A4EC933394A56D418DCB9B5F1C692E9BF2892B46DC4CABC8A4E8F1D990927423CF9F6219CB07624FA9C15EEDF1C4A74338DB89745FCE37DDB10D3376DB9FC1EA9640A3536E5F2858EF285AB11E5E5A0FC87698412ABFF42101263AAF219A20B61D2920061E07E008D258429AA9E1EC812DF71C1CBDB7BDDBA293B0136DE69F8CB67AC2D87BC6354E87CA44D41C3E77C7DCB70DF36BFCDD40EAD10FEA92EE232E6CF4D045B36E6B35D401B993350DF594B823789F0EE59301DFF075ECAA23576A49B26539820E2E6B63A9A85E6CD857D0535F274FC15A65F8FC408029702C3E93A99194AA1047E95F89DE3A2E9FF218C04DF34A19CADABB8B403D902EAF585F60E4D1CE9B5B750A535472A49C0AA57D38B60FE0F4F24508AACF95D2D7DC9B4C65E33D06CCF13C429D653F496C72D3FE8
T$=0

[149]
Type=4
S$=29704
R$=88324453167441CA767D8004A4AB68157F2B3B14CEB9BA0A3633786825E4D9A084032B7FFFFC3ADC6C846D01BF19D7A680E3BC502145D2FC5E0EFC0C8EB6DFE962DB605B3507BE8E765210DCCDCDC5C700FF92C7CF432D60B54C31A9E1CF0F91B4261196E329500B76A8228E260BAA9B9813A1AF9A16B51CB9E8051D2056B5CA198094DCC5B3E6459764989370AD62B3A41E3CCFCB065E44E9B8B9D7763F2122878866DEFA57CC9AA9A41FD95FFEEB156E6693DE0CA932B46AD11E7C5CB85BABEABF5AE3E629635E23658C51B5B25FCFFFABFB464B9A2C5D8E6BC8F52F3FC27CB01889792937CDDD931F456B917233F246BAAB2812F690B8D5DB629AF77B3353F4D0FFC979AF50C9DA4B64069D487F1C2D5CDB219A9E8CAB7036F9A853B97AC650D933970A6A4D489A2ABE181CB674A4D8345884EA89C6EEEEB1B1CC033C383ED90DA1092FC4D0C8848FD09F5DC0BE43B0E0164ED1EBB7B178EA7FF72F71566E508CAA7913C6B77696520E86AA474BAE6F2FC933CD4D8D936942F611C5BF76EF03B9C37CF5FBF907730746B1A8C9E350CF0B754695C5207C99DECD573FCC54988D19BA44DAC31FD090833749D4B9DFAE2293C93C51D00E842924DC4C0F74F1A9FF4F40DA1D31DE8265FEEC70A0364E3672D584BA8FD0A5AE18A5A66A82EA0EB4DCF7C9BAF99DDBF9A9392E83929E121FB60478AA018D3C5D673A1EA4C33134F03802B46FE41
J$=-502563E32F08656C62E45691A47683E5F170B0B5E57B30B2C0371F82F2F8432F2CD6C4644E7A6824A324DF1F5B3895F0D7A29A30D0EA812D58037BDB3CC9ABA4062673BD9240C4921881C8BFC17A724F219FE07BC6BB3C310FD575340EA2C026AB8E3868C213DBD28A52F4000183A0E3B420ECC876073140FF02612B6DD84AC01974879CD4C7051A1C85975C049D24836119CCD8BED2DD75C6DAC796A3561C8666D6AB34C1C68B285F5504D1D211204B5DD3213A2B682A8BD9ACD946FE73B3BC2014CE9BB124FF0F6ADBF15F76EBF734C98C0C4442C565146C3BD31B7E68D43E82BFF8163E89755998D58EB7BCD33F0349636FC33ABF0CD2B5D115F9C42F730739C9B338CA9F218DCD2268174ADBB838AB711F76FB1F3E5AC22ECD420B8EFC26BA129E656F2BE330FD393BB9C4E131D15FE208020B99E96E7485AB8CF34E49116B6007D5C776C03821DFD4BC2E75C6458489F725F1AA3E19F88A9B6E04655AF0C104493EB4B40E9FD7321C3A4B13BC9E2C194D3661D3009C4C310F7600659CB316467FE4FE9F1F6CA29BF63F426B296D8DE7304E3F714A387482C723A1BADB765B8E6DFD9C729FDC046BA87A3BDB1F8B22399DE0986FA31FBD02D52BEA7D77902064CB6D3CA304E5B1457525D4101B413A0D63F91B383F7A52B9AAD6A7D7896743246A5F4CA28A45EC17888300F0D1405AD05124D6DE8F13FA205427C19583BFCF6E16F4EE7DB35
T$=1

[150]
Type=3
S$=2519BA30500
R$=3ABC76A33B51333AF6C135DD1D3C6163838D4DA123D1C62F08D2CE060C7DCDA836B929FCCF7636811FA77E05B0A0F2067DEF008EF5EFF9A7C37D9812003B46298330D80AADFFBACED77B931FDFCD1A1B4C57D5757CFA2F7FDFF16EB008A60616821DB79B860C521BC0AEECC0D32930FA35C98455872B86B38233EA88369E93C9DB57CAF20FA19B4D6DDB324005E31BB6AC016642C0BE05B1BC8E26F5803998BF3016B1C3F98C7FB474B330257E8C831BAD4B51C1EC73AE1DAAD6B9AF38360512B7193EE16CD9E3D2D12235AC6615E855A4AD33C0BD54F6554F8C15828D800475BB21C0CB05FDE71D4BAA37856FCD426DBAEBDA1843428A34029EDC0E0B1F2E3B876FE720DB0B9840D190B0084FF56BD176878BA009F58D8079934EA5E0AA834E9C371CE11537CA900B9620E5A1810A057640C9E4C3E283BB90F3D3C7FC9659D99C26CFF5838DD2288AB18C9C674B051DCE3DD0C13919AAB1F32FB929F16803A400C0F9D1B610C45F175AD85C7F0026B86C5627B3E01D80CBA450FB69677A14E63524D883A19027E6AA4BF76F7339BF1EF719F8B9F3B35679D117F69651B6FA1FC08E216AFFC54C495A656D53614363982BBD313D59581FE0B76843D3F622FAC0860482C4D8AE490D9CF24E3108966DB94CB5D9C738BBC13ECDE055901B576FB6003DCB9BC93199B307A1EA3964A89947BAACCD794052FA1234455E12452A2D1F9
A$=1
B$=0
T$=3

[151]
Type=4
S$=B0728
R$=5537C78C55E40CB3524156BFBAE1E1FA1901A0958CFD670C487ABEB9CF1B28BDCE4C35ACCE118555CCC4F4438C3E233F9A29873FF41EF6FD8482A83120606D23EC8AFA02B40ED49E2CB5347A0A7F2342F2C347718108B02A4D1FE89AE7CD98315D252C561982C770CCB3722C0399929A6286790097DC83BDF116AB7AEEBE3F8F2B5B7DDA937269A49F99E899706080CD2EE2CE47FC6DFDD1098ABDAE0E5D574550DA3A69F60B90C61D38E61B0509D4ABB7FC67CDCFDA7E631C60C66684E24E555A121FAC03835F5E0DEA295E64E57F8BC6C6F9D45CDF297C024D2BA0C8DA728DCF920E7F546C9242BB5F250AB802D8F3EB618FF08EC9B5CBECF65CE515531DE6904920132ABD7325AD7625FC4D99EF8D7112C9E0E6AE948B56A12FB45366478BC8A36DF5A3530DEC22C4399D92BCCF8E58D0F87ED134E16C36F7AD9F6F9FFF48DD75F84B4EBBD0975323810493535ED0ED25DE0755F2BBE36984D530DBEEF94A9B33353C5706550376496FDCCC65D16A78BD14812262CD15376416DD495705F19BE8F465A0C2993661D621CF36972B79AB530D2E4D790506BEC0D3BDFAE9D71019DC30C5E717B601511CD03D9BA15FF8E225B920960E344618E11AFA0536C6140ED0103AF2427B9B608C8E98AABD117E3F017BE732E932B3599FF512F214E640CA92766CF5F7B036690AD7C66F59CD907A8594C52C64EA12800BF55AAE1F
J$=1B7C4EE706F846CF92852CE2CF5AB1AA5D17F8801C6816234E4F63F5515570C376549164F9707B2FB3606D45AE6B8055E74FA1E5425E9DF01389C3D6DC92504509009D67A77FBCBC05AF2F13D07A9A47B44557D0BC83F386144E58245A2996C57FD0C91938D8CBA0584B34CF491369507F6A27EEA31B84B084E64C60864E4F1C9E10B10EBD91DC159F3B92354D5BAF9779EAC18A3CB8AE8A625CA6EF6702C187FC401913C84A6610C449B9FCB4B0B6687930F2CED33AC348C93D6E9FCA6EDF2933EA607A85EC97E217E7076278CC2D19F5213D2C6DEA1ED5DDFE062BDEDBECB2EBC118E305DC08D76FC820070761B77DAF99F006FD61841B56D1F57807AA34EF1D6A365AB5065B698EC8CC9547C2AE1BD7442946AC342B8B4731F74963478D4E85B508F4D13FD58DA97EB4361684404D17F51D9DA4C3409159AFCFC5B9F67534D739E82E69BA3BAE7BB6D0F3C5364E4D16D49FCBC8F5CDECB0D09D87C1A12346391BF0B80530BF0D44AEE4B5F1D5A051D3A82CBD89C2861F16F32747A6D80B30831F9699B91AD0CDD7EAD0BEFE32B13CD4183C1B6600D95FB72E5F042F113FBC3CCE7112A467D084E73FD9E4F9FE3716DC42E3B99512C1B6E4136794A0E9898EFB6937C85E5678AF4B79FFA223F2B1054B2076AF96B23E47AD7697CEAC4644E43D8C9CFE5962B32F90FD8D8FC0E66035978D4D35061BD1730B18E9712D85B234C
T$=2

[152]
Type=4
S$=1CEDFC
R$=2F219242E8AD89FCA8456953A0B6F2BE4D1EE054C4A7A18AFE7941856D03F30017CEE7F15C7600A9F50A8BCCF18502E7CAD818DDC4513FB5CB901015A5EEA0986A049B6B6C01C31739298E14027F6BB729CB1529FA3BF861808077DDB8F12677AF1EF46186CC95AE87FB9E7A0B521B7A62CD5D18A4E36829EB31834CB3C8A6C08319FDB88E9F7322368D2615D5382F11C1733DF4228570DD7224B27B9965F75B148008981376E2F8ED3EEA09F44623AAB110B4568C4E54BCB3C7D6287FFE06AE8D4DA49AD102E078FEFB2E2CC3C080942AD1C27D932E6B4FA29A7CBB6FF257D2509FA25719EE142EDF87E8BAC495597196E9C93381AC659B37B716824E1806D881D8949A0DB78E4A0CD8E95133A9D9FA182E160DB17DCBF796BAF1A7FE13711671493C552F7112ECC2342E9FF0521F7E626BC54ED40D7AACCD2DEE48E4D5FADB797ECF980EE92966A363C181991EBE1B7E2ECED375E57FF27CA47098FB7BDD35472B470DA57A254970F5736CAB2A29FB93EADFEEB795B796A1E19BBC27A4286F88A2A094A4E771ECD9405BBB93DB35ED8CAF679EFB9EC1AC7402FE2CF12A4D901068608FDEEDB6DF47284FC4BC9F19A74C7D4690A972E42503C8C4862D6B129EC46BCC0896167366FD15F59BB81A95C82C996AD84A254B0FE08747D2DB2CA75498F1057B92DF30CD9E7572BBF88D32F0B62FF9379123438C6CBA7F7
J$=18874606E6F96C11FBBBEF5C82332B819DDBA4957A068C9BA80C2DCDE80DFD74717E85DF509C94050251F8D5ED100FF77A44CC2CBEBE6EE876A65722D8BD26F5B11C094A5AB88BF83F3FEDFDC8C47CA0F70F098DF651B6831640D80F8DCA66FB2EF766D72CC6419F0A0878628F7F544CC8D529412157197E699F95D1C521573B66D448E5C6FFBF6D394DA469BF6913925988B669E84FDA9EED833FEF796E912B10636ACEBA3AA46ABC24D8E8769C4AE83E719E043D37AE80450CEA10C17C4BE4BD881137E315E5A936CCEC0AF888C0DC0CAD3D94ACBA29BB00671A9B53DD2A59862D2A9B0FAFB1039C27253DFA043934551ABED4130EF9E1C2A089BDC776090D4BE4F8053A4CB18FBA3D4AF9DEF594A67895F7C60474FBA608A6F5D4951986A6EF44B62E0F1A18FEAB696256BB2B08C5787CA82934844439EA75136CD212A350FE132192A8A6023B90E776ACB7F62D85BB688D33BB3046EC0E2C9D7AC6C4E3C72B79228205820201977D5F5E3E5B5A4051A8F400BC222BFCB354ADFF1B914134AA51B394C305538A522029A0EC0150B8CBD4BFB3FF636DAAA3203AA490BCAF1E6C421F1BBE343BDC79655621FB80D64E3C870CEF142D01A8BAC12F57B88AA388C7F7F464376312A1A961F856F88C136F4B5553896A9BCDB899995573F9352C0157972B214E827A84729EA38DFC5C19DC9762955C52602F281AF14E34A3D4
T$=1

[153]
Type=4
S$=284EC7
R$=12B56221D2E845CC99175C8BF624188F0DB6B79BA749AA5033AFE871C2F5D7E0CDF5EFBF1ACA9CAF40C4703F69B85EE1A77A07979ABA2653172256C7CD073C82F793820925A3675939EA300A0B37EC9F3AA058EC10946F6B44B7BA3523F8582A0A40D6B4F5AE7AF8617947904D8231E7EAFFB4B15EBC9C291E985FFA426B4D6CFEB5113CFF8ACE75544C5D56CED9A556B425DB860AB275885B09FBCE59716276BD338B400FB23DEDA82C7BCED99B715B8071CB39CDF48ACF674B7A30D41520C338D82E49C3E10154CD34D4F238F5AC32106DFF2A397D3261F42D8720F9041DD8A54E18A7D53C73BDE748FCEBFE8EE122CBA9AA0365D3E410020F2DF5627FB88D680D4047F29328C6191788117CE08D834DD4EC47AC0CD356F726A000391E8DA9BBA0BEAD095CA62F25C78EEFECBD39DA2F5A5A5E7D97B193CC72A4BE9BB7945805F7784B1CABA88AAD38A863826A98F28FCB1BF1177E8C24BDF0F15380F95DAF520BADCFFC10377E50975EAC5307F95EF28FD266E251402084DCF7D8A5377105409F3B7E9E1BCA8EA60D22214767BAB467C3B3BD3808DC23C9D24C3A02C03B2077AE388E2FF2FD575C74B34D4FB2CCDE8EF87AB96033082E65D228903695FBA76C734951F2D554F5F0D9F8522A1B76809B29F222D7182779E4494B5096D9D9B3CAFD28113B55E875D73A63BEC3427511015633E93CBCE2BEC5
J$=16ED3C4AE67A20139083793B35F2C30965DFFE62C4C46B450C2B6E9F8BF91C6C97D84A53CC26780CEFC98368E9A3502ADF7F67307981D8D5302C96CE20B5A3CA0B02A15EB46331BA435B7ED9378004C94D3AC41DDF861ED31220DB0F5F7404ECF281F33EF0488670C41FAEEEDFC573CA19901A816C68D5DBC2CD75F275201E792888F25B2466D764BA4036D7108859A3533AC09AACA9DD7FED700E829713917FAA702A0172567F954C51202A19A8056A3C00B067F0BF397FF0DA8AF2A260860522C66A2E822E85038DA16C3B1676E55CBCC78013A85E9621D7BFA3C392057F1054FDF7B6CA87AC65565115DF19795ED78C029486F0D0B55320FD7647F2CD353CF50A3BEC1777A8F069843D97851374908D85BBD7B06D4A89A25A660023B2AB0EE4B2B68FCE5C09698F44E3740FC151257B0986C75FE5D75EB7A811148A1C09C0DF806CF77B1F9211848AC60A5F209E5E5A4137A508163B80A0D412970C6E8EB8C832A58FD24CAC758B7C23E0C0094433F751F3DDDC81EC5FBC1E2B40262B3BE31CA245A063E9E930E15C13023182B743263BD322F5E1D35614F2FEBD6ADE688114CC0496D05B1F225FB41D847985F6F172FE7F29F5569A0541680CABF0FF1CBC1ACE3ACF337E3C49F19F69C0390B5E128F363869CD5A16A04EAC482F7D8EED2264BC25B9F436DBCDCDB362E5AFECA7FC87A407466123FF4A61B59
T$=1

[154]
Type=4
S$=3C1C8C
R$=4FACCB59F6DE2CC51E123C30AA3F689D9677CDBA2C732825B188020D7905490837FD173C642D59583CD354C6B19AD04DAF34D552AF07A127A4FA1635C88810E969CE06FEC40B3F9A1AC875317EC87D43C74A98A495C477944075C4965569C3C79F5EE2DEF42A039DE75C3FC803352C19AAFB982F815765D61FEE02108653838C85F59E5B1DC314AC4D6D84573732D398987ED66BA0B34CF6F732B7C67433D21FA5AB2A5D1B129E3C7350442003A02A0E21B4D122549BCAAAD46163CF9474C7B12341EE0FAA90235E5366EF433EF782F0933D21F389BFC497CD116AFEE90DBF894AD8DDE1FC7CCCDAA7D9D25D49DCF1648B52F2203B43568FD98B9867FDF78E1D648EC5B5BAB8D76F7F82570053A953D272CB4B214FEEB5A9F8F97A0235B987477DD4FD62500C58A65DA6FFD7E4A0D3CC4A3A0134ECAEDC38A254B660F428702CC43F884E663699876D42E8A52C17D212F0650363AC29DB8C6883BF668D5BDE21831AD28F5121D8CC404690F957A6B06BAD7C294C7BE2B627CE7406A398164460DDF42DC2AA71D9A3FE9A8FD51CD77C18B7ECC759AAAAB8B450AB76352F786A35D0964F046545B79FB06B4E33142F0CABB103EC09F700705FD9794F7F9F98201BF409AFB03B20AC5377174703E55994497DD88A62C9783CABB3FC834AB898052C50951849591CA193B481CA7FECB4914B4A4308835877
J$=-88178F96EFE528A189590F43954EDD60D60E25AB4CA0408165FA48D3134BA11463440314A51679ED762DB4A75F06AC5972D3E3C1FFB8CFF2C112865A8A475C202A8B6F264D3013A13C37027F7193A4D2882E96ECE8AEEDD2B4FFCE04869F712E03B29F7479D85B8B206DE155AFCCE0D7927B17189FAEBC57FE44E5F9A36ECF908981FB8F5524333059DA54252EDF65AFEF8CFE601D83DDDC1526A8C9C7C7C584811171734FE24AC53FB9ADA409F585CFB458242D570D6DB229B8C81D1F154724C7B01047D713CC5F7DD1F06E4EEEB501359B4B8E82DACC1D809539A8179B91919B612843F1EC217171B4536E95A64607B0778EC613B1D308416009B86BE9FF73F072FF47762487FB8B6BCE07ED1E23E7866A49C8E606EF529E4385946C8778F32CE287BBFBB9A1044D159027DAC81E458B72500F3B8B6C7820899CCC63EE489ECC7A56F734AECFCEC82C4EE7D51C861CFC77B8486DD86858B9CA6EEB4E1D01BF09999676986E803600396A6981E160634AD3D93019B98A61C5D31D6DB1AF3A648BD47CF46447F641709AA6CFA9087330C32265685E76E2FC7F52EC6035A4783C409C91DFA8A50646A60E3F67B250A35C5347CE58448EE8FD203B3D354451984F72182D6AD9F43822178E906C5B03E5D7FEFABDEC57B46B4682E9A0183DAEF3E1B2103EE4A9ED4E2D5489D294E2237A42457A2922D67FFB83C
T$=1

[155]
Type=4
S$=100A1248D20F40F1EAEA00
R$=4F7AC3CBBF5939594E822EFB3CC8AEB773BF2EC1AA5D31634478A4EE4EAEAEC9F8D204899A95A5BC4EF6025C5F02F98CF39531D32AF8BEAC2333D091683CCD2C1E4AA29B49B232C6FBB1E273E8F20AA3857EF59B5D49A261011D4229C07C9C5E31F64556CB7867F38D570C1E8CCC9896D70E9A20F38A208622E193AD96B7C482D2E91EC77190B2B3A3185E3D541520324042B532411A46A24A2C53A792CE47F31C07E724BFFB0FB7A9D37B39A67AF386633EA0B3F8F8F043146F61975FBD3C891B7559A7A161440674E5D124C93C1EBFF032E569AE69138BFE3EE7A369CB8A7941C88453076B03B9420FF31DC7A2AD0588C5E052471C74C5A118C1BBB9FE3AC974C38B6DC483060475DA8E1055A8FC4CE222F7E64E84945F3355C35199F47D33A5EB13A4656FD84C252A5081858E652F6ABC526DE8221C6D5D7F22DE2DCD11E722E0B65DE8DCDAC686162BFB3F3E6D61583BC2EFE70977B6A1FD88F759B0C49CF97C34F142AEF1B0A8F33442993B7FDBAF15BF36CE95EEE167FF398B369F7CBF7DE148053656D9C4B1F034A0C41E8FE263B0A9EA7584C81BB5F9563D5564680E37C528F2BB9EB2A40A05A3F45895A287A9694795945CB78DB8C78E42023EF40C9FFEE117F09F47012C6AD8A070CE2CF7C69DEC440E1EBE956C31611EBAF979AA519BFC721047626CF604905
J$=-31E71194406CBB79D3F4D6AC973FCCDFA2FF4EEBD15BE4F74506CB0D6735BBC871799278BC2B45E9B3E3C21CA1B81541CE343BDA0B8709BDD1CDADC9B99F81CAD10B7B8D9729FA4D5F88F3F7E65163DFDC7FF20F2FA2EA4C7302E7AD50833E75E96EFA907AA263D5F055024B5428A40CBC38555F84F48362E73CAC1B6911F2AE9543E8FAA905806DFFCC49D75A33B7C7869E1259D02ECFABFBBAA42EAD9CB3D7C0A199423E6DC7BA45175C66AE78211430ABE3FD78CC9D879691CF6A2046E1E5F374FFD0778F096BCF7DF248EE7F6219DF46D6EE7E266B2F6B1FC9DCD8597A0398B92267503A513D8E8737C85A2CB1CC600AB43DEAEF0FF57318E1715E86A53547633374ECBE0C1AEF9984E198DFFB74D1B6CC85A3EA0C33EE2C6644BD82E483ECD30C529223BF7BF24CF680257C8E8D5B05BEA355E25D515C0AEEA653101AB63C05B586801BDFC1CA985033459AF75C8DD8F770B5A70454EE129C394B52A7DCDB94874314210878C8B3832B5B82E07E406C63899F2679AD5F8B9EE2EBD26B698039B7269962E04A4EEF76DE573D9C320C934A7CA48E70786B6563217691BA8CFD84DC500D8D10E740A00FB9A0DFB3870BD0A417008E4485E60FB627C99D5B6C7E9DF5A469E90ED4E7D3C9E4168C8A5A3C76FF2C0C79A3B40FE02632F6136567FCC01E5640B84488496AD76CDAFB0B00B945D7690B9
T$=2

[156]
Type=4
S$=74F923
R$=ADF19EE5DEFB6412FA3113F308198CB52EF694F51DFA87F6A9D9DA12913B545C436990DD47D505FE92D287C133EE73E6E17A146D7AE83B8E418800B76DBDC15427BCA4D43F60154FB5855C83BBF33E905BA7E2D364C5FDD8583B47984C47EE4A1F87A7E794738970B6FD069BA69F72258D1467B599E0498F47A3FC6D8EA9FD0E3A6CE76D24FF8909BB5A0F820E433FA3A88E1826437EAA61A77DEEEE40E26BCDE592AA2826FAD4C785E341EF555AF16E9E1C112F45D514E0505522DE7F07331FC5A960D8E184FD70096F0F13B95AC90F5E5EE829B0D0534C1E7FA1D2E6B3739D48CFDF4BF4FC57CE05E36E8FC5E8DFE788BC156098CE351C07A3B6636B02AB981A177E5A52B449B8ADE336DE5AF00D99C731E92D7CAB02027540BFCEF4E0145844EB7543D6E28B3C619D3D1B78F9BC2A8337A70205862738B1ADF05763295129C982ABF2B6DF8595B1061C1E7C0425E1CB5CCAF1EDF41EBDCAE6B0353BA236372A4576AA167FFA96E280C5A45300675868CF725B920686DD3355552A54F8B77EBE37C77E312DB30F97D367D37BEB4AE5AEE674603FB5048C01D4C0ACC89CFA828F7F421879E859C5E27847B216061161B98E461910C4184BE3023504BB4896043901D24452ED5FEC5513E6B78CF411083ED0952958194712D5DF6801B84C6DB2D45940582B68B071D
J$=CE549CD27CE11732D8E0EBD4FFD7E05B5D2327F15BF62290492E054AC3462A9262C79DEDEC372DF39279059F2B4DE26721EA10A7C90DF5894CC2AC1D8839E5D6A815132DF3127F03768C3588DF5E2ED732F4D9C1CB61699906E736C7039988F4E359AF96D7BF1266B3F275EB75F6CF9B1FE13E33FD0DACC825384B187B4214EBAA1CDDD4C4240E1CE3396E2DE976F3300D99E6A1A18E6E2D040700CC71D1755AFA11B0F9135430425349F117FF59ED598AEAF3F7B15704A8E14F5CD1838AA0D401BFA2B2D48EE74B5B023A321A5FB73BAE50B15DC0EB63757475FAB0A9D95C4827B6003C61D1D831EA83CDB42D1DF80D08407892C82C18612E8D48067D62B8A67A7B2FDA0E12F2710C7BBD1AC2EBBF369D3F127979BA25353852EC031849E3D7507A7CFBDD49E7C0BB07C6B652297278D0974466535DA97B1BB2A2E99A3BC0135E16423D8E4E86436A1A79E041D74F2CE45D0D0F796B522DF0E1880B9DB0F424FA9C6A618E59B385E497E684B438A8017719F9873B6EAF27CE78CA3ABC660BA251BECB7C46275AC54A7DDB4C7F22C8AB2F45636EAF015AB5896D1ABE9C90F1620E5C2DEF908A50751C889E8178F921828B91B287AA6A76F2C678C3B89E849BA695573C6F193A9C344E77A63C1C3F2C537FC0F5C1FCDF2B4B211BBB6B2104866CEF83C777D9C08EBA6A6929
T$=3

[157]
Type=4
S$=221
R$=51B4AA764F6001E9E98B133C23BEF7685D753C1AD44E394A0EF610F1B47BB1416A59FBB57210738CB794365F730CE52DFA1E1990E6975C53BB3333895C6A0AF544ED0B316FF886048F82C0D430D3F5EE519207E74A1C2DF5D3F4636430FBBD6F61F3A0219F72DD727A97BBB4AE1739D8550EC0735D6AC332DC9A102BF2385C8FD7CDB1C19830A212A9BC6359BE5CA70D7629614DA0E0D7502918DD3532AD0E783378178F566B7CD7D96E095D2980AD880A62AC79C96EE4B2A48F547D2E0BD640B708A1FBB76FCA2FEDE26F5C67F9CAF305575337C07FEB008693521E7C562BF916755F06161202BA05959349A3E43A33736D7C2F19F1B8D81E4A3F271268E365ABAA8C4CE12D36EB07ACC71A33A1E7ECCFFFA470A3F68DA8FFBD5AF770CC22B4A5D5675B2657DF244310FA9A507297D7950A985394B051E73C08DE0234D7BB17BE9571BB0FED7D6C49182FD23F88D599D341BDC3CFE011239E7B7CEB795E9119D0A4C5482A84F35B200A7D88943102B322812E6EB065DD6E3D0A3B2CEC6023FFBA8D1B5EEAB36F3F5DA9AF14B6E4CA52A9AF35AAEA6580A59B9358E47ABCA8A59BDB866E43757EEF5769F2CC9F09DA926D02E8FFE90AA3BCA29F4A70B05C55284B72578DD3B43673E5249C79FF83F82764CE97BAA47DF46E5DE11ADAACFAD7E87B3A6732A2ED76F
J$=-51EA379B49570CFF07BA9C70FCA6E74747D50B7ACFEA2F158CFC15448F396FD8393DA0BB926BE5D6D7DEDA9B9504256DCE1FEEE3676B590D2D6E9577AA50E3EC15D46166578F315FBD6A90FAD3B51903F653BBB8E1576D3E42FDC231E61C12023A12E37392F9409ACCE653C8CC70D32B0F6476DEF7A8234AC812B63260BD17EE04C9438E4D165932A78A2A228D17071CFF7916448493F03D431A9B30F1CCF44FA9E4735196507D7B669943EB3F29642FB98A18756B22AC2B4C042216F77756DCA096B4C411B8996AD0B0A7ED8EC7D07612EC67D4A8E945ADADAF33BA5F805F36750B5D29E45B1F20D7F6A3704AD4651B230249FF30D0C781899642AAB1A0647EDD09853AF8B0BD65D83036F2EE32DB410B1FDF03F1FA3C3D3FCE0FED8974CC1FA7AD78A5CD8285102768CA67E95EA58A5E51A2BE4CD647EF160B4B2475AA204275F9B6279FD51233D23CE4158E4ECD8587258148E49819D2E427418C0E8B0B2153FE1CCDCA8BBCC3D3C5DD1C8926EF111D588344E50A3355C6C7E1FD7A1B18F90BD490DC81607D5E4CBE1CD7ADA15319B18B26A491F90721040FF2C0FE87E8912AB8024C03D8E314511F4278233E1D7A772AD47844B35F695161A74DCE7828114AA79C037F2CA99B8EA79ABF91917801EA1E846A899ED781F93214A19D571DD7CC6A92A9814D17962
T$=0

[158]
Type=4
S$=3850EFD3EC02
R$=1736A3CD9D01E4C5224F88C8F6E3CFA09ADB1308A107900C75FB0F3BE71558315A806D868E701865933644317F34650F6774EEA0431989DD3E98A1FF3DE147578775F57D08ED22F8CD4EC2C49E620C137D25B1E6AD1B33D285D13D36EA716A075A85ED7E51B5EBE8DD379B68FD3C6981F2EDF6F6F6D78604BBB903AC80FBF08ECF656636F26C1107BCD6C88B7675EFF23320591DC3F876788766CCC34FDF9F8F7FB3D68EBD50C46F89BF594F7173CFADE3767EADAF399628E8F123E74A5AC91551AE2CB999FDCDAAFAA255A2FD6054774D74703C728607B493834AFA765987C26DEE35C5D78EFED262A72B1A93C3F91EFB6E9EC6754B56827C5A2786B452A8581C98CFC1792545DA8035CB8BFA877A6959DF6D2625DC29EE1CB6EDF555CF5D61F989BA0DDADFBBC3E6F616DE7F3BD0B06C4BB1ACC71BEFA18628FAF275870F41195908F164C185DBE66042DD7C3FA50054E64F27253E3C45B40A9CBEBC64801A387D97B6F4627995F976A7F669091BCA1156AB03382768F86C51C93CF3E464B489F517D188384126DA824414F6A1FEBEE63E9CBA154423412E2F5CCB7A6DE2B4A31ABD3B0F9A90BA237D3AADE58EA099459DF101A97446F04A8B687E293A0FCB61BCDE830F53DEE6B6278764C980B000A1A1ED3081FE195DCC6BC26744295A15FB8F
J$=10CFF481B5A5CB49F98191422734C2FBD5220A243CA384D350847BE72983843844CDAF692177BA60D8E6B2A52EE07B1A62D221619FD9AAE12BA107237E83A3DCD3E355D0CFCA18FBBB291D0F83BAB84B345B4CA753E70D59210EA5A7CCD9D8D835118269E1D2E07DCBC39FCF452CB16E39A54817D2287DD13A2C28F20B081CA0A378B5DEB0964A4C3FAFB27484C66C05FB6060513DF8E10245A4E62B0F1114B731B23BF8BD6CBE15CE8614BE4646A6AE7A6BBD9C7CACC72F37F597EA57561E48963443E99FA4F80E59C23B0DE819C91325598835A3EBEF480EB30F6301C8C7B091EAFAD72B0870218A60D18C6F6CA1A6B02E064F92B8601AA1388F00AF2063C45B374D19CCB23EDCC36CAE37C314BFAB6F60261AC5A95037E0C665CFA10C507FA38AA82EC108E0302E6C8932189EE64E3DC8279DAE3B8754FF3B61298FE3BBCA89B35CE9E9C32801D819485F8565EF56AE0EAE6A6A08AF1E303E9E8D42170AD835A5743F3E3AA518F98B3723118A2370F00F8382F54410AACCC0F05E96606E9F8D7A0095F296E5A844CCADDA8D5C4E0CA1316EC41D377DCC9F0C66039D2F7D31DA49CB94C052E15712B95A4F14610E93B1E6ABA5A6FD4AB8C4E8391DF765B5525ECB07BED4C6C3C5D4DE8D90F7A0E0C0884DB039D89458AE0574911785ED80B9290A2C99E7193F8
T$=3

[159]
Type=4
S$=3A140
R$=66524CAEE29FBAAA27CCE8F1B966F555CBB5AB6F628CA394A95786299556DA130D4CC0214EB92303B49F94DC1A85D68741B87C86C4BA20529F852A57FB9D39A36CFD8BD459C2C1220BAFE1397B1C607B5EEF927833B5AEE94DA41367484598AE0418C0438655BEB9384324099837430BF72634E05E126C7CB948FFDEF5413B6AAC699EBBC9EFA0432A55F66ADD2F0A06409BCF331A62DFFBB836C45827AA0A0BFA8E676CD77279588814D2772CC397D3FB272A7461B059F6A6474818F8F43DCD336AA0A389C6CBA39E3DAB5687224E80BF8AEB9F1214619A443D9F9EDC6B4CB27B86E22414EB8646287B9C745270B1F319D3DA8EAC3BDFCF4DAF178FCC2E4BEA2958AB69D8FEEB21C0D802A5F07981D83A1700C76955E1DCB06611591BC87D2F60EB0040E761CB746E38C81D0006159306C738609D636A1D8BCFA8ED54FF3B0BAF5BFFEE1FB447E56B2B97454B4E7C324B5C75FE194269C1A27FDBCBBDEEB4CB4D5F52347F9858F9F3E3ED9AA53DBFE2CA61C38287291C340B685D21FA5131C7B1983D8543614EA76FD8FB01D25DD5C64B1D3A37C28BE9459E031EAF5E151195F0C17EDD82448258AD54A5C9BEA844F83E670D5A7DC86CEE43DA44B907D199E5DF9C8278CACA7A927F548FB2A411E2668BE702631A03CBBF55F96BF8A61910D
J$=1E2F3992BF391C9AEB3D854448019910BA09CFE341BB223AED4E823F21EC07AFB44EE617ECA7B0AF34FAC34850B362090A7EF0C3D888C12D72EE40A1C79518DF0F5E5738020EC8D2FEDEFB7BA4D845118DAB5081C7612BCBDB7A1A12224E76A7E14133E37D65199E531304D6CD23A0A5DD7F9F74CC115CD118771BDF720530F3E0E2818B50B92482669AFCB48EDACFE521AB3542CF289799E33D7B18C26DB305963548C9BF1B30D1531138824D458032859E1FFF7780DCDDF49B44E4964D65590E9103B460A9425CA1A9F428B820E3745788812AE3E1AC865F5B5ECD3C56E7746FB47BA509CE2A78CCD2C2B99E2D28A0742326F5B255F1355E5D73736F9374FB64D42E0B1F57F0CE89E110E7E8788842109EFF4C0D553CC66B02A6616D90DE74B1EEC77EF855C9AB818731C7BD3811E8D94A0098D318472756ED4F94D6A094C54579E566F267E7914962E43D05B42347FDAA7E6D2477431ED4FA203E97A91E199C8863205492860C9038B33758576BBED9115EEF726057421408F394EEC54BC015768351380484D66D5393AEF08D82DE69AFEAE21F9ABAB21576716D37C20A92E07D70DA1A6CA0C4CB4E703431CA98ACC6DA754AACAFAD757AEB791515331A9E82139BFBFC6422E652D04A551269BE3997323EAED6BC5921950B23632E313F031AC
T$=2

[160]
Type=4
S$=1730
R$=469AC5D1B0632D4F75DB5DCE20B572C69639BBFCD0C46898432B24AEFAB6C14247479734A77C4C9A5CE4CCD75C2263BA7C031883A2A87425B1017E8317E27BF49035824C2518ABE89211DB9560AE25980FD38B04F8359A813E8B701010BF8C8B65802C57FED9DF60C16376053D8FB4D1BE8CE8742D976887BEA4EA85256FF1CC05CE0E4E8470E807B454284F425E8F8ADE9BD086A05A4EA6CB03FAB7A771E1ABCD526458E777B3A548824AD8195E40BE6F332D2A5ADE6E610D4D7A33BBA7D7D76D4FC93D17FF2B39023C7E8216DD052D5E37D6564D568436018BD0D0FB7582E56C01FD564F4C43CFCEA6B7DC573F45ABC99709737C5CF74103F84848F91BE2841513037C1182DCD8545BF816E4C31C0552E5E491AB29D46AC3B9EBECC01924C3598DA69363F5B215F72B4733CBE37E5F7D705C64ECD696653FA7A8AFE7E19E308764EE5692EFE02A39F45F4379DE3B33CD4B17EBD4CD03FFB75C80D82A35BA9959319A205B072D1684C9BF75D8D7A8364DF9AB28539DA98DCFF81DF37FBFCE8FFCF48F4734771A25A318E346AFC38E587947FCEEADC984829AB7749B8ED07F93DE64327044E92A3878629432D92B92DAEA3D0FAEC9F2AD13D777157936C8D2985340B53B4A23A37702369A72D39A93C7BD2AB26EF515CA1E5C98B4CCF2D9
J$=8913E8125BF544B35A4F1D6288418A2002CA98725E56EA4E0AEC7323BF87CE30CDFD97C07242924B23A0296A31DEBACB4F445930477100703F842676FCC9C2056356D04D56986EC315147608E1F7DBC9E792BCEC324F799F953DB574104E0E00CB6AA68273CDEC191CC001A6634F403A92860D9CC2C33D7E8637F527CABC107344719BB091624718F5E773D3F0FE0E35EBF3D03ED30B17BCA302E8F6F94CFFFBD613250A5A3B693F69D8EC1BD85605A8B1B3DD809E917D1431D37FB24A5EE6FCD4E329DD39440558F082AEB99D7971B2D08D6E40772278F4DAC85B1E059A690C58D0DF2499D1B629A86B963D4E4219DB1408848B403BA936799EDE503F8BBB2CA6C65D38EC675D758EE0C8B9292A0C3DB2FA5BB054E00C6D878750FE5113E8FEAB0394CFE5089236D3B103554A2594F1CDBA0E7FB4A22CF78745F3749D8278FFF7D1C5BC00162397D74F3F88C5EF19947EBA4E2AEFB6E830E5D758401A09C3B6133F6075A0AE2AB90CA09F222AD2B70A5B31B058F537B486D3A622F4BD49D908355EEDAAB08BA20CA275060AC3B6E16BC7AE658E82757B44A8B3958EE18033195D91A929FD208E4AE1F477702B1B533EC9B9001B5E60AC401801FDF1C8BA3CDBABC3E6D07359A41092A5D79976DC1643741EBC96108CB54B09ED15F32E8457
T$=2

[161]
Type=4
S$=46CFDEACF0
R$=FF400B02FCB2891314D98CC0F4B5DB224FE8C1CE47B3A7B7EA5F31F58B8F3919635D98BFAF7F3C7E26186898B63FC3856602DE5E25115C4FD4140F5EDD6DDB4685F7A0B0CFC2AF18E842E712B4F0139CEA15B936CDA489C4169AB14780445E52C0641F28B7D82A63F22EE7136624CFC1E32BD404E06E52DA65355FC4501F384B2C4CA34125327932B86EC9780108E63287F538F95BC7F690BD5163F2B47C65AB9497D4911085122FD857641DD01CFC23471B75D202D0EF4EF11B11B3013F65128AA1E6045187F52FA2121409BC709E9FD8138EC501E5F684B03E3F95236484156BA26474838093901B6613BF6DF2D4D92C53906E8DD9EBF33CB765CF107F64CAFEFF98483092DF936B06246A6E3648B1C894A8CFAF58994190593C1EFBA3D2F3B493750E56BB2E1E8F662C6EF7D234AFD43E607482387667EA465607295968C288E3268B2580098052C2CFB4286A103A3268775631828EDC0F030AF63F53DB32EB8D5E71F13C9C2DD721E1838E1676F240D13B156F05A8D4CF8B043B53A0424700DFC9D18E9B74D47D361995953A31613E1182BC4D3DF1E858FED2972B46B4382C2AA04BE76B895B7C9127F851401687CC71136C42894DCA35309CC82519B68BC1D1E41866A1D28FCADA372C32A980A3EDB82B6F13F42431FF
J$=17C539BFF0E740EA738BD4A72BBCE6B7D3F2E768B8E71E9D60EBD0A9CFAA9C624FDA5AFF97F578E7B1978316A399985CF776B3F6A8962178DE745F6AFBC0EA859BBC3093988AF9411ADB28795FF77DC4CA7B19EDFE372242F40F253C78E6616AA97F3AFC9F197698925E6B487C6C768E2CA760ECEBC7A444959F46721725AE47E53E511BF774BE84310086A4E9F9F6B1D730637D5CA403FAF4CBE75C25E1AE4918E62B01235985383B57198D990388A1F5B72F1328C6972B3DB3176375DFD2506D1DDE41FE956F8587F4E36F5759B837EFCC15A0DCEF6F8795D4C19DFCB9D7AA1375CAFBC7752705075F6C3410AF8EC8E4F5A0B8EA9E5B238188A8D546EFC1C42E1D4ED4F8A929BC9014E261CF54B0A9673AC7665D1B0B2F09F4C1B3E7591D736E19287C1F18EC55EE6B0BDB4AD690963014CFCB13FD7B00FDB9630C6F3ED06A4527FF42A0A4094399BEFB03E651A3E0A2531109634AAA14511FA05B91B9F9D0C983A08A3B342AD937C51E2818C3EABB5BA7DEBEC016D6B7AB7F1BAA88DE88DD80A80301AD7E59C1D04A36D4CB2628C981BC4BA7931161AB6B950495C4E5D85EE6BBA7ABB38B3759F2ABD635B45886EA9205B8463D9B7B6D827503F86930C16EAE8F6F7F81876C56FFC2C9872ADD7FE110411FC8818AE49F97C647C9F5F3
T$=1

[162]
Type=4
S$=1B30E45A3F0E5
R$=96326AC0A97623F334A098286AB88FBC2D687C49385C78909719F1E0A3EFA5D8342694EEDEB5DCDC266888E54DDDF8AB3B89EE61B896FEF2EFCBE43BFCDF906241AD81D20324FA7702E0A3CF0156F163F1BD97D2020D0BAF5661395459BB07EFC3AA286F55B010DD8CF14DFCCCFFB59B3714BDA00084D5C5B46D86C8A8F276863A1D0F06412D9167FA9C37F66B22EE860C7DE958AB66570D2E78FF8FC55986E4F156D83EE403EB6F6C721995CD68D146E53A967FEBC62F100D7840A88216E5AE4B4839AB3349B3E0EB7B0A0AC7FFA3D689DEA2C166201DA2B688942FA3235B122353DDBE91B2377F443C3421959546B0D72622325489D7DA3B1A044C73B821DD65EF0BE5893869FF9360616A1A2F628D41AC9B9BE860D4E32B50FC53AC4D8B53E78122A2B41BF47DE5F11FDDDCDCD94AE3AEA69E64E09EE4B34CEC3FEF72DC1A15CA74F6AACE38859AAB60030F8EAE4333C875FEDA09056E78FBC9BE2A4D76D7D8C63B5CD59632A8BCD237DFE4463E01A431EA79178B75A5FA0B69E50431E7F5D51A5EF1C872D46B76E6DDA7124CB19946A9E7FDE8A6346F71FECD910BC90BD4F3916099B9BAEC5D7BAEE4A10479C6694D1D999C890C635819BB3DC28766E1376354AAFF91462761558915EB827EB49E4461B5
J$=-2AD1391407287E3FB9BE938DD664ACCC73147C87CA2334C87D7055F0D5450A1112BB795284D92A7E156F1B45DE596FCDF577F1BCEA32919960A3E7905A4F9D9D249339EF0C61F936E12D45A6F5FE0556BE0F29E7B21566B4ECD5FCC8486E7C3CFAD5972E674DCA1C00EA76271837A056715EE73D053E47E9C30BF737352035C5643F650026C4C058FC353E3A5E36EC2A45EB2A154D965D457A8980C3575E3683FB4E3CD039C4D92FA57177749A757237FA19393D5EC39FCC74E87AD4B9D833AA0B336A64A8AF06772F8D7AD9DF8D943AD86C08142E1716A704E2685DE8A807CFE4413CFF8BDF4D98A720DBB749BB1B7E6C1936F0B8AD77CE7A83E4D29A206F186701CC6888AF7EDF613F32B397DEC166AF5EFD7E5FAA203A2B49FE41AAC4056BC02F4879EE93C00866FB298F61B0527C7401F02D926EF28F22AFDC74065986250FA852834E83B87086D4DF287E4C6603A7F21F00CFF08067D0D563CA1F504C6AB8E49976E382D1926B8155594B9F9556CA05DD7C06E2B3C27F9E9A4A17CC916A91231C550B683118836151A4ED4B28DF361DE888D809ED75249649D22457C090529390FCE993E96057840B3AB798AD2836543084D538F25D2D6CC3435D03DA660E9D47B149EA02E2D844275CA505E62FBBBB67CE0CFCF82F39
T$=1

[163]
Type=4
S$=236E8
R$=43D33344D6E0127DF0D858B1516CE63D4BEBF471D6EDC4C9D679066C048B185432967EE3E6C01C62CB0693DF1DB3962031EA9A951748520CED0A6F9DC6F5B698530E94A0B5990F44604C9ADC1DC9B3616A7F21BE9C2ED0A03C3B16840BC9E1B00CB7EB15D73EDE7AFDF4C37827D9D2DCC68F492B480C74E9461DD81447B84BC3324D8E5B05BD39DB9C4EF46CF639CC80C6EA2117D3966DC8ADF4D9DB10A78BC8F0470D80BF79650D7FA4D3C526542A10A1FE179F70BFC6ADAE9E4E55B7D11A50B5E2C714418D402ADD0226092FCBAE3F9AC9E2F5EBC3990BC43CF10E1A650F25465A8222A949A244D815B1938C1AEA879B37209CB1639DDEAD77C2FAEF77BB7BA8B621F288E65CBB8495D0B81BEBB49AC9FC71DD6CBB1A4A96D63678BE70ABBD4A5BB0053A1C44DF946ED911512B1A00457D9021A5837C7A234FE6A7E2E75B25C65105EEC692D0E35C0F5600E67E7C455005422C7A94A2DE10A777C0ABEB0EBB902B38B51E1DEDC9FC1900AD8547972DA53C1DE95C2591EBFCDE5FC9F1946604862EF6047B94B0A899E7994BA1D12F9BCFDCEF67368CC8CB1948597198046F7F2CBBDA21AF629D3D7CE62A4B2B23A6380461895C9D7F9B9671C46D19E5076523E5BA81AD36171EF8EEAC8264CE65A7309D
J$=4AC26E9F5FA35907588BB3BD94F5EF569814193EECEB57B6C0A1B5877E48BA2663E64772C9FDBC140D971B5BE5BB9A813B588C6F452B1EB34C945FCC87EA26C9538AFA2F864C77385B0B10163895D42FDA6D2424B694B21C3EFD31F14782957B4BDC5B5F0EE8811493966E7AE868B391EB1F3532095C94F4A2E08E2945EDD4188D17AF15A00C4EC8ECACDA9423D6D8EFA7FE6EFEF2D5675C264F96684AAE2200F7E53939F5B32D59A71A6E7B4E7F0FF3FE5BBC78FB2D7AAAFC5E3B4F6446DA34C0E3D51377E7A699E475B7A89531C0B2113BEF17AAD5013342830EFECD93C983BD505F61FB1D73F111870C7BCD46E3C1D42FA11DBC72654A51FB78E5E25EF22D78BB2FB4595E2FB8C6EBC4316D172C5DADC073D2336DB90801BC6529ACF1220C156BE4832E29484AC43EA0962092164E54D0A644EBEE38425C9C44A9FB72799AB66429CF1C87C37C3F134EF449D03A56D622A3451C3A578651CC19CEEE2E62B3221B3C27D4B8EADBEC15B9885493F05337808DB53E40FDD58FA5E4F76F264CEE7B360C3B0C786F40F014BE76B894C270F5921466A2CB159E66C52DE65B2988B6C0D89D3CE6C2C3836C9C2D3E9EB4B40F4A6BD242931DCA1412AB72556E4FF2A8D94DF52F48CF9FA551C14E380CF1382BF3F878
T$=2

[164]
Type=4
S$=EC
R$=4992A86D62939A914AADEF6539F3F5698AC3348CD7C98306551F7C1E6462D0A0C1B8F1C77C799C9F3BB05AFAB3BE77755D328DA61093DF832C84CFDAE07FB05FCF3F8B8747283345D4EF4CDD6A13336555261BED22E90504981D622FC75D28E1AE56B0E7F680F155AFAE6338935D18CCC607E73BF75FF3F8B431BAA986346389F9D1F589C97AD249571D3D351C72C3CCC66A71FFCFD2E7E6B4054319050C8646711D5868F269A605F6EF8A991C8F5D5BCE17F6E9B2B5FE9102D71C910CD177A9FDB4E94E612411899D4C17E740DCF115441C1491452AF41E1EA19054B8D5C253D2D2FDFA3576ECC41B58ABD89D7D005C662042D96A780D28546660ACD472703B6AC4204A97CFDA692C8A7F104D6BA5CA4EA3D2F679AF05557231D78A05209EB2797B0CA61B47E98779EEC5D48691F39C5447E572DD8C1B95DAA1315F017F426B0387E532B07C8CE27AA4AB03B91ED8161750FEF403EB64B97ED70A2679B8FFD8E3FD4317F72BEC9161828A048A65C214CFD7D5A1CBDEB21E320C565E27C3D6BA6BEC19C6909C7819E867237DF326CD587A415541FB2FD8B98DB1D6BAA69F7658D84C06FF122706AE159A063870C747D12FD5B5A76D27CB873F5C2DF6F853766F3F654EA7AE3DDC849FEC273F1800DB4D
J$=192CCE643440DE45DD6E0B225D7DD98FA9E224FB29FCC11F8ACD51F0680C786DC95288643537D9A4D5F0AD9E7FF509A9CF6A2E926A211D3EE8349C9CBAE7F89A8C36371E9ABA6C29A3B7B95598DF04434BFC143C7D4C914E1CC12EEC3D93F505E208C38F85990E1DF586ED3BB9C09FFD8281F0585D9A2E55796FCA2E6B7587B8F766A53B79367DBDEF4A18CA278BF42EB1F31B0B42F72156E089AC3279EF1048379351C5EABA24E04E4CB8AE1DB231E0B4333C3779715E46EB19BAAF8FC786D206368C124A033F9BD70CF55DF8D210610DCBF789E1ED1FAACDF66BF8AE5F9366E28C4C446C5E67186072F47945E2064B42BA99CEB29B49BD461A62F871637DE044BC75332724F7CFD384E9F8A516646226749343EABEDD37217C6107CD07FD85102070EEC753A459979481AFF65C07CD1C353AF132D192A3A96D7DC1B08833C502DF73C11DEBD41B354583FC7C16C8B4A78BA7C7222AB5913985279CC78466B4A61CE9AED5A13E6EB869CFE61BCC1D6C1FF23D5C65A417F0B7D52269E5019A45C41BCE967E9FA7260F0EA787FD6CA68B7606572FC3CD305DA32A0FA3A433A2B4A5EC09C7460F14950EE56B5E0B4E7E459467C31D1E4859DDFB8192CEC25E1F0A86ABC72BD3AEEF01E89D63AB2321BD7432
T$=0

[165]
Type=4
S$=A3E
R$=72EEDE1AC48FE1A4ADAE46864F34DA90F4E39DA971E6A21D076ACA186F844CBEFC3F2E5329F1B980A83A5AF6BF5B23AB6E3EF5E2078AA3A8025F638E8CFBCDD0726D080CEE79C57450598334C8DB0454187235639B199C709F85302205A540D714A4536DE12728F1A5497104380666665BD353BF1E124834A6AC9638AA98873031B557BC7E80FD84BADB77A271911C006E004E1B6F397534106F52C0915B9ECB619E8378CA2A051D0A3FB9131D9463C1FD699606F2DB15C76388AB2947C55E2E75E03A4747E26D050F800C58A88001B122BBF9DB5214A04E4B944F68091D8005F9160DA234AAF09A9E9AAE1C0F849743D7EAB951CE00B888FC1EFE75DC817B6510D49568FF66549296EFE832F7838A6E2A94CD54D5FCA9F0EF7E88EB857DB9CD77C010EF945F60D4360CE245AC080ECEF49042E79E0CC11D0E1954B5A044B3355AE3BEEDAC7F1B22660A5BE8440694AD707A5FB96B08814326D966DA6B9C9CF032FAC0C9443A81B00952D1511444EE12F4C41DE0D5B8EDEC0B501F61DE11DD62FD73B4708F0FA57D844B80621515286750DA860F550B95480AD5A1CC8669D9694995DFBFA2D847E039E4EDD0E3EE07A59AAA589C9B2E1284EC28B31608D74D9EFC9FD87C625664F42A8C478C9DB49
J$=CB207C1BE31964D876663B2903BAA91C7B18BFCF409EAD3112993272C29195F549A0DA0305172B415D15505C983B61CB4F727CC269F7121F92D756BA3783FE0BCE405E255D605E72DCBB35098AE74CCEAAF32F24454C34D2574500C1A6DFF900C33ED5C33D824521388983E98F7C107405273230072AE571598D17FB54EBE28F3CEA45B822A346BB7D3CDDE0E644CAE6954421744CDCE70E64706AE651B128FDB9E6CB99AAABE14AE4318CD1847DFCFF84F307282E2AD063BC9CE840C643BB3E3B06A1A82570E60C7FCE58ABAE67A1F386559878C518129E1295200F785744C6AEBD5EC0D143F6F1EC5C95C2A2555C1E8009CB9D154674148F7C37B5143988A82F1800E1ADA6707C342EE20AABF5E2B561E5932560D22CBFED02BD6D3698CB7FA873C1A97D2D084CDF06381BF261E25F7D07DF5F57CD109FB9D7F1C4E31D6B712DF1C73E06CF9E14A0D856C79FA12914A4471B09DDD29AB88A0F0F32C9DCEF812141B0357186E7E1B935B9E2B34E0DC1D92707FED24F4B83719FE199738BA88F71F506BD50AA58CDD23F0101EF5C68FCCE9C1BE5DC1C383C62B141C249DB029B9445213E81EDACA7944EE63BED110C1FDCFDE7200F72D5EA25AE7AE9738EC0FCE5AE2E39DDF6FB09C9B01544A55707E
T$=2

[166]
Type=4
S$=228E8DF379F0
R$=3536F03178E0B3E5336FAC4F0F154DF75F7704ABC5B45D0C41B8D45E41A878EA3443CC07A8767733B426E4EF925A310F61873E6ABC33CD04CE1A10B5FFF1DF28932B32BAABCB035863B7CF2A050D0FF383AC9F1594736D058E272587621DB1A7718AA5D3372E1C28C651DBBEFEF54B5BD20C43C509736ECFE4356A734105A381A5A74287235E2A3638ED7DA8B5B8194F71691060A207446CEFB9F42D0C843623EEB56578ADFE7E20CB8E27ACA0BED9FDE1AB62687D6DD2BF0542CA41DEBC61B30A874BC188C38521A0835D03F88FA2F515FFAFD1C447A011CD5118088E231C1DB54345FE816619734391CF0137091BCFF556CDCB8C8431A1873F689AC555E3B855DFEA1A62CE7DA09645DF73A0AE59C8E3958C4ED1EEFA7E674CD7BD19A46455654FE2E570B136849E2C21B6B4D7B5AD0A20F04986284B165E70F4BD71830B08E80CD08070C7642D1CC8332083FF573F0E0D56E37DA7FB0168A4FAB96AB203D25519227A010E633FC6224F14AFCE345735581D6EE8E02C8B6EC02C8AE3FA42A3BE001F5AED0157F89FC1DFF164E52402A27374FBA8C7D16076B9342533879F76145F57AA65CCA5AD78915043E93A3403A172DD2D4AFF726CC910B53CB15216A4164E0DB99A3FD5CC41
J$=317370E3851E3DEA8066FDDCD082D5325CDF7978D4BBC6B427B34B42E6530E755E554DED671935D6A9431C9B53E98C0F093117DB2234922F1C86199DAAF31747C1C33EEAC964573BA29F2875BD325578B6D74378E9359C6E527B4A4D12D664010BCA1DD26943C535C795D7D841ED5FF39B20122F1F7E64B3DDD5C477CEAE18950685033FDEAF98135DD205B61E78810716C72E6974C264E569E2B1DEC23C966E69C58C51F753AE4F2AE6A6B03C112864932C7EBFA08D775963713B1D49657EDEC451B7F4BD5C3B809CBA87B9A24B6EF6708964575CA5F4F846E27E57D92D867A2B3BE5D2C862766AA85A6F9F87CE956C7CE58E1A80DC6CCDB71990DC0F08510A1A929F0F3B9B1EAC934D86ABEDE3EB9EE52E74E6067F525B9A7FC1AD04C16CD078012915ADEB25848660CD2D8D633DCA64645B4ED3E068C1CEEDFFFD09D9FE297B0205A28DC1B40D0E7269CC2C4A7CDBC2C0B64290D12431372C701D739BE0ED3D05DF45EF5184F979E0BB63E81F5F310A3C75E7192DD1184919E20FDF7AB3DCA44441633662F474A896E7D4C57CD140207C789F8D2EC6416ED23B98A2690C7BA1674C430663D1304D70067C47823147BA5FB1A4D9A5CAA18E00C54D8EBFA5A72D51BAD445F4A72FCB07C9157701E
T$=0

[167]
Type=4
S$=8EFC
R$=5F46951E14509871D3A1152BA9A668D8A2A3E9248C2136B897768149E4CFBFD72FAB0A356133E361216C288142E75C825FE4AF6C43D69376596C3D964F4B631054E6161023E297F6A05A12ECDF5520BA3A55180380028D896DBD839000A7C00B89592431BBE53A9CFC033721C2364B8F38020A62D1720BCE028E3E124D87C9A0C1A36B8EE46E845D9C72752A247AEE82FD3CE786B6D70C25D205CAC54FD7A59CADEE4D53F06F708CA0AD0D3568DEDD0B57722091013E602BE6D7892CC77E351E33EAB591ABEE77B0549EC4056E5BF2623C08478444A5F2DD439F991C8CAE33A04007A6B1536DA7F2B434F40596F4700DB86D71598FD6546BECDC4EBD72DC508F417FE46010FA91D52E6BEE6D08F66F769C6CD037169535D3D67FFBBC0E5B8DE4F0915543C0C381EF2BAA78C40029C529AE938FBDB517B71CF747FED64709D75217019FFAA27564EFF87F47E6A255BA5D013F59CC1E99F885CDF1D07A8941125908B85CA4DB801FBD2A7B0BF7B57942492A7579010F8DB0ECF2FB9FEFAA60A1F8ADB7591C47CDA07D53BEEDA93BC52BB68E806002FF77DD1FBF41DF71F209ACA74A10AB0DA70F68BD7AA152C2134022638863E11EFCC581711FC33604384BC1E864596A18A69B89
J$=-85563FB8FD5E2D8A0A5C8174BF729FAB82BF3B2AECECA6CCA3CAF2C1A35FC72353A33A45D6A2C704912F75E87183E96455560ABD1B5ADC3B7C6893E669D2CE8F1233DE35D006AB08CDE6A562A7F899F32981B0C5281F0CDC230223B1A26F5B540C37919299C0A09C8D32470B448530CE413ACB3C04C28CBB68E7710DF06142DAAEE984A63215257B6D99A3626FFAEB344843F16E2856A2DAD6F46E6F0B49C3A5351DED4EE5722D6FB8EDBB88673FFEA7F9311CF814081BD7A148027E58F8C8A093687426714FBD1A323CA41A773A6A5175DF238E62490D15AC22493B240F05FB2ADADB0DC61E6008A94621AD566789627A7B10AA070FF047FA4038158C9FD347D92FE36F61466CE74E8BE98A561D5AF6928D7A6630C0F52E2442CFDA710E76506723539F7B1D1AB6B3ABBF16E0EEE692F169B661A987A365691DECFE88338C8A924D7DEF53FFD066949115044234B34F3D78868783DFAA85CBB2F70498140D395B75EB4AB68ADC0E2E8BC372AB1459D39666A7C8FBE86385DC1D2D9239FC9C3852E7501C8174E2F9A72B3741058FAB99236BBA5D6B32EBF4DCA5422109AFADBBD59F333AA9067674131DF7C7B174F692EB19794B8915A6B7DFFB2ADA8B1BACDD362574CC456F18269
T$=0

[168]
Type=4
S$=3A04
R$=1A469FD9F692783A6B512C6142933EE7F98EC3B5F6CC0106B68FAFD34B07FF678A6C41F88542EAA981F1909545F460F1244E3CA6ECB81BFB686EEEDB32E52601E2532C7CF873FE9C6811ABB9EA2AA4FBDB69721C67F9889813C8FBF309E6F8E9304A39D4C40E67739EA67F4FFB1824D5852384D44E7253A5D1F572F44B291A4DD7C5ECB5FD7FC36D730ECFD9FB07C5AC923BAE830EEAD8AC0AC310005C9F083C4F21CC615618CDE3A10A26410F9D81904323AE3F4B6D1BD539CD8A6CBCC6593FF84148118F5261F4EBF8369CA0E2219D31DB89008E7C3A6DF96A4637FFA2D6DF984FE1DA9610FFDD3CC1D9C5D276419C1036001F2E45D200905DF34B422FFAD5DEBBD69CE6AF3F9AB9507B77BA032D450FE225BAFE06508B89AB16BDDF3C69DF75F173C5D8EC73AE2B75533C5F3FCBD86F2051EFF143DF168632908802F8544F08A99C0F9D9C7CE757E6EFA411C9CEAE49BB472AB1774F41EAE6B2F17F44C1E93907D1871640712675D26ACCAA7E0340691F9C268B8B63226F1C7A5EC9972031DA3F66C423B5B8447D800FB64845EEE7C8695E6E721A2B8A081502806805F835EA64EA72BB8F07535344392A9006A9A95E216F6DC4B5F8A937EC9A629BE8E3CC26D71F9FD21
J$=1FDA08403B0644474D90E8F97731FE457D0CEDD88761A0EAC59D067A126901E8ECB02F59282EC067FF46A64B13C10664B77C4B5E02F1A7A1051C6F2D409F9BD01F6A56FE44C6BEA6CCEBF7D747A052F003F0661F360724DC0E4A867992B25550D3C1871AAE6F0FBD919159F1E41E8E75A05957AAF1E987C00E2E724E87D5352FEAD592EF7D4E3619455996551A374DAB6CA49BFB7723E9CAAD40CFE30532CA1583D14B16247D157345E31401A3D36635D2C00EC6A2E9F36A3A14B3FD5822EE3A1B8A13E999755A26DDF55B07B3BDF41C62D55AE2644594D95162840149E088C411B9269C569188CB3A763C57CA096CB8FACD098A554DD873EFE65B3F4B13CCECC3991913975E8B6911538613A926CE2A8A428AFA737E16BA963E90981B7B3B4611650F37C0D33F4AF6E140266651912B636BC21273D0C71553CB13A0703A7A6AA1EFE0FDE491575D86960864CEB0D83BBC4C08CC24660D350795B8AA852FD3AFD1634D117E5C5D578277D7587DB66AD698F35A25249C7D449E3D406EC35AD41F5F1A391329D0F126D476B54F415C74E92250057D4267F1B17D242BEE471B00B2FA93647E5BB37794DC1EE78A43CDFC23242615BADC7FC560D26E5209699094A99CBC4F2D8C5002
T$=0

[169]
Type=4
S$=7077D6D
R$=3BCF256D4745E56A258163BE4F17A984DFADAB854C38A61BEABE534AD91438848BBCC1A742E3CB551310DCFD9F243252B7B8B007DB1AAB87AC229855F5AE6F53E3843193924C3919C7D1EBCC80FBC4809427D9C121CEBC2554FC59C3006D553D4F51EF23CD9168F9B3D690D06B05BC42E00A4EABA134924B2DBA402847F1F6C33BC34E7CFDF10EF1859190AC9F0922CEF12E65031C32704AE711D3E083C902C6A731BDEA944C7F76B732B70AD0D85F1ED369F2CBA3EEA3386526508B9EA7DE0EE30209BD7355AF82494F23D9B33D0811D08E0984738DD9C77C4D3C2C7FC31BEF52B6234991E1C38D62D4B7EC68C5E55D1807CE5E5498E9A51E8111E80FFC7C6413DAF0EB146F748589B40AFE40FE1A0DED2D7DAE9AA5821F9A9B1769B50A124FF8320785D797C28A7B33153DDE5B4504FA2CD1075317B884AED27A2A76471042AC1078A9E9E49B9313453CEADB2698E75E745D2197010594AC5B089FE8F0ECDA8D1CF19596134A287AFF0EF3A5E3CB1D1078A0F2A55EC7431CB5C1A5ABC0097DA17117C49B279B3AC4E762673BB2D1F2C17E6CE6070920E6445C1A703A0F16E0936C9D52538BCE6D4E801B3C455ACE3D6F011A682DA5C1D8C3731420C79973A0E717
J$=8792F2DF1565B07094F25A966A2B2D5C8054FE13BF305267260868D07DAA5B8FE03A51705EF7F2157076163CEEAE1A230EA7CDCFC2118586B0BA940660BA0802C015B3A9ED314A55AF7CC801EC148F951ACCAB3D1896983225608F149E1671D70666A81A81E1A21F8A6BA04F34AFB1994DF072C1E8C5397003C412E93FF140240B80BB560BD8E674864FE8401648440C7D0F406AFACEAA9CEB5D20D92B707E7E5AA1D698BCD016FE356F0C4FF755DD47E913F0C2711849848CFB50363A67FCFACF358084E289CA8E12CAC125EB52245CC2C2B0CF7C6C8264502C04CB84F0780DF548DC9FAA94215FE87EA24D26DFDEB9E987AB29F187E73F633E47E517224EDA50FF02EB26E645E37034C9ED7E4BDD03093683ED6F11E54E8C63EABCF4A15F18DE61597F09397E378DA836ACF766AE92C5E37E73F3558F10D89DB01ED826FD3D8698604B6ED1365B191DDDA60235C4371CFBEC45ED2539C50E54E63EEF229F74F017F854C0F8FEC9432F5DC0593FC5346B88135023ECE1E4A38C9C1F48C9B56BCECB384BD1C420A4973E1CE6257CC988C9085EBA0506823C454E101ACA1736CDA5500B1781E5C1C7A985895428214250FD240BC799EC52EFEA414CBF92E33783314D8C203B
T$=0

[170]
Type=4
S$=143835D05
R$=2F53E6DF4AE5CCAEBB3DE658FFBB05AFF8CBF135D475D348CB3E6A47FAC84169BFC2EB894136A804BAAEA17606163BC876E03082FC18AD62537F6A1C54214DCE54D17CDB7A7B257D9896F7CDF7C4CEAB948D722CB7A055376517A4BD886CF054DFDD026D4BA4D076A109814B05ECEAEC90428B2B224C966DEF9D87CEC38C63BDB86F01913F4F2685CCED3F928BBE556CDCE8549AA185E91218FBF87A533860EF4F96BBFE778E083A4FBAB505639C0FD3AF63DAA0F119C72BE8DFBF7AB17D0356A01E913A92A15146B83A52FACF582116D6E2C7B21361C1930D54F8D92FFFD4AE0E9B08CE66CA9E33E19026ECA3EAB8EBC3D1A7935738D5738CD5179682FBEF341A6F9A12D6E52EE7BB9D1CFA43A65FEEDDCFA75EE5F383D5EDE4436FFF7700D7BD23E9F20B8972E466D179E19DEC41F79F6D6FA3AAE8387341719F641816B5A4510A9B565299FAAA5F222948036C343FD664884DAAE57E230B133EDEF8446CD33AA286C382806D8DBBEC866630D69117F42BAFA2D509E05BF27297AE2B97F1BCCDB7241225A7DFBBE894AF03512EE35E8D60FCB90F101485CE3B97268DB34A3AEA02AD13369B83D836749EEA1B068AC6083C58C3F25FB26E1B9FA1A9F071
J$=-C450C875020335D61B824E4AB4A66DD01010EA6B6C8F7956B41D61405BCF98507478E7AB2203CCAB5CEEDB12A31FE99263C5F22AE1204670D4C58725301F778F29FB7EEDF019164153D1B02C5D646C64A3C6CB1D4153F4218D6DD15C015D4EE82F242E15F7E45217DBC1A25EC162AAA92CD8387FDC873AC40C2D6C7F0D71D4326055A9453754391323F669D03B2BCAA7655B22A4D4CF42D80AA4D99DC45ACAC16DF84EFA8552A6C352CEACA1DA1B97D03802A9A02F0ED506374C192A8ACE9015A3729B916B7260020BC6A62F8EAAABB79B14E3A7BE79347ED7AA7DAFBF6BE5437823430293C2A5261A9398480292975EA87B92C7DB2D2241A75FA455E0CFB69F0EB61AEBCB63972614D89D743CAFDEAD4246C00785AE34FF3E7F9BEB87A732B040FD1D7F5CB75F4955D8117B11800C5C35E73DA74395A3653DBBED0D020A22F01321F455E84AD70C6498C01E34B3FEB075066E4695D21858B9BACD464800195FD82E9D4327233268F45D56674E77E8FC2F1B2A2E2467AB19B20845BA7BBF087E51C37D6F82515F8F605DCBD306D878FA8C20B957426801717EBF6AD50CF642B22724DCAADD1343951AB19F0C719096DD4733715F1BDBEE0AB310F678A2C0B4CCBD9
T$=2

[171]
Type=4
S$=2513BC3C
R$=146C6A50AE69833D0077899475051676C8F4792E9BDE8C6FD055DDDE6886695712690DD02F7408A15B0B56FAD8130CCF31AE1C1FC835A1C08E5396ABE61ECAAF167114066E7D179A8D3DBA87911D7165876C4B1471C180EC20F4FD02F9A4A47A4FD323EE015300C945D95D4397A66F88910D9266DC1FD17F0F7E830B78F6B6AB5FBBF6D87295AFE10CE007EB752C7B2D345DDF44614276E24465514D531853C47DBBE7326722BD74EB751DC830C2B29538192DD69C3511445C74BD770C2A0F94E1F338B9F6FF387BEB6068B376AF8237BE79A2A6AC2F1C4D0FD5DD55A5E3A9B37594D79B7C9C263FDA597A026AA479B184070E0437D4E71D7A189966FADD08B8ED49B09797027D79600C380927CBD6D2BC97D30210F4ECA9FF1BA68A6B8E7E309EC2512664825FF86C5D5B109B9A6D11969D8DDE38C66337C6F593917FDF848FDAB98F4F14B9434D499867C5E53B461A57CFE91F464A8D50D392DFEACE18991E8105F5F7F7B24545315E80698DA7032D00BE7AD8B5588668D9957D4761E16DFEAC3D6973AC5CA87BA70EC697AB7ACD57C8DFD1BF69EB8AD902B41014DFFBDFACB560DC003E06D36389E8920C42C90F2C903B6CC070C444B0D9587
J$=-827F166BE1FD0F485638CD204C8E3BC68145A220339DE9763FB6829021EF0213B7D016A5FD30C0E38B9771824E86B854C896BC8F403E90A7F6AC22BBF6A1FEF925430141BE2C357B96D497E62354B0908182A5EB749E5A8A3DC2F31065449BD3D9E8CD0AD4330DE68A746255EF2B8DCFBDDD900B7A6E2206F28A6C98408DCA15125FC0FA394D0CF29573D77A2E84EAA462F55929ADA66B8BA920B7638EBE3DE5126072F3A0F79FFFD009046BA877B142357DB9C6471AF4BCD8D143C1A43A7A2AB2966FF58443B8A7B742635C0063AE5A0E997D642A6FFDD892C1C9BCE0A19A0565E84995B5021373FBEBAE16417EF8FD75404E5619EA4DAA7817F69C5F465EAE957461982D8C2BBAD5A366D0B825DB44A9DBD17A80CECD20F564327FA680558922DDCB57FBA248CD605CEBF29CF54E85A12340BEFE6395A6DA972E0A5DE56D5595B6893198FE6B65CEB54EFD3D7E91B78BBE9127622B518346A4873CD7764BA6FC90DF73EEDC5EBB591436CA8E7872CE75082F0BB1A14ED52005A9C4380446C0040B24816382B6394BCC365361E30F966EE5B0DB92909A5F6EC080CD262817C458B1EED1C6FB2024462383C4006B16CF4FAE661CA820331954235119BE4
T$=0

[172]
Type=4
S$=2B
R$=79974F458B624ED06209272C6553DF0AA079E351052CF0BD6734C9A32CCCDE4DD2D0B17E2077453DA6F61DA5C4E87BE3634E0CA56674E0C1D250E63AEEDB0A0679B3120291CAF7AFEF9338BBEED3025C73A27D7FAB32A04835534782D43373F5F30CBE17D84181B43AA2E9C209D2F744DC983DED4E22A3B2F70900444D2DEC2BE69A93EAD9CE8241C9ACD5D90CF1010D1FF354F066C146C01A2B90AE9567284A5DAC13085A1C384CEAE8E0EF46042730EEB99FC8190C4EFC3257C147B9894AE77CB9E09A94D1AF88735BBCBB517A191C3E5D15BC8FFAB46593DB790FC4422FC95557A1B3114B2381B988F2FADC80F3EA3A0610FA403F65E4A91D6867109A26A36CC5CD7B4013DDF5235FDC1CEC0FFF59FA5133652BA29B9E6A12B4BDAA78BD18823C21FA82503733DF85C5D375F31EA88BBD05186AE3C7750DFCE6555FD7DC64A58DFAD41BC620CF1FE6B72F12BACD35751F1E8442D47EAFD6B76923A5FDCE199CC825802FD8E251C98C942A00F87293806F60C1F6BC142F6C7D09021FF2768532D2BC22D072DC0BED6F148F2E26E408AFA5DD7A4C2940B5D6143FF1836C797E30EFF8B4AF8AB7F0A34C7997134E9B2FEDB47A63F511D705B19
J$=2040F9551D449268B0AB29B4997A0A1F1D7BDC9697476218B5532286B08924EEEB4BA4989ED7B1D1296AE79A0CAAC3EC4EC637D30AB697AC2374B1E0F325E1A6F8F3256EE0BBAAA6F1465ACFFAE8190828BBF6FD5A0C56FB951068C48AC4FB9FC9CFBB6C38FBE0AADA257897061886FA0C13C9E2F6385240F470722A2C2621CA16A98272A2568715BB442B3822F0C98C518A3E3E869120771E922112A72B6679BE413DC5E949C07C1C6155150DE6539CBD94C06FF7F05CB736E1B554BCADF56D58D4C1275AD5D30AC191DFBFFA983E07C462DEF9FE9FEAD2F6AD0A4F038BF5DF69EB79D9465785A428207607A5DB330886AAB63B7B9366C0313D0546EF0771904F45E38C4C0A1DE4D2AE72FA1FEAFD4DB0683FB8C46D0F1027B21D4C8C95C7362D87E1D24E0815FB418EF4484C0CE51C7698C52413CF8F087E72AEEC6202CD1573BBF8D7991CFE973B4AA1D382ACB312F394FD9E92793D78CE4B7AEC7E1A2B18E3EE38838CD142EC4E7E5F54EF5CF679DDB2545E93E3D448F6D03D892E331D73827DA0E046321258434AE050D798987C740ADD1CD3B4B95F4F51B3C86F320D33A9F2C85B12D852AA942C029E661B98951F67030D4944F2138BC4
T$=6

[173]
Type=4
S$=71A8F041434
R$=111DD1284204481027BABFB1FDA41E5A9010180E516E20CD51CB0C48AA9A1551971FB042B784DBF8CAC1DF571BCCFDFF377F18898266F4F188BC5DD13A28EEF0B2576781C4CE74E4A30D72A1DDFC4F4818D412B73E5F1A7B7883C07E6A6D95D7619D69F1E50374FC2B88B4470D352CCE3A46FE54B9CC12CD3E4C30D878195E86F2F4C3F6DEF6036A8593E63FCBC2C49F0816965DA88271691F03FA0C1EB6B3AE5E0E98D2F02DE2A01AF98FFDEE8806D083F3AD9D194F5EDE5B268F29856EB160DAB2D05D06EDCD2A7B8E2EF2007907C09C094144AAD55D7D493AB6F731D37D4C6D070F19A5527DB0BFB2481B3D8568B6C70707B36B1416DF0085A0639783869FF71DD3C619D08333461F4EC724F84D7A4A4F78E85D4BFBE7E61616BAFFD1C19841E72D3DCACCB424AF7155E0612D317A08001096C0AB9C68F46388683D4470587432E971420DA9A186CD842250467C1D1B8208BD73363D63DB05018740A103BEEA972E692AC8B0F9AC81D5099A77EC4147D1B908D9B1C12E7E6AEAEC49C9CE4506D51A96CABCD204BC0365CACFCB1DC168BFEDA954EB133A162E2AF911C6C233561D65411DAECFB072838209F50B9DFE0775508C3
J$=2994CBCAC356D470AE375CF3D13029BA893F490F184582C3F4D0ADCD3FD7AC695DA95494964B502BD0C2D2E974A33C2C4B0AFC5F1A14A8DF03D1618EF82CF52ACD2A14ACD2ABE6761FC78134CB9CF56AB1967DBF840092CBC3B242E8B3C640052F0B1C4F59A828DB1BDF420651E54145B0CB9C755C27A67AA2CB51998BD3ACC1791B2D7A7223F2B4E04BDDE17EF8666881B397CFFF0F26FCB577B5084A4FCEA85F7D519F990E53F933D1DFEC5D385AE4B49CA058B56729428B8D28EECC1B479CBC2C7CA1C7460E7A6FB03E1AD2BC1ADA5ADB2CD4C4C568B0FC885AA2409FBC0A03B0705F5681609DA2371D01F280B7F0E28A7550D6B021CE5B10050EAB980AF48C4E5E8EC50A03339C341C03F1D985FAF2CC512CEFF3C1E121D7C3C8578D3551504A9D383000E7ECD4002E2720BCD6DBD7EFF7611201F12DBF00F10F16B7EBDCAA75673A181719C5EE96C57B3230C780DA659034C26B6721A5F110B3290BB261BCEA2A7A104637F2E83194E241BF9EAED5FA693E18A8C8E27874639EEACFD066A2C9DD15173EA4DD95DE79FECDADB5FBAD063923231B644C7F8207B7310BE96CB35DFA74E1A418C00186DFEB79CA078701A622FE162067576C2
T$=0

[174]
Type=4
S$=28
R$=6D8BA101A681CD343177FE0CBDB3F576CD33CD286F8D9EBBA51381D110A6EED6FA64681163524C9EAB3F2EFA4B86599496609D09A8F952D69E4F253B0DD2C60475629671B85C85B746BC773F264EC833D21A11618F2D764969B19CC2A923BEFC0A55D93F5349531AB037B4F9EE211EC174F98EEB0B807854C1E79F0300A25CF9461E7FC592F3491023B28E651811B72D00908F24367609072CE6404D915E178F26C3D212CDF27733DFD6CCBF90335ED0194ABD8708625F28ADC3943CEF913C0577AB9BECF925210FE38DF94003069803E6A1A1B77888BCBB6E44AEFB4F68FDA4124FA0072A5862EFFE0E14B346A88FAD28B3E6B42D501A0B1F12F54FF4BD501D6A9BDAB5A395287DC8EFF2500EA23234D860C223CD4BAD05676A7FA2C0CA8CF9D78D6E76E8617FE84860B3DB734C6FF161629CDD7DB6B587967BC56DBE11B225A2765CBCE6116601C71DD67C44B6A94A0F4E329139BF57B282E6659BFF2DCE2A91DD84F17E901FC5EBB00ABFF734B394614A535D337047E4C113CF02E7DED137CE5F12E187DA5B226B9D26F5B7CBE183F2DDB4A86079B566EADA86FE79FAB0D085D93DD1D973D253B8630D70C1FE62DA4011127
J$=7F9C7C2B16740AEEB61A917AEE04E96DF0635BBD4D15B9F1FE9B08AF2AC840DF0C79213CCAB255A4C9316DAC447C5D4DF3889BC491FCF3E6276CFC6462002D5852D580077A93301A56A433D0796C7B02316EDE5FA8B5B310F7452F76A3E542B76FD0886D303D4F5128EAB60F4CB0983B46C07C687B7CB0F2E3A61283036E165C4FC9248509390A09B8431CF095F50136F1493CA215748CD232D01FFBC1EF9CC202FADCD464612484C612D6CC9BE0A8A9BD5158C3B4080CEE072C931872683B2EC15B61D29DC4AA3E612782D976828F71911CE21162BB5A95C246161CFE84D824A8C869E5CC92B23739CFF96E14FE5865B5B6F3C850C721B6CD8E9C07456F2629AFDDF4017B47F57CE423AB73872B3237E7A6659076007488F95989237D54878CBB5B4163A37F786BFA0D5F0804EDF676E864B7F2C7A317A1C3432AE19C7906B192ACE5EE2DFD898357289120C8A1B668433A2D6E2B4299313E85C6F324F29A8C6DDFFE0282293BAAC2818A6B86C4FEE1DF282F9F2A9946BAA6C7C796712885948930AE6DEF95BD235AF3299A27B2C5C6EC5C661C3FAC0EEF45365F6B260921285A38034617F0340C71FE1662DAA3F8CDCFA7CD38
T$=2

[175]
Type=4
S$=32B0D0C562
R$=2293AFC5A80627584E9F0D7AD6D466CBF2AF7452CAD94F2DC0C498A17F936C999228FF0B1DE96A9D28C1BCCC52BDB066668A24DBB84D57641EA742350B0CCEFEBD1989E3F45A9127CC36A7BC9AAABE035B54A0A582CEEB789EFCD1210CE562A3C4E27160624B9372746BC82E2DF9062139A379D72DB05BC4865DA9066A6ABF101A92BD53B1C840531D07BF810FE13DC62F04BA0C9E587B9E23878F0CB440D17E5E73BA47C77608AB102649B4A0420ABFEF36D6DF3BDD8A05C45EC915A6DFE967A5D7E3A6DD832FD2DF7025A58A05BB7B707FFAA591EFB3896C9EE7499CE542FA447693450A72B6CEC9431546C4F84D8C46E4E672690A451B8EAAA2CAE1D8CBD98389FE1EDBD7353E4B231D7B6835F684A054A58410EBDE2E2B199F902D72892D0524B6EEDAEDE6238D8FD6C4F09403D9E4F07536440E3DDC4D7B9660083F7779B522C9FE7511A0E3B44924CD2B428D88E98C8F01D64FEFDEAFC596C8F67B488DFADF13EF444E7DD5586DC01F92B41CF41F43051355DCD975378784D55101146FBAB8C3AB743E33FCFFE986D4A6D694A3D9BC7B29301D6672D91EDF4FA18553E22E5F52C80673E574F28774E0B706FD
J$=-33C49F9F435DE65E1B65CB93E5A75D123D09AC927CA858434E60BFC7AFC76745BC6757D3518C7FEEE387822FDA3DA2A453C567E48A6D9599792BA7009FB36994D32986EB3CF541791E965F27CEB462B48D8E01F24619C3B7CE67EDDC29DFE0EDD02593FE5CB67D93EAC7621852773DAD04A7FF3B725A5D99373D8D759A62A7CA82BE643267BD160753E4729CAEFBF9CF42B1177B0D12AEAEA6C47A66499F81189F63DB8255148F76234A17949E812613FFF4C6CA836E20B9D1030B6ADDB53A5BDC9BF901C768ED23D5CE95656D0BFCBDA41EDECB8E3CDB55BFBB2A82BFA43B4A35B865D7D7AF80FF5811D1DE3B48DC462AF297D64E4B0A8F327B6BC96B08CA0D223887DBB5CFEE08229FE34BC862A02B8FE04EEE8A0039149A1B7273A94C8D4CF17835299A3153B4BDB69884812D9D74DBA809F2F8AE6EB948F1521E64EC1C6C9993D121759ACDCA04E4E1900CAE5CB6D1A1D80FDF2B1B18C916155BB0D3F8979533FDE76E1F8813C32C296DE98AB2ABC2BC6035892E3894C5EA79F7FE75F47CF0C42637B8ED45876137BF2D1C9C89096D04600C30122294626301511D3EB24558A7699279C0680EFAFF437F916F5EBE56DFFB9
T$=1

[176]
Type=4
S$=1ABAA5C4
R$=14B29BB3CC739DC36017BBDBC01FB450CE6ADF9B7408AF924E254F414D947564A4495F65846B67E97D024CB96E962454564C6854C6B0C57D2AC9BC98A527A5900AD028A05AAA9C96FB3802B4FB821A5EDA6ED98610B968365233F3B6D991D85D191652E472A4A559D28C7F8E4BD9684613F36508C51208DBF6C4F6244387B1D50D58A483733C2B38F1656D36669C0701AEB07B4BEDB5F7D41477C85271A70D40D25D2E8594875A896471A856DC6D554318FD7DC577679F6F64D6976100D837EAC6EAAED70C1CDE2656E34D46A22F8F42F29C7997A51F44A19E36B5C1896FC806569D2F451395E18CEB8260FF30D5DBA73DA1C86511706204E3A9A9E92926DDA1E5FAE898E4F626D68608D7182F7249A883410469C5F6F453D79D6D7EB21C231764412CC52E5E56A4809A2AB7A7540622DCE1F3B42312705B00CC70DD4638B5C1012E924F3757B192C301AAF4F7F1C53B5C45710CD55A76098868B7555A661819FE4C7216F10C69CAFBD656B2B03C9352711E127E6D6730E624D44F0B9B0E8CBCBC04E4524FA6F63E2C054BC9AEEC25DBA481BEF9A506E8485AC38531D3153316B5D13096D6EC9BB2D53D9DB
J$=86259938FEDA7B7443DD16B712A2731A2FF2252A8B841FF4BAD27A589AF527FD38CB6BD127CC5412AC2AD0CF6B4E198674CC7CFD32D35ACA719FF31ABE056D552E6AF20B09D1AFD894E8225FF1E938B4F17BC03BB51166EFBE7EA9CF009936B5A3417EA59BB71E7A3C4C836B1B83D73B197B627E56C02F217B91042726AF5692F68903C207015B7236165E01C10C3FECAF854B70AACD64E9AF1D5B464738F06CD4BBA000CF849095F33F546B42D00814825D0FB330CAC24B65C2DD9C89084313AE2AB1706FA67C814B85342344E73079FA805147E979F1618FA6A290299896A33329E22D94E6C7AD3F6CE48BBA04E4298A132EA61DD6F9311B19617990631263A5800216B8E8831BCE617FD245BE29433F1AA7FDEB5F974B206CFBF10AE2652D243B86C7D03AE0CABBD79425E1DAAD61B2DEFB8CB4CD601EDD50B6C28F4E6F885AECC26AB052F0E79C623149B11061411843D736D8424D94FEF9375DEB251CFEA03833C064960CE492D711E10A0AC9902294446966C089573C89423B59634AD03D2BBA2EA08622439EF60DCE6769255CA6B9F4493C71C27B894145BB082DC10AAF0FC6B2E9A8F1F55B580955FDB41
T$=4

[177]
Type=4
S$=C9D57C8D74D8606
R$=1A4097CCAD4CB271E0895146174F58E879B1E09D54067050A233722B15B134DEC2290EF0E015FE45E8CDF84A52BCC73E339930999ADFD6D51176209DBB0DE9D99FC23E1C6B05B3541A4858A5986F6ED0BFB8565E9A7D4139FC39741891F6737909E08A107B9DECC0D0523947C93C8AFE08B88FC5EA54DF4D16317DEBF25F01C2E832B657D4A148B42FDBAD9B5B71C18ACCCD4AA4DB477481026D6713D41A1F46998EC84E49EF9A0C84BEE1C8380D3E61343F16C9E0EC6C3D1BE1753CF941A21749D700407ACD2822A1952E39CAAA0BF3A138E9949E11C6B6319DC27270403E553E3BEA060F1E8C277284CA822BB2DE8AB51F38CF7542F3B40838610E95DA747236BC36CC94CD9537919E4ECFC8BA2B3A7ADD393C632D43DAEACEF1D328C8ABE4F87E00458151143EBABF81562C09826740D0D2352EBD499538461883DB3D0C6BC41D2DC48D1B663CB47DEF62E94DE7B2714A177591FC9B28A8841A3062B9DB877D00CB52383BB4D5709836B78C04144470AFC1E1D8A5B5D5256D3897D0B356219492D8071ED9696335B5D734C59C01BF5210F10115E4471D45089064125BDE8F698F70DF
J$=67723412BCE9F0AA7C0C38909D68F41DBC309411C5F4450D3BF5C92BCCA5909339A24C06C165701A3518F569ED4E593D6FA1EC51E84D964BE1A7E64134AEDFBC1C714343BB18F6111BD1B73A8C59293F27817901F1C6319ECEBB484D594D0D027B3C470EB5FE958EF547F8947B0B523253AF8A0B070971CB28E5A5D210143E8E7FDDB1E936FDFB9C6A99B3C374C1B4BA81A87DEE6A7492C19871F7B3C519D80A95D8E90DA92A7DA1E56A3CBD9CED8B870110BD6A5985DCEE5835F9049DD88F0978AE4BAB6E6AABD75CA3AF49D727C14C6A15F8DC635677A1CF87FC3CB43B65A5EDE11EE0EE3A97F840B408C99FDF1A7F7534927EA432F8594BA1411E1B2A84C831EDB454B794AEC4F1A80BD545A792B203E7B49234F435346428DBCC47B8C00B0F94D5759010FD6318AE3ABB8F92FAE3AC67623F63069482A5F90A9FA50ABC1D26EB110B33F01B6F0DA948DA44645FD92952454E32A5F52F9642496F4501C9261622789A03BAF4953092B4A2209EE72F7825AAE00B07188E2A1CDD8330D980D7BFF9F2DF4B9513914AF152E1F415D92AA236AF0C0CCFD629C077A7B3329F6C74CABB128B5AC7F767DF1156
T$=2

[178]
Type=4
S$=9361B1B
R$=2D9995B09EFB85BC14B27D6F530D5C1A8AEC16652ED50D50425F2D57E37315E883FCE79F5D7DA2C4F44480F09F07D97D71B696BA77409DF4C6AAB225A9602A839F22549D1C89BB07A45E633C7BAB970183F4A2A760849616CB2AB675134DEEC58185A9115943B26DC47A46C565C7FE7C443E6429A2ABB027B3EE29C29E820C5967672519063EE3026F033E9B1DDF2AFDB0CE1676F20E07100F59E83D27446FB884F594D7660135F2439A6DA9A6CC5E02CCF1D563205536C36AE7F2384C9B4333E94BC5BF2AC10381AB3D5B502EF59D3E991D659CEB26F74EF2BDC0CC363751FE4F916C95406E875D2AFB6C3DBAFBB3AD60DDD986017908ED8AF459FA8755B3A7C20A3F281ED98198D1AD81EEFD900B4DFE0A88CF0520DB2AA86850E0F99F6AB31E88D11FEC27F08A728D4FF2BDF57E3E4A5C173763808F848FC8C18B4B8B2E17CB335C653B922049BB1AAE71D13AE203E19BAD9E9B0C45ABE66ADB666132BF4EE267B66C523A87206F49230479A5D378468EFF3ECF7987B6A999FD488E8B3764819C4DDFF9B0E0D0999BF126A2CA2DFA3113EB96885EBFD7E650138BFD54F3E0F
J$=A2175039F72206640BF863EA6EF0C851BE74FF61DFC7AF15CC4CC4925D4CCB0FCE88594C0B1E2300CCC2EC4EE9162783237BEA7B7EC89786DC5A3705F639983C84AEAE8F3B074DEFE2E313A3AB689A91F7494C623D2BDDA273DADC72C5075F54D8BB51CC6CDC85D1CA626DFD26B85E68E1DF022CD1D950DA4C73EA7D6419027C8BCBC614DD2AD32F46EAEAC656C40106B819AAA092711E35FC6B51618E0B0A2796A7A47EDCEAD0E4234D36FFE7E3AF2BC2C9165C79AD06B1CA4BEF3D78570FB8C8C0E4F7CB4F72CCD7EDF1E399994F0DD73F48A0245DF0A9752D7D79B880FB19042A2DD0E99110661111A0EA6035784DA7F7D586131028963E885F8E46BDBE700F940907E5F1189D268907C18F7BA21A8975E7972A154668F44BA550B807CD627D94557BECD59A041E516AB5F4E628D13B69B6EF440C17DEFE55F02E00626E91912B0D5F8142030A6416CD0C97FB95DCF308F261351D23CD67F86998E94CB3912465821FEDDFB217F991BBBE37814E60A87FA4F0FA00543710B87BB087FEAD991FCD238E7BAFED2A856FEC70AD5EB6D33EBEFF48398D23D0E50090C9315F169119E412C
T$=0

[179]
Type=4
S$=7924
R$=605D2971CF4AD621C8E0C681EC7F28AAFFBC8F9C892379485D811E03874E676BD76D313A0F7FE84451CB1C4D8590029ED67B9D4AC86EEDB6AF8DC534BE535CA6476847D397DEF082CB0E74CB3B6E820B0FA80EDA86F497AE77D12A67E813AB622DF19CC12CA3CBF160562BB240FB76BD80338B746A6B5088346B75BC6E09AD76808136DA930F3F2FB47A6CB9D0E8489FB0575B5B2F095636DF7DD6D5905D607444FDA129C0CF8B2136DD8A98AC114929483A8E135A273788B10CCBFF2DF4FF78909725020973B2384ABBF965CA5B4F2280B63062ED27AC237C59BFB18DAFD02ABEFC785EDA6BDC5682783B87DC93BFDE19D0EDD82F91E0EBADCDCFC76DD7EFCA0E8A910A7B79EA22DA69F9D13B483CB0D6DD02B1693EC378C37ABD4575378150FF1B9D90550048E3D6467C63993FDAC43E5369B6AFCAD8793E61D48F04A8D8394E92A372DCC91319CCD155354A6F7310A430331984EE3A341F33034E3BF40534823F636B1F8FB769E2C1D2E78105B16E8D14B30B90051D09EEDE09BFECF0930127A62BC39D2FA17EB20DA46E0D2EB8AF888931A82638EFA8DD232B415ABF3
J$=-B3F5908A5F9EFFDFCA37D52235C02A97C7D8DAF8F32862CA1D3CE2B0FE5003CCCF1DC2B9F3DE95689BEC61B792E5A77621850EBB7047674CA00F180317BE3D4A0ADC376D185C2B8D0A81F17430C3C222E54812072D31E955A4835FE0B940ECC3D2CBFFB3DD8DEE8697C627E2DC4E5D0DA702C4DA61B26B2002E5B09B5B80BC5B5E9BFF73AE2FCB521C8A8D3A243E30BE12BE190F48F05771322FBB77763CAF99BBDE2FAB4092CE6592B8DEAA7251E2AD5B3B9CC65E3969F2CC0D0A667D21E83412B0CC34ADA624F24C306A195264D5C8639163BC9CA7855929FD75DAA2E2DD23897B3330C4AF7CACA7D0DCBAFDD3414D4B33D762A7AD27653707022169434E49CAD6CA1E3673E26588BF14EF9FB3175104B6B58E1A3A9B6C75AD982F326F768B5036F51FABD442340614B1048881BABA5638BECD5F91D1D405DD99D48226D63C999E08F36459E3CE35787F65E9F82542A78A99B8F097AB69FEA063A79C8DD9DF222C245E0DFFD4ABCE83CEFB18B18A70B9A2409E8BD9CB68B93531F3523C4FF0C117699E02B408E8542401FC605AD07E589B5C7287C20A0CFF22E236751054EE
T$=0

[180]
Type=3
S$=3B7D4
R$=19EAEC0D8C448E7F895B8821B32B8CF2E247EB8E420A70B16855CB7F99127A3E9DA16BD2FBA23184869B7EA9C259A85823EF457D819D5DC8D24DF5F1C081323F2BA25C6EA66C8413C359492E337625340589F3C82E9E47C484BB276A21F7CCE68F7B3BAE196DC25E540BFF65AFFD3BC4C789198D1FE9A0741C11495540B9395B868464775A3CF9FE9145C0BAE001D3135A43760989DCC81C4E9DF1794B9EC18B2B45208CBB6DA62DA773B78683021926141B6E76F2B71BB2F1F6F5E692B6607D14FFAA3483E4AB6F4330465F299A79F71C56967EB2D4FCE27B3518BA2A4C7DE4404AD259413AA7EBA8972A4472F7BA40F4F7E5AF822426410D0694F88CE55D0885CD10EF0B3AD2F19FC96B36CBB8D1610A97EDE62820AB1B9F568EA68986F43CD46D1162F51FC4F90FAF5A27A6DA05905124787D4B71B4E7F724E0C009022546371EE9A50ECC86C2C6C3D70684562CB0F093F3CC871BFA7E02F3354B6050287E8D542FA93358C4FC822C5EC7A930E0375A37C810360B8FD8732FE962C05D62C49E14290C21FC9E6A252518AE2C6DEC59434F9CCD02D6AF231E10929D9
A$=-84B750
B$=24C7B73A2
T$=0

[181]
Type=3
S$=2B8A63724
R$=98628186B04841953D505ACAD401D609FBDF523B001E6D9F38BFBDD0AA56502F948CD7A21DBFDF25438AEFBAFA996E4D6E849C09279FBA2E2BF1929608360EB987C0AB4D2EA71C5229D3CB681170F06AEFB903ADA26371D62BE8D0F63A2F5F1AD3F09C8678B7875F49F4C7D9889C6FC9417D7D15F6BECB32229B24DEDFBFCA473302024675766FCDD6259AF9DCE08C82A85C17A9DC8CC0D1E2C74B71B0E838522CF9DB0E96E039BE64B8B15F62A5F273AF2E7A424E9516EA5DA2F884B9055E21E0615567DEDC46DA550E1D5BCBB67426F7B829C2861BFC3AF3E25126D22E65DEDD24FD1F80613611A277B762FBE39FEC9440251D02623476425A444F5CA8FCA0730E13FF17B5C0B257CB7B4C465830B2ACEB66518D1118368F595A18FAD6444ACEB34986A23B7B1A1AEA1248F1B467240D1DD2314A3A02C01965F92F2E97648265D8A1D77C7F15EDAD371DCF49DD2BA03E8C70FB94EAD2EF26125F35BCA13CF662CD0B2BB346799C120418489A397062B3BB4448D1E6B77E89B28ECB19D1BD1A9E1EE7EBA7993E1A5390F6D716B719FEF0DCE70A6F07773D
A$=2
B$=0
T$=1

[182]
Type=4
S$=223A45
R$=473BCDE6C58BBDB255142E764ABE790DFF912FE72B1555DFF5E8B3AA4896FA481A46E463FD57ABABB511EA5117997E2C4A47B0DBB4EF39BEAD0B4B028CEF23CB85781308A4597280A2B27BA8845F3A85B41487D6E84149363A2B570EEF58291B1E4A49B254EAA8B855B62E08026278B9DDB1162A51C3B71D540D2AAB058C4DFFB66FF57D0DDE8647441BF0ED2E2A854F1424BA31309A8E90443D12B7BF1BC926343FDB69560883B2F2DC8502EE4FBB28302E5B7F64CC61927B3A9E6675E1F7D34DF4780315B4D762AC7A0CC3FD8E8AD94EBCF334303B6C6C44ADBCFC4D6DE6CFDD886A24EF8B8EB68C226727F723ED05BB4D9FBB83D24A1745AAB262E7F4B09EE10C8E61BFB4003E05021B2B1500023996B06B92582F82E6EA43552C4B7546FCE9FB024D439FE98C130096412F26033B0D6601AA1E567F8229DAC6F58CAA5DC2B8F6DC6BD25E94585068392814ADBDD1F4BF09B77ED446D83FC95DD965B7A0B56B137A351FEC0E595978251E298CE04E143ED9E704C06734DDA294B62C363E35E1B732A5B0B8560882D2E794767A08EB99166267E09
J$=2BD5AABF7EA8CCB57245B7F30BDE5F5D4A6D4C71C5822D563410E61DFB57BDD429D8C784980D37F26DE80BDE39883A7B744954A87B000B4DB5AAEB8444D69835F4B7AB0F6EF4F242E587CBB96526495F50CE9D1C3015F83A4CABA00AD9C2286547F9FDDD3C20686ED3E9B8F14E698FA73676D51866F2603FA057BCD97CAE3D9AC678407667B4471BFD1DD4ECBE7A2F4D18F2BB46E58DBDE224B8B6F5A1595C99C6AC02F7CED5F276B3AD7589FB4B891399359608F616D90C7B20AFA09C59B0F4CEEC52F0B1A29CA89219580B7952482C65E86923DEEEA7F3E08D0881A003289D3A761667F876AC58E31D106FF21C8000BBFE4A0AEF62BB3AB745E69034A5F3278C8EA734582A4CE24B09AD6418C942E142B900D2E14739CCB66E9A7143444B36D6AA53893ED6BEC3406B848B9644C48CA1B9C9C7DD07BBE8654D56A31D856BC52FF1B0B597C64912CBE873FC6F7C92B07C3A8E6B85AF7C0146F5C0F41E17BCA2C57762F8CE93D5F4915292CA9F233E127856DD38364B1190392BABF3CA1EE45F62619B1F99CCDAD57AD91AEB8019A21E1132387A0961F9CB
T$=2

[183]
Type=4
S$=1B11058
R$=2A1BDB287F83C11C5CC70694AC288FDE56725105CC7C7D38F5899F6DF971DC2ED37567ADE8D7FEE51DA35B977AC4234DD75EE00302CDC148A465B7F43A32942D731B592181405B13FEE6631C743097159D24D231236EAA573AA0A15325A80A70BF5A3431B31030927758501A65379E206FEC746B76430907854EC7C948E48ABC4B12A5D924D368E30D84763ED23C2DB080892D309AEB67D1357DD22901F3EB71E4EB8AEFD9BCDEEB5C8A3F004752E0587E3EB2A84E8DAAB206C1548AC58E6FBFC49D6B5BCB6B59B7F7CDED5F5A13751001A7B99DADF79D5AA26A6A70E9CE42623E78A329B72DA919B4D3AA7A43B6C06F457409A6C727AA1F7CE5C3A715B3687B33E5889FAE5CB17EB0D5770D8EF97E5676F2F4F0F70B086C32A12C195EC94D9A13F0A4647DB6E07B8722D185F071057572BF83A7D788FC037B26E905F54F8825B2E39E1A1F10823B6579463C165920ADA9B9FA898ABF592FA6FF2C84DF3FACE0FC19C282CF654DF52B49B60BBA33B2DA5BC45EF4A75A1033C3DB63D509C6B88755C6D6CE6439678B4CCFE0D534B118423F1E9
J$=E3668083EC90092F421F467F1AB96E44884BC7905B827B44C7E30EFBDAAA3368597CA947A2062CDD7F198A923FFE9213E09DEB253848BA334E6343457EA96A7FAFC7EE38AC81E4D441A3FB17EB61F48F2F02D2E2A97713D814244AF8B9E6BCDCB679A0544C7DD3F1CAF671832CC94B0DF6ED4E9F61AC49674E5DC882C843CC0553ED2E509BEE848AE4BC39E768A5A84A29FA6D4C1B3D9E3B10CA728B566FDF856C5EADA166F68D460BD7E5250FE84A930F837C25DAC9CC793C2E9FAC50CF7B7F0968B4241ACC08CD3A447407A43BD9E081C0DB8EE91F0AF3CB6DF0A09D69550DA897C897BDEED00771E3290137F8FCCE946CA1D889925C1C598A2DEB5807E91597CD6A6462D4A159010AF240F6CE6EED4053736C7401DED327D43552A9469445259B275D234DF0A002F955FF2EEDA03455D257F61DE03CF58FA8F3E161B540FC941050237FE31087440FDCFFF99C2A452C9595159E9F0B0EE3994F082F60F35178A73EA77139E7D8BE6A6ED340B086B52FE4283ACC0C920839A20C7783C7D5FB8A492045F6F2D9F7166DCA58490CF448BBAF8E3B3B
T$=0

[184]
Type=3
S$=A9B35CBB021
R$=3F85D4EF812417755C5182A3EC4CA2D9F00A5842DE9C6685EF27C0CC16FD80256434D4EEA337E308EA7D4BA39F731010544F76035CE277FB9F045F3739DE499CB0F2A68C8662E0FDAF1D2B3AC071DC0032E40B50CF5578B94692C47E6F076470D5DFCCC47A88A671D0E04489DB153B868039BEBEB6F2088AA251A4F7884431CCC5E6A26F3352EA1E5CC19F8FF8ADBC5445CD6DF014B4D3DEFD3CCF357A5596329294384946BCCE64A2033D7C59E9A9DC096041A0077A2C2B0E5994ED9E8506B63EE1DDAC75180DA0A8B9FAB35478F50A458F9A4E09348E409C13E2D87F2221019283B974722A7CCCA180F52EB885E1247D56F8DE040F6A47ED9EF828957CE5F156FCAC35DC7D90601763779F7C7BB8C0F4E16D76406FA262C9A892AB6984E08BDC6E37146B36073BD4BF12D4DAC75FD90A5831CDDB7F1DA60B1E63669BFD3C16361B74114B63AB06BE5EBF6BB6D7DD17A34C922EF96FB84C3CBFF1F786597DFAED29D517CAC359F0304961ED0DB9E112B518A4067AF1823B6809729D44A29A7020EA28D773D00C581DC544CCC5
A$=-108
B$=69E
T$=1

[185]
Type=1
S$=7EBFC
R$=804CA9AD88F558C34D45DA8D26C0BAE78049278D31FC5CF26AD3C8773C4D5FE12B466F9778E9CB02401BFD4E81D1EDDC463CA6C5FC1E399652A27DFAA55740050E8C32DE5201EFD3E7E80E8DEAF614AF25FEA640933B4F568D31CC13F5FFC349C5D30C10A4B564BA257B50199E42ED8037BEF6C5D7E2B3C812B61A8C7D07341F74803FBDE137D06195AA3375B1519D5ABD210D115B56AE1C99067B22074E742ED452A9635A8DAC3EB6EF2C5F380F157542A1B8DF1922BBBCD2A02384190AB4B59E29F34E27393DF8DE9CED05ADA6E21D455B3B5E1B5C919B85C3F271122A349BC4C13856585D0E6BD7D366C818AD8060AC8DAA2C4BF2D9A96FA9D0AFCACCB1038F61940EA7A592813B1B51175BE8E5B4A02D9D0BED364308498D2B08FF0BDE495F6FB5258EE41011DE329332FEA4DB286746C8339C1E553039645E6B73D1BE7166F0F6021701E64E3365153F1606550702A33DCA0ADFA52528F8E6AC2E7D4C73A1A18EE59AFCF9CF63F458B204D8E2C8D1A1C54B143B226A6B546DF7AB6D9C9E9CAB4C4335C827F83C1CF
B$=2

[186]
Type=2
S$=34DCD0
R$=26D526C695A45C24D05F6E03A6E0D31F5666B153ACFBB5E40E4D0D423B75C73707A316B84882CBAB85880BECE6960CA26EEEAD2F5A5784D93404CC3C5181F697A879E0459913CCCAA71EAB2B947807715D12D1B3D9E4134C600C62D0150438A01784753E55FA1B1947DF829C55C245F65D25FB905403762820E4F6F8A4C8EFB4B739B8A8C01A0C944D39F958786B0033FB009F39D1F62B03FC02EE5D0DDF628D7459D2FF832A007CEAC376693F405BC5C32FB1224F933DC07DDFAFD5ACAAB2C0386C160A73FD1464715C7284152BE85AF321CA78442EA57E07D446BA25E681F9D884F2EF476C6AD2F33EE61222959A61913ED1E9097E68A71F27A5B3146B0C34F3DFF93EBB5A723D1F40EBBBB5A70FBB3CAA45E41D8D0E90B34105BEFBCAC05B4AEE56BBDD997B5A9C8512116D9392EE0C50DD990AC6592D6314E97B736A6F8D80F294601EE9A00796F82E34229EEF4361C22F0BED5077E20E3969F18FEBB7800E916335F99127DC64B950FAE6D54B6E6712DA7E10BF62CFEB0B93730067B2EBCDA93C35ECCAD791
Q$=7

[187]
Type=4
S$=C
R$=33C6DE5E1CDB25866B29E804DE81197F1DDE41C4E6A4F2856866BC584F47B4495F841E4B0B590F8F5CB5653BDE1D662DE93E3C3F231F5BCC455BBAFB1757F374E0A2805CCC1A6663897E398F70A009EC7C19179A77DAC465D565D915715AF62ACA05F1A872A2CECC5FD4AE25C7ADB29DD187FA15C559F2E02BDBF3F6310BEA4649A24B8BAACD661B11A2A1CB4B39559AA400D44D17F2E4055003E87C127F2E11F077C3FF598D55FBE3AF488C5455CFB25994EC2DBF6EFD00A7D4EA723B8E43AAF5E572B79C3CD422D9D57672AAFB1B322161A47FF6F73E787D5DB271C72EB603C763C2AAB7BB9C38BA98B4F8571A8677289750C0F5C11D5FA2E24940F55A0C03A9311595D00139E00554AFB3FFD5A45B688A337628F5FFA7F87A23DCA6C118900E70A28163157AA884895311B78966F83E31DA67D4F5E7EA7C0808F4313F7960786C5B94B0F51ACEAC9F8297B6D9E56E1C4A48240E5E1C788DECD818CCB4A0FC22448E808FD204C5E62929D1C22D38F5DEA1B543F15A87F0D8077C4EF0B216D7CED70D110871D13
J$=121E188B56F16B63D7ABB87922124F946A4448B1B0533AD76693209904524678A93228AF1B7AA7BC8EB216295863CEA0B01A08287F733C4BE82A83FA0A901926B72C20097F9CB9E5D04284A51CC64D9625F82CBC77A8F2F0083D73DD1E7E1DE77E9C475A9CBFA176E8BB1B072A90391203148D972CCF4B1178789A6B04C309D8103044A01978FF48117D2D66E73C0C7EB6C0CE2A136B590245E26F8C8C9DB42FA60F062620133F57A6256666498CD2A05AB895BD6033EFBEF624D1777C4C7FBA38A19821AA938B9B811BBE183B5C1C81F2507990EA036042588743532A6E7519C17240B9F04113B73F3C14F3D2440C9767F5DB93217D58590FAFC5E10ED7E08D34858AD512BB8790E25C9676775C61C8C6723E5B7266D7461C0552A12DC0BD8AD24D08E4D2DD3E5E245BA73326BD2A2D810696E62ABCCF99442AADF63E12FDDA9CC5D28CD81E62BB7BB9AF971AD9D8604A39286A87937788698B7A4EADFEA70BD47090C1F717ECCFE8B6CAEF423AF34A4B209C28AAE2B9F737D48486FFA98A6FC822A94FF8A90E54
T$=0

[188]
Type=3
S$=12539CCC
R$=2D3420DB9CFCFB189E042E0CE83BE8C5C94FB894C98320766FAD1F6F7BB045C6DC8DB9F5C3D70F1BBC0633BDEF59127E14A564D58A343ECD535D019D5A39E49C8BF4C1E73325DF7EE4AF3D4833CC750DABA0EF2E85D9FF645BC63E81F036373D45A2AC1DF0FAEFC854B4499E4FFCF55B68CB635F368A6663C30FEDC92E266E2368FC973A83C6576A59977B1DAF86C79BA70DE2992653530F717DD911C4BDF53A05D2D6D7ECE700B854972BE3BC172FEC05A313895D76E17221BB4D1E265E3CB8DA24B948D8E60E96F21DD7E080B88086FA833097CDC7AB579A3F1636D966A66EC1215F9039402645F47F3E0898B9C3B9737FD79EBD1A78AFD1D5BBBE2B1B186DF8C6F04BCF219AE50D7B445EA75D7A10F52E4F3D23220BE5846A996B67E3BAF9A75031B0571B66BA102B5530A93AB29F113BA33182A6F3245D422386FD8423F270E6BC09565BF5C667E44A3C021A8F4A88E0A1B247B910F79E1DED6B37EBBF9355B7DAE28B3A62763AD7BB83857C76FA54A8659EF5E0A314A02A32C265BF539E95EA293F
A$=-7328
B$=1DBA42
T$=2

[189]
Type=4
S$=B6
R$=3F9547894D5896A408766828A91ED143374B904A400465ECEBDA31D7E36E1901363AB12CAE31505405A913544DDA1FA3473D099CE427BACC6A016A5BECA0337F5CC5FD0CF0BC4E0F528B96E6F746F90ACA06F0C878C21B46D57C1FA8B45783265C5287328E09C1CDD3FAC73313ACF3D7C8DA9166FB2252216C652CB5B4414EF6BB0EE598A2D9187F15EE6407FF557E0AC397C023601B2E809FA2F37033AE5BBF5425C07BACDFA6FDA6CF02A86B074BD8A577AAF3DAACD7D5FCCF31657C4C4A28954DEC7CDA6C09A4AFD1B9FE51CF7EC2B4CB92CAC2B5637ED056669A6FEECB8EBF37E41C7922E6601E7C757533EBF804B2501663523781E77690583CAD6A59A46DA2C87CF7150EC0142A118216EBD83C161DF039A1C82DB9A6141F64E7C7167E288A7B74615905E03CFFA13301FD0FEC3B5A6500A450541AD7CF03381BC6E9449343CBEB565BAF94B4200D271F88E54A11E3BF0CB9D3676BA8BD4DCE3D3D397435A73AB51F2BFD907B8E56DF232A206A9DAE94928CA272A4FAA96DD2081F392D47EA0F
J$=-19A9EA6660660E982F568620DB3D1804D565B2DE3855F691FD6CF206EBD2E606D1A77688DDFE65274E249390DBEE84C7C1301AA61C8CA0F0A717CFB9B0F19D17E93EDCCBA8961F5425E2A809910D46C128A6BE14546916A9D5A3128CAA8EE9A2BF4AEF8E884F45BFC51B8401762C864DC193F48BE3D4EF28D71F59BD40F16FDBDFD589B6DB2547711FC4C39778DE6090242D144731448B08B6EC86E9C72A9039D7EF5991AB5A466921807A75353EFAD61AA0B19F44B6A328068D6A337A442EEC964AD6DCE6C1C1D8CF226D01DA504CAC1A673ED9236D390262A426C76768C55A2B3446A52AEDDAC9329553F03C20D2C402A725F2209EE0B7618D4BD16E4ACA97E38A439A53D6DD325178EEDE39841AEF14D0AF7645EA0D5E4ADD547D659430FE05434CE0B48AB56C33E6267AAA50DD6D9D42A7F1FBCF7E8E1DB7E30E06A3E657E47D2AFFEC558F621BB355E0DE6B4B4B74039B5870F847C5DE6B698DBA5DF17CB45E2A98E7FBCAEDC8FCA7CE7A4889F8B32B2995A7CC0A016CB3ACE4DDD8F45DF8068C6
T$=1

[190]
Type=4
S$=A74C29
R$=614BA03205E29D01BAB77D5D982754A53B4D67F3B98136F6A9E1BBF83B385A1F520209DD64FFCDBC837139BC98B43FE07E414E2FDBDC6D1073F8DFA81CF7D70A77EA190F57A23B92A1AEEAA9101A3CD14B58FD63A1DFF387EC454E8D7734D5A647A68445EDBF9477ACB87738EEA5892A3C51167CA7E5315C12A25520DB0193CE5483779DFFAB84CC2C879EDE72BDC7C75FAACC0CF190B32222F87DCD8009DD38D4D751F81D42446AE30E89EDD286734C780756B033535ED5D0B356F6B824F4CD65437BC457630F9F1B225D78E10A8FF98201C658337EDB4D748317898965DBD16C787672B28AFDD0E72186AF8154577996118228D2F31524832907170AE67193430929C6DD0E7C4D1BFF0472D28DC58336D3D6F00A52BFC196FD613D0B2CE169977D95C5D98E684EE196AA819FA64B074A0AAAA59068A9E5A6B62CB6D87A31C8FA37A93204A981DF2E6431F681F55AC0E6F83C1F0618AC13F4676194A6D9B09F9E27574DA114EEFD71E86C4F5A9D920FEB896B43FEB656E1640EBDD860968CC1
J$=48597EBF1FF0D74E18E1D5BD8829688A46DD46CB346488F82F7CDD7E75D70F7D8F24273C6368AB65A44D99EA0E03C9AD776C9D45AC27743C265E1217F615D22E684114541D85470AE753F557E1A54E433496C9B8C3E05F0EAEA945A32B5DA352A95541AE2FD95B992729FEAC9FB6F779732C684D95828E38D665AAD84EAE60E6B6887B7DB5FE6FB4F6C279231140488BFAD21EA22620AEC3098A126AD7D0B8948DB6FADA2D7576731A1AED6EA95EA664509D2554A3DA1236C1D08763C28487CF8F8400DCBA7CCDD9C62754F2CBF1EDE70ED6E764A415E5543C6A78FCBBEF3BDF88F60AECB45694F42D0DD83CC560365932029C208B1D02646983934A165DFA6E745EB4750F17556F67FE4F158A0F5158265FF635C680581932FD48C2ED9DC53D6F99DB0FD38881D0DCB46477F0F24CF7CE8FD705679C59E920D8A4D7360F2E6435C21739CDA47AC30A20A6CA0155FA556AA4F1B90C7D1F59F3271A7C4A17221EB7C1AADAF0FA6B1FBF6AD9054A11F9BE5288A7A979A43F707022FC93C7280104D95CA
T$=0

[191]
Type=4
S$=1E2EC0
R$=3393B16A78F3D7BFA5BB54460EA48ED7654D8D8572FA463C809668CBBFF0D043A0387A0D369BDCF8FDD2FA4938EFF06DDC671A19630809608FE8BDA991DEBBDC90C5EA040A92D8CD6B73B5A36173FEE04EE7B3683A4FC59279C0D4DD9973735E7FC0A93FAEC2A4222F61151937FAA6D28F8312EFA41A8215535F52754AD2A4720C6A3C60D7D7EBAEB00F91CD085A553F171B59AC3AD7E032B294A3FF1B03B25B91C0C5B69FD0B278397AFAFBFCEE9EF994AF69AE9E7588397C2059D57591D4A3B9A85A29CA0BBEEDFBACAA92D747E8B160D17B1DDC411DFB77A512F1E315F27008B330D1C01CEA39DA8DF2EE4D156C68C1A61FD649DAE466C1AD42A5DB0965BFDF13A2023766ED3EA950DA95527F74EA34371105077A19A696A96C442BF218B890762110D2812D07D77633857EC99F8F8500B7A38B5A763990D7EB5E071E192F0B4D69ECB0C819AEA92C49FA70515C5AAC8B09345826B26C1B8911D1E64481BFE27EFCB1B89D011CAE51F5FACBC02108B02CE9CF16EF664DAC9D0D34313
J$=2E6D72CE8FA446C117BF5CED3DE43573EAE21A0853E508F2D2CF7A4DDC2F925F4FF30CDA6FD8DB01319F30469A958BE8284DAB3B5FDFF6BC5C0E0D9645D120D45DF42B6DE4D0F0895D82659391C7AD3EEFDE161BE5D30C3132C5EF11CB982620ABB3B88F10032F4F1CCB0CC87CF2BAF6AD17E8E13D5A3425C82A8B9E0EAE8FFC67D1DF8DB3262BC7B7EE003CC200F327B75C2AF2113940FBA5636F24B3F541FD33DFC886717AAB75F2399BF0F47660CF62A7DB7304FD0C2000A6C5DA9919AC52E21878F6D633637C251FC0D484EA951A3CE6F092D64625685B940D3C3BCE44BE18A4FC2B0E72CDC1106E413B81668EED4FEEBD9B1BDD4563FC141A82B9629C27E83E6866B00D3ABA1267CF362F000B3ADEF7E40ED1F09ECAC88FCBEE4663D05061380268224C3A5865F420B2748704C29CEB57BE514CB8E7F2901378B9D30EB96CE49BD89BED995A8E38A1BC7D549D567A3493F7DF5FAAE9F8AA8B6EBD815A09379291BAEC31530AFD70392D015C5663D2587D8E04379A0DCDF25A789777B14C
T$=1

[192]
Type=4
S$=FC5F
R$=34518D5C757A280AF5803A9ABA220448F203CD5187D83DF557EA729590B2E9850C092744B6F7D659D9E2A9D38178C7BAA8C58F05659DCAFE3464DFB971D4D127915C6A62188DF3EFA4162A120CF50403E0FB22C159F73FD10F69C3ACAF1AE3F3B72C614CC65E81149B2821BBA1E118AD1BB49D5EB8D7474F196A8E23182D611F7FB8B9BAD6DDA6062C76ED60735CF9A506F9A9ACF7861DE52F452E0B31A2D238709144E19673AC3C401FADF238EF3B1F20A4DFFF7C98AE49F687FD53C286C238BABF7ADDF3ACCF99B42560202A74487629DCEED2EEE9F4295FDAF2A66A98696380BB1B7979E914C70FF5C65812482F9470452DA6D8477791C6B6E2C843963623C9DC8B4263CD4434BF0473EA34FA4D8ED226B138795EBF4D58C6B3E0D96A7949CFD63956D35B5523171A57751DEC3C09F5D8D52E191BFAB11DE4A8EF1AC5FC2EBEBB6F513E29F8F04EBA523EBFAEB6EC9E61AFC3AE108ECBF375EA819714A1F889E54481A1625594C04A5AF6BBCCAB04E17EFB7FC00AE8295FA262D
J$=-EA54DDE6D992A3706C6E79227E5AA70EA313B84B86A369B5110AE4A6B66A4184115C76A54F587D69180A53408A28C75EFA5C9E2A9C4A9880586BA42E1720ECCCE4D166BF5A37BFCFEF7826B14CFF42B3A4CDE19C1330F3A82A9B40D2625528185D45655E171B27A6E031C814DAC2A0CF19C20B0BD8E8A3067F24EAC3D3E634BF663CBC2D02081324B55301FBEB1B93A96B0FEACD1D1FB76612A93F78FE0694059B6A41E3649167AEB37A1318CA8DB93F467AB9B36AF51C0BA18EA9A02FB9EAD612F9ACA8B4D00122037D53F3B43BBD8BBCF3FAF2F05C0733F0FC68CFB4363367D16086AF4E948D76DDB58E857B66EA794C10C143D95290A039A11A4E978FE8652035D1FBA4A10BE88339AD64AA72FC0980EBDC642E22B672429DA63D2A89A581CC92A2A2010B3041578C8DA1E559F15B0EED7D4A3EFE66AF9954FC73CB0E76A1F8ED64E83C0B5F3F28668FC5E17F3AA906BF68E2B238F0FF7F97A056F4C79E76F9F284CA93E1C399E52BA8EE1F6DC57B24036D2961A860D40CEC86FB6C
T$=0

[193]
Type=4
S$=1D87CB16A6D69F0
R$=1C58CF90AAD96E4639C88A609F5DB898DCEB4A3B874A264EB63B220F2DD81437DDBFD7B0E1DDBB30A94D5B872AEDE748008469FC9AE3543749F257DF30015DB1F33B425E41AC4BA2973E1B792A9C605E05ACEBF1E54837053D3B3115C3F78568A2EAB09A22C09D266BB11EF541D7FA23E509F9385C649FAFEBF2F2C3D93E69F80C7F75D59FDB8B2342C7BDAACE585AAABDFA64E873D48F18520CB5E7980FA685598AA0F03FB6F0AF79B81FD652AC78215F7C7E9FA83E5313B5A54AC3E13333A9E346D1B2EB988CEF12D347ED9112D152B54F19195EB2BCD240B21FD6A15CADAA79823C25AAF21D134834C79F336FDB634E3ADF8A908F44B8F9C63B737A8BF9CB51A32ED700AE3798C01F8D48035506EE03D355EF20536F9901FD6E318331EB6E09F03A0F33776E844F4D54109F5B0C6D02D509E305C0CA7FE68FC49ECE8EB027210690B0AE4C55A8AE8D8C5FC189AF4068906851D655FA60FF6B695C14F31E9A458C6C87BB105D741118BD1310FF6CA258B154F31
J$=1A12E920CBBE2DA282B219A6D965F222466482964911A7128256FFFA20879BC26827BDD700EAE06AA9198ABFAD1475CAAE8B91160BE9006668658F045E66B3DC2C115F31FB59C7B5268997F3FBA5A2A46D7009986D204AF9ED9227D368DDEADC7ABDCF298BF04242E37CB2D0D35D0E942335BF205460933A66DF3979B80719AF7F62EAA99EA390D9F1164BAA9DAAA3ABD4729A8FC88421ADEF730ABDADBB4B61C7805CB6B07A1C93661B9FCD548F90AF82466A44A55FBB7FF014E5E52628137F3FE38FCF59CC85882E0056A1C636C2281E7C3DC967305F352ACDECC3AFF94C1AD58C440F50C8BDE55D6AB88510EDB953BED69154113FEFF1BFB7E916C8F56DC53CF188FE678EF4399E9DBCA8CE0ACF517ED807FE312ECCFBB5F673D85001B3F18F4F971D0C3EE70B12FACE6E1991D0C65F6D6101840C105E24B9CE51ACF8237444582021F1F52E00AC43FE434255D45ADA71411819B0BC87DF6AD3874D75123A875A3745F56E7FBD11EEC8ECABE7EEE99955300DC4FEF900150609D
T$=0

[194]
Type=4
S$=674A5C5F69EC
R$=46419FAD56D5FD4218749A9D7EDC771B527771EC44E244ABA154931A93EE02B5C8A5518C225CF3DE1814949C814E460B0E635EB3230E0DFE87B8D48CD34A41C9A729CBA8F2C34FF8EB7EBF524587C78A413F795C4B1BA0507067B705340DBAB6D295A57CEB6F34B5934FB692E599063EF69869BF32A481806B64C0EC071CDE5EB07397BCA995F625557FCE239F33B046CDE7452DB3798FF5CF4C5703D78959266228A04A76F671FEC266B4EF91E17B98A57C31D26CEF2C30061F08A82B0CE8DF4E7A7F58F8F799F9170C88D6D0D813B9B8CDBD3EF5FE4E6702F50E47A7DD8655CAB54F235F6E4277A3E6D618FB5CA3DA266574E81719E70D3061430E4E2B8EB5ABA009046C7E73B59F1AFF1156BC4B9AFAB1E59BE7BA4AE333DAD9506A5667B9C8A9D7CC85712A82A0C3B4A0D81B012F31F182EDBBC22FC03F0EA9B34C24179CAE65F7DF045B96874F7A8E7A985E7F632C2C4CF4883AA073E226F3A95E1852E66D26F82E47093F707FB9F6B9591B9
J$=-A666FCF67CDF20D78F03809BEBA59D9B2148B537617D8CA6E0CF7A7286C174FB36812117C628FD282D3C4B6C26F88E534729B6ED1991E4EC979831C8CB1E4A44045D53548C4EC5395951E6FDE4AC33A9EA94AFAFB2FF02A9A7D306517DF066C7C121798EBD357943E2087A14E2C3F5DF698D2D4F268992584F0F87D273E20F561E2E6B4500E4F6AF463400D200646C8EFE3CC4C20C96F6CDAAC434BE2651452716C0C399FD37876CCE3CCDA1B6D161F2722E9A5AB1CB319906C6C50C13CECAA58A72986EB226C9C0FD3C3AD656120F2C0A311F4BB0AE5231A9DB76C2A4FDFDF7E19C9DAFA5635685727063A02CF1A5B973B6FBADB0527D0929E3A705FD8B33D55E94AD1639E7D824A0552C2501BD9AF55621D39DBEB8175856F0C2BAE0C0E253252D20BC4D9C6C1D86594ECDFB9FF873A1ABF3A86BB6DA94F39914B1C75237E9973FC05237DADA3018D5A97D2EBFDB8CAAEA75A69495B6FD0F98BB6AD10A94136A4D730AAF116832E52626940C3CB7B8CFE867A
T$=0

[195]
Type=4
S$=62FA
R$=B5B74AEB8F25179A3E3E39144183E17B1AC4B663AB3C33ED8106B8458D1581D8C3D13778128F397817004F2CE47B29312FF1C2E2CAA79331145B4CC62408051BDB5294EF08B3C26B40AB58CA9BDF80B84C750D32B09A8B78C7B89EA2B4AA92A62A9CD1E08D7089F29362B221CD4A90CA9EA0A967DE95433B7666371FDB6F38D4185D83B1C67888F9A666AC13CB6B332BF81251BBC6CA450B733E2A98270D9C5D3730EC71CB534ADA8A674E7FC433ED6A90C37567E482A834F5E130D5525E53117AFD74D79AC95C50364038CCBE2540907EABD5A87F6BF5A561771673EF5B5D14E22D07FEE2F1FC50DEDF6BD1994086E5EE2670F218A74AF7B966E7A23D43E75EC02FCE2A6EC9F44F70902B9923988F097883CB688D48DC8C7DB80B9C62F377B834FD8380E2FDCFC94DD82402694FBE91309F0E0833801EFAA8027E1CDEF97FFBF032FD2F7094F96EB9DF498CA2600F70C01A5CB7FDD0D9D643979F38C0CF521F8EC6B26D5C26C34D73EB08931
J$=-A657A101F94BA35B2DAB8C0F2DD18C10750DEA6384C1DAB6C60167216865D71D0D96DE9FCD8224F9AC62A96C2669892F502390E5C80102D2F6FCD2172A35B8D06C82AE33639FDCDC895CECA94BEDBA88389C033E45B3B118E10E30B6D0ED65EA72CCE7364F4FFF3206EA55FA3C7E8415379538ABE787138C19957ACCA2ACDA920DA6FDBB3803774AE56E96F5322E37B6FD27810BDB31D8C8C7451B65C98C1F44577B322B120FF83D9E3AAC6893D4CC648A508C90EB4F1F7AC8352A532F0D9C693B478DCB0DDD0CE01C4F1882A25308D0ED0649CBE0EF154B424A085E9E27299F62611B897EA3A8E4AEFC74D830637ADAEF8CDF8B44396927E68C20EC2238F88D9E2ED9E55AA7D28F1DF4831D63390B3A188883231E35BD6A49CE39233F1D8394D39ED5AC4BA83D788DEE74493867FD4A863A5E88D41350AB7E94079CAD5343A7767B9B49C0770CD9C30615B7BA2A10233CA1F6CC403B254E0FB36BC932F92024F294D648D1F60A357A170B2258FE
T$=0

[196]
Type=4
S$=1AE46C0
R$=6C1D6B09A936853AE4BE37ABAE543699038F775C892CD3393AEA61A29219F98D202FF7CA9F24C21EA02BC8AD5AD551682658CDE5BCF89E0DEE24C0F65CD76F12FF4C847CAD6484B25AB7D43BF44619361381495B7C2C0AE512677633AB64966297BBC3B64DE028A18BC07D6E389B0AAEAF89E966C4207B63A37D7D236FDC50302F0FC81629E150F0D63B377E5679ED877C5AE924D17B75FB97321653A2CAA3A36B07CBA217FABD80FE37659E9EBAAD7099898A811C2D58D94C0D3CE850C45B58EB46EFD383319446FE79DBBDD53F3D4A6917EA920058D1F6FCCB81E59E1DDE55FD8C7164A6B5ACCC7B7B029B29643032BCA583B5C1C04DD2AFA2EF1CFE0AE158687887D4B19501BD8B32590FAD1E7E6489EAC57A242D966060B706462F342539E8861BD37FE1E32A0C1A4883786D9240EF959A0D235AD7D90ABDE6DE526A256B22E558DF9FDB208BE7792BA7DB1C02888D371E288B87E7311117299B6734462CB4AA0018614B4CE9DB9
J$=3C3EE628896B5BEB024857A122A738E89915949CD646F563A51F7050282D9B77CE6BE2FC0BDE19E7A85A139BCDEE789C2F61EDC568E083D72B2007508D309A3B22F333E4C6F0A6B70A6DF9205DE1AC762E5CF8EB6DC9F63AC150E11007EC605E20492520A677103A87A1877A216A9032AE528A3E43A84661EC280AF7238ECE96C9EBB2339C337840FB8F80C0917318CCF9D8D90BFE93F2460C0951D658CD4D3343763772E987DB46D64E6B0A66BBC9DC387D46B7658719D9DF9BEFE219ED23C7D2713A72D54401337E8F1555F94A0771876E80FF480D5DC9B85323A870BEEEA899A9BB574684C55B973742D3FADE9743E5A86837960E420D659B18B34685464C26AE6CFBA3F1A9C67A40136F16681F103F73EB8D62C74A332E42D4B5DC7461720BECABDC7B32C15093D625F98088FE401F49AAACCB30CEA3DF522487FBAAAA34BB9EBE97FB7C2D947A53FB09E1462C110980E331AF6E9D2900B6454FC4AEB0ACB85AE55C3AC732786A6138E0B
T$=1

[197]
Type=3
S$=2BF990
R$=2756455CEF20FE5D8A51C54C62EE8D4D0ABF8F6E4549B5C6509ED7D59A8FB1F3892753DC21B6A9AD6A866A7528B786FFCE479040484DB64C76E0363E9D1A6A6FEF65080CB25D318648A29098C6739DB831AD8DE2C0DFDEE5BA7C2DE0C61EA788BA16C6DD34AEACB1D41BF03E80A33308CE93483D64AA2D0A18335AD62D1A5960C7A2F26ACCAC3DE7E8320CF4ED765A3C49AD4ADC575265DE0719CC41C07406A97D893393947E5BC2E0972F6F877DE34E33A306377E40134FF6D92CF15414F00E4C47E5A56F984FA1C613D919F2E5EF421CE95E20B7434FB21B12C12A558F8983C2C79014256EF857CA4E93B5AABF4D7C61963815792C09C02D2B18EB4C037A83A423D8134CC06DE6C5676778A00A7B921DAA7F2E7C6B7A0F1062BD0BC1171A02916A729D3650E442EA770B8CFA4CFDD4F03CCE562B8FF84239999D9AC4848CBC710C78FE3AA6421470017B19EFA8A0094B4154D9E0D34444931AAA7B736F452043BB012E8425B1
A$=-23
B$=62
T$=0

[198]
Type=4
S$=D795C0
R$=2EB61CF96EFF2F2492123F4159D7CF8CF555C9D21D536A3F0181718D03F4D81597D739FFF201031414DEE8439FBE5047DA31A0699C9B362F0E1C3A9EBF65287FFE3DFCC5C1B524B04F2EBAF3FDE33F274B8A426483AA17FDD99764B2272EB750F5DB0AB23F0191E44D2BD036201ED9E20EFDA2613AB056319F2A44E50F9C8998C1863E15698D648CE7E9D76B5C2C46A6A65520D207B1E2E675A1538327DE0307678963F815948583E69E66BADD17E1BD34A3B31CE4EFAC96E0C600D75235975C291AFD2351D4421C8B4DC7BA61E98CD54CD4632D1E735D4C9064520CB541FDE43D1EF01C5ED13786B6F368D300CDA1392550F2A7D0A48246EF208C833B06F5A4D5EA92216E8620623F00F9A60721710B26FCB1D17B19EA6D364DE07C1CEAA256D3F2B9E2EA634268313F14C192D36DA6747307439CCE2C9ED2757AA9017DEC9FD1FEFD7FEA4F5C87C2E59C90C7EA20AF5BC63AE10FDFBC0D5C3D298F27494AA43F83448B
J$=-F1E22273BD97A52220E951BAAF0C74EC75DA952A49A014235A409CDB2C87308D275AD521122A464753C581199AC441780D6D67937E063BDCC5DC66B81974465BCA61B1C404BAF4A06E6E19D81D6DC7C081320BA0D2B2B7C131E08B32755CC8AB2C5C2E83D62BD8ADEC186AAE12A177B8D44BF16D5A2426933AF34FCA91FAC4CDD580985446190B0C3D8BBEA60E15CBC268552142D85366C7914F94F311FB1A617A2C49A5567A7FC7D922A6990D2FDE51483B3CDC17FCF1EA660FC7BE01350184C34C0C72E1ADA04CE15AFAAE760120C40E33446E02A784F863C12EBBBBA789B40366736D5EBBABC0CEB6D2ACA88B3F16584F5B8A0A282E3306BD7DCA9BB0D899A8A20E6D77E4108C7B6274B474BF7CDBC4793C5B813AF2E8B2424C018F122B14F7DA3A80670ED83355C37BC65C604855EF358D51376426B403686A0AC2B7591292E6902017FFBE91409CF7B0D4F32B31AF28E40E17AB3AF78D3FCC272B1228E3E5E16FE367ACA
T$=0

[199]
Type=4
S$=1A11E4A
R$=1CAB1C041B44A2D1BDF5C87798CA2E77C14D0EAE6C7122C5D1829599EDFF0DC04F657FC9BFCC90AD1E8CC2923156BA8A14EDBE019C3C6E777DF584DF96E3AA2D93C5FB9D2F9C9FF79522CCE6C7E5AB8F885DCC6BB512DF1E3BE38957F6E5D1F75B9472B1F80455C1FE8E5E8215D438E94FEE16F1B4F033691440C7CBC50D39C2B5B931A2B97BC68E57135552BCF826A4C45C62FB88A8ECB955042B3FC639EBB483878C9FE0325C94DE7CCE2538912F801AF2AE1A96219DB87BFA0528D2B005683D3F05DCAA6BF718B3A8E37141E1AAD3F368E23F2D7C8F6A4E9320593DA668183E99448B6B017EDC6D507DBAED020F125769DAFFE4D1118EA0CDEE3053B4E05AF0BD4C3012D084D534C810C455E8E163362F993CDEE45F6AA601DB761186543AA190A25A6F860474F37D152054C04C3CF3C4E1F937F9576F50B90D526A7710505CA650347058D1C97EBFA1D0998D80F5BC7BC390EB29F80F4A9494BED7DED96DC5
J$=1265D58C1A97C4641E5ABD6B655B8722B604C770072364550C1B104B5BBD6FC983752899F4F9DA90DAFCBA4B1490420111865B2FC748843DB4B839609ED8EF49CBAFF6F958CF528F8DECDBF29FBB7411C012908AA73CBB981BECFFE147F591DAAB6FFC8493B1EE87A8E0E3EC4CF2E8126AC758A6A38F51FCBA379C2294C4CE4844979B7807E5AA4AB1570B7FBE445F1A98E54AD206529410D7F325BF540A663C4503F8A2A4831BDB1D8F3C14561E28301232DC772A06478BBEC5FAB6822773818BD4C92062C70361959B5AEE4B0CC35F4365A9311570FE75AEBF6520D4FD3596C325A731E8BA0DBB773DFC1F5855D7ED8702281D98F8718FE7AAD809BB009FC2068905D352BCF4F51D0DFD6B4E7E5AE3DC766D638AE05E25020E90FCD790DFD1AC3BCC0D5CE7D98C6D055CD264D5330D2AE3902E300FBCC48FD46354E4B297939ACA459FEF7F14F20B73A2ED479A04DB67C424CC710EB76FECFA2C55155E71A5E17ACD3
T$=0

[200]
Type=4
S$=6B74AD
R$=444C840AED105905A347BE7BEF07768F8654366B516FC208127E34702A6E1F876D657758C401D37A2959A519D776BFB35D8FDFE7E550E54EC288B951DFD4B97BDF3755671ABEFE70F8D1D8EC16516125213D5B49E0AC994F417D226B3265C87700726CF711C4F2DBC3D79A3CFFE5CB04DAFEFC3285103037B939E1D816C3E722E761862D81A5BF0440BFB05937E9540E5B0A9AAF5098F3EB8712A8B528FB0A30721A9313CAF8DB4892EFAF3B70F6066B9A654BD49D8CDB2C85709FD17FA6A511B99EF603B438047118737A26F83FB21495405772160D9A8D8D3BA113F308C825D078F0ECACB368482670703D14FD5D2AB050FFF22D5D9F3258B1CA747260568FDA78990C6329942546F98EBBF9C797788592F251E1BDD6B1F1242707277EB9BDFBFB1DDFB22F37868B7CF6377F3C27A4609A3A5669065D5CC4F7D968566D752D473CD34AD1FF5F27679B8A7350C0E12DB560DEF7B7169C2B5F2AD8641AE7
J$=AFA51105E54489886153B8B05C51C32D4C797DEE0F29FE4A2474871AE5DE5D7E0FEBA4D92F5979ACABAD3F31B8F93D248EFFDA1D73354E0D0D50CF65ABF5D63620EE889E12EAF695A40BB11ACCE21EC541FC5DA30BA668CB4D385278D53DCFCF345A5221C682DCF9622675CCB48D834F753F516A0A739A1660A59A59BEACF9161C70242BFA12CB06F7358A32EE805EDADADD1F3518A31C7D27CB6FB52503008ACD5097F21CE8634B8AFCD780BCE9B006D066185187493016C0D565CB4EF88C948F488852AC3B00AEE47AE3755B46262EA1FC88D86D0BC1C2A4BDA76F87C9023F6BAA864FF68398D201F751C1AC0E61EB1FFC7381C1D296454F91AD854CB010ABF01F6EFA6086B28BBFBEFE3DF29A079CB3A8B43FD1E41FC571695D95142C5CAA4B2E2BBCB4DD7C02E5CFF3AB8476EBD689DD13D0308C7DD87D05735A36841194F2A53F1E2DD2C7CEF3EA92D921B18C16E1AF750C11E2F4DD0668B2807EB0F7D6F
T$=0

[201]
Type=4
S$=13F
R$=36CF7600BE3EDFEAD8197991336247121386307CA4DD4C4377F823A976505980BE832ED2DF1A57DB36D9FF474BCED86FD785EB0F29FBE75E80D4716907163FC953A25FD2574502C2FCA531B16C97FA7FB3F43FA134B43E0AA34D260DCCF564AFC028778BB12B4B52783FE1B2280B11AB9EE4B3EB8D4AC8CD385B643038CA276EAB3D69456C0E3DCE728E98C1946493B4D9834B2ECC5103F2C7E20897CD6D2C4A303BD8BD39C217800F324E0793A152C3BB6FAACAB70FCE2681AEBEC7AC9F8E0DC260AD1B6DCB610B7103AD93BA523B58A2228E66486F333F23565EA36048E7ADAB321B5CE4E65F63A1E1D482803FC606E47BA845A5D5AA908A8EAC38B7AB1BF0714459CECF210348F1241910FFB23451496E4FA4BED6664E90DFD79C6AF60E5888AE1C57669BEC371597404DF23E0BCDB25532CA8683E10B936DB8ED4DEA7F40A2708565853F2A320162844CA93DB1FB14AF2557DD72A35AAFF6E441F3
J$=11A3B21DB55F3563AFFE63300F970E76A6E45DC40553573BF5C8E290D5D5D947B898E06A9A2BB399455DCB7E7ACFF22A47CA290FBE9DA115AC97C100E74363797F23BE13A7F9CF987F4056E98BA57A1C5EAF5A625464227478BC5DB4D63ECC7F284A431C852A626E1AAD073E0666873699501650F3C319F18E8364A2EA218CF4A4B25B6FE2B89598E8EAC03E1C62A45EC41420CCD28C2903799C30C03994F2B4C8944D35C85000137FB4B532A5A97896166DA42B0936B0E36E743728324C15EABD4BA4A22F8888BF55BAC39C28958C803B03EEC0BF55AFBB60D9A6CF1DAE1E4E8DE257A10314371C804130D8FD7EA16B63A25F1C798A84A5BFB85B2A6532716FC537AFEC7F3669A4D46EEADDA0EB2B3532C967F33FD188F4A70EBBEBBBA508B3F68515341814BE40B446492680B44543D2C874911FE8C459C41510B0C6CDA685D2031E6844B680F5B211A142D912DDD3869A2D0A67FA99EFE0900FD1ADBC
T$=1

[202]
Type=4
S$=5C338EE407
R$=982EC79FEC0E1C9B03B1C910B25505231680F4A7FDD69A29E1824315DA9F9EFDD52F2912B4356B0E9933ACBB7BA414C6CD92A4B3711EFD93DEAAC6413FD0FB0D47F8A8D194B7976EC004816A03F7A6F6A5A6D9CB19E3DFD65B363C2B80553807E1AC4163EDA5C4B4B7A7DEC06E3E4CE50054A9388D385C835B4F091DA4021CE9573CA4B49461DAEB089B7141F42FEEF321DA9B3725E0747CBE8B1E54CF90963A18B781BA687E1B6850CF4380F13D0A1C0C4091F2206F8B22CA37988AD37EBC75305BDEBB236702726D2212C48244E749B356C62402C56059C1344835E7F47CE59222756AE3A11969EBDFDE1D829767162605A36C172B8F851A8D28297691F634436E3584817AC07A1CE50D04181646B6073BB05BA4ECE534BFACB52F64FCA9BCC2A51F0DD53B2470AA6C70C1A8630BB5C6AB03FBF8F92D5D16E31E489B886852E0696DEAF48F2DE13DDEE84C8D5D82AE43E0B95D8F2BDDB1
J$=-1BDB5234440FB31CF03B107C665C723D00A50503DF53B6B0C61E1EF06D3E89D832EB02473D5E11AE02061E8C776BFFAB11A6A256D9C2C70B1F361406E1A581CB497681B0D27B9129EFB94AA9E6109C8919C85B2158288854053EC1BEAC7A334C2E5BFA690D7B3FADF3B32C1AB9A66F784F33DF16367AE45FF40B454CAA06A0B33961ABCFE05DD02C1C1838550032021A7E55B4B36F931A859C22D896B0E5099CD18C13DD2776EF9BDF960F9BE880A18FA1816E05C583096664710CE34AF3106FE1E72981773A3CD68B7C0C57F0BF59E0B30D4992A3A6683E3A246530149C2FC27BBF9C29ECCA8A51D6E373675EC6DA80E2795752F7A16A9A16F1A370C969B3E632C76B5665BC82F0EA910205F9B872C9FFE3326E51276C36ED88C3EC4AFF42BB8E119E2C5446C0E707C6E4054DBB251C326491547A80A1430182695F309A4C3FEAE8D0E49F47C052F2DB52C91DDFA52328BBEEC2DB90AA94D41BE1656
T$=0

[203]
Type=4
S$=1A3DC2F6CDD1
R$=5CCA37636DFA432C62A999DF1F0FCE136661AFDCA0C5F68AECE984A3902F3ED17A32F2BDAA338202DFD48601FEEF486AEA278D398F1A53197FD9CF672E907F2AA35C586395D916C5B85D1AD49AE8577AF4EF45D388603CDDB4D2B2E6B3403EEA0A3864319A33A94608C8E61609FCB6ED89785552442AE5453FEB74D3F86588E47D63983E2BA92A8D041288BA4F5240B5339624D29B24B655FDE9E3BBD23CD6635B14B47E692DB34036D3D50C14D6C6B16DA82A32B97CFA772016B7388530379308361DCA5D2A4836E9E078CBD0FBA20706DAB031E1601C2430061C677D7CCAFCA0CBF87EFB05965AA44EAC224CAE17E8AE22F50F018DC50CDB59544764637C99734CAE35A06F6210C05AB4F80F65A23A8C64F4259B83B503A294B44CD03F7111837163DAEA798CD0F13C3194FAE923119DCDC49AF1F9CBE03EB0F674B4A9A3E838CFDEC88B07D784CCB4AE55E36785C681487
J$=-87D1F6CEC289D24140B29C280B8EC6E1579057C0FAFA109D11A71A837F8AA9282B66B01CAD4E1826634001DA3F1DE942B8D870B0AF927037CDB03F19A6B00D4F5C6DB1BA845CC864674DABC14D59EE49FF27ECD22070971B57535422963A6940714AC5518660F2D24BA4272DDAEE14D5BDD8BDB1118D1BE329002BE1605B429A2B26E8AFF94B040160C054D53CFC2BD49AE4BC378FB1220A351090A75A70A565FBADB2FD59436270686D23563E83270552809C7383FF1E10F64E1497864E9E6835211C3A07BB1B1C9E780AC0E6BCE2BA9BB4BB8B61EA8E6CA64161B52DC171A3EE09CE7729B295CEFE68C3C7B369D95E9BBCE806450956438C795F6117113F503E7E4F9E8148BE013DF499FD4736AA58BE4335C9206996F12B117A2FA375F97115A28E357A733CF551D3C348F4B1D3F2A26813035C531A9B7D6BA4F57E96101518D790AADA45D5ADE70159D537553D561CE27A35538102D
T$=5

[204]
Type=4
S$=5F353EF
R$=F97F85C9F319DBEEF9BEDF34ACE25B82D75D4AB654CD5A6BB51355B590BC82BF7F14B4F2A9085DE795042DA94DE5FB30FED60E2AC7C846742DBFBBDA2E35D5A731F0687E690F85ABE756EEE03E54077030DA4FD06707084D541A57CD98DB98BF22734023570D57088D48B6B24277ECD2972315A09BB88B889116FD081292E8DB0D3F525C9A148C92D32C60554558BE3ED054BC75E97F028E48209CA159CDAE977586C514FCA5DA69045409DC543D5287A615F4553DD128C283AC32F67C2177F2E989A160D41FBE609513154BD6A0898DA8B4B120A86B5F047CA6CB3A9E169ACDF38174A357238B2770EB527D8203A2717B0CE907475A2A17DB99A283C3048C61E3A65E60C5EACBD9F9D5050E4719FF6FACA71C796D4783D6EAD3D1DCB785909F95A6BDD8875AE63A6D71AD52885ACB90FF44181672F2E0A1650A2BA62F155D932A5C0B0AC4E61194D92EA1EC18BAF5
J$=192453D80F7C6ACDA88E65ECF08437DAD25CE667AB74FFA133259375051F03E4CDFEE1B6FE96A3253EC28B40BEFE9684E15DD572462813857B46D306B64EA81112E55337AA24D5BBABCA0FD21DE7DE74CCB854B4C2E9E19B2781814872A833F7B153D3C501E99F33E45C5080D01DAAAD25DC9F211DB6056D502E7F2A4DE1EE7D14E9A40A8C7CBAC0442E9E1F4A6AC3FA03DD391FCD828A8BF3B4280B72EAEA9D3BDB3D25A42CA9E50FD3B530B69E35BBD3B188AB2E1545CDC883CF5268D0F4834FE91C7FCA2B0D42BCB30725E922A31781FFB26599381CD3D977F9A0AED3C08C308E9BC6B00C0B35F75520ED127440B9D4D57D32D5A773B20AEB36C13D3F963F8B7456AB9C4D2A460D48D6C0A4EBAFAA203397E5DD767884597CBB60C67F9CDC8DBD189D381C065DD72FF157A8AA6E455B8B59CFE8567CA060912B1523155FC7501310A5AFB354CCE05168CC63BFAC893CB66
T$=6

[205]
Type=3
S$=1154
R$=E6600CBB64F84092CA70FE1CC92F30B799D81A82F5E429F07E91BCC9D0342DEF605599EBD58E4DEF7496ABE49490F304D7E9E3FDF3556EFDA0337648A665E0BF5081A5816AEF2B533E68BD2C50A28985D4ED970710E067B1D17732D5626FD0ACCAA15B4F07AA71244A21702353C3E9ACFB476839CF4423947DA8BB78557A7DE79432287FFA88B3A90B026CCD3C1B76A591F6FC0A136309FA422330D3C5A5ADE7F47B8458A14309F481FEB0B3AE18328996B8BB957407232796664C98B93DE18285B3D1D5482CBD74C9B9D197D695FE931623DC484E845EDA7F62512AFBE91A4F62DE9891EB812585F84FA9C8A53728FAA7BA3099D2FB86071AAAF353BE563EA15E80B73EC278C7BC0C1670B169C9BD6F20FEF33CFEC405FB18087C731C45E2DC458EAD70B9BFD16FE88BC7D41ADB7548600C69D79D6594B3B2521F88014D62592A66D71D68A5308A8909F67D215
A$=1
B$=0
T$=2

[206]
Type=4
S$=69314
R$=230A641367CEBCFBE5A61C7708F4F87B8A99D30D004908B4AD79425E19613A4F38C244DDD82E74DDD32AC4E9D269A43E0FFB3AEBF9719E0F19DCA02DA74B6AC23D59B8E3663E3D85C5478A8220ED49029AF51F29ED13E898A9FCF20454E4580BD9ED7E36A20E91B8A57339849D30C56ADD9CD6C633FCF836ED31C538E0ABB8E31EA48BE2F468E54CAEC6C5A1A937DC730C2A4AA53A54A565F6E647507F10D8B183F8E1DE13C2C7956B21EA5FB99BADEDF4FEBCEB323DB0C141FE9812B5307169F58845FC2C2629EEF34B08010469088946745FEA32453D62ED086778291B864EDAA2BD6A5664C1FC23430760111F7BE4AE171C5C10515FFBB18B22C1D0FB18C2C5195D8DFC0374D3FCEA9A66921DE2FE510883825FFE44E5891A385EAD9DFDD819DA6F2C77191410E81FEB62E933CF9BB08DE67C82F862D87D94ADF43F06CD96ECCD63EA4FB64636FEFCFBB
J$=-3811F38E9EAFB95331A9DD546ACAE5611A502A2ACBE4170B79D469494467BC14083AFCFD8860812B493FF5B616ECC0483A70E3859A2274C0D2A7725509199257C36766467DCEDFBF0D1EB776293328E1588D1014DFEBB70F261E92857E5E0DED95E6D31F7BD2BCACDD4E80508827E1FD8DBF336FD474E170E3053BB5ECC448DC8DFECE4B3B9EF03C6AAA5563974CBC0426AA3016D90A2B30F1DF8186BE5FFC3663C26806C1CE1F3F4F726FB1D73D6F1F3A2943D2EA01E3CB18AAEE92E9D8833EB8073559BE124811A6AC9A4A3E6822C089F9AAB4434501FE41E43317C9AB04AF171287B34C0846C06D83C37EBEB7D0492100B62E6A0C3593F8567ADD050C5637E219C0CDC38E5E649C06FF1D70BC583519029C37BE8423817E9B98C8BDF75A9860396C9F46748D5343FCD1CDDC206F255D014B5DD1CD40F0EA37CA93DCA7A1DEC1594E80A52035AD54B2E58C3BB
T$=0

[207]
Type=4
S$=3C14E79E04
R$=954DA616373E884A282EC70E25474A62DE9A6EAAF8A4C53529C7673DCFA8157EE860E1EC3D9BD454F25410CBCB5EA3673F7F0A5872577D01DE6F1C7F6053C1009DA833968712BDB8D531FC87C9AC36B8ED9ED28F6F85ADAC604294B5772CA961D567B12659158DB9CA0CBD1CC132684F1EA1A6961C90D4CB41FE55769AD09299DA6A4DDCC3C2E639DA4E6751EE05BBEAB339581F383F226B1C49571B3A29EDF2358F7C403CB8050A189C9326D8B98CD74E04C694AC28DDF6CB81893F43ABB635CA351F9D88E76CB07E528F63F500BE793BD4B568073925A241BF1DC4F10CE5A74638488E3C8789E26B6B6A2B4F3CED296FC17E992B4B94CA5C7CA3CA0774EA8E7584A4E68E09AE2E05F02802ED98BD9972C16FC4648E633F580CA945A157D768EAD9897CC15829E162E16769D64D0FFE3D05D1FB974AFE97712BCF40AEA2D0FEA26DAC7D7F10D
J$=43121A2B5114C65BA31013887ABE00C306DF6D6B339A358E5D0FC8F3A014F7AA48C984C87B1A15D9C5EBF92FB128AC4C4BAECC78171C0896ADC21C09C7EC914585B3CCAFE012015248C09BB36F0F0C438E597EE89D6F6692EC5E921396F2AF5F8B25C2C6306572AA14AF5307A8690087FAC2E40A6B5C3CCD2D7420BCBAA7534909156F0A6E5481B4DB69AF98F5D25A33488A89CDBA025B9B2F3DE624A1953DBD46C9F4551EC00D32BFE2AC8185BCC64B83F7A49464E8E1CE58F30B7E6E07A2F41E6D60A9A2D99878E5C6E0006E7D1633914E7602601676D319F25D50891A94A102AD17323E78D74EE4CCE5DEAAE3EF9FAEA83309F4DD320AADD8E66209BF488F72B7FD81B18A8B020C4433153C91CD136EF1C4C246AD341DE58BE0EFFEC01B0F5B0025F868770E5007F611EEF1E83A13F8E3F8E9913414338068F2442078BEB1B66372799ABFCE2E515B55
T$=0

[208]
Type=4
S$=18AEC2A
R$=60C85BF0C98A8C056BFEEA20CDB9FE299D96F41444D1388E19AA8324FEB94D3DEB9CECE613E86EF8891946D2BFFA34CA6AB593C864F16A7CCFDAF9D87239CA1026BC52EBFAC0E29C1F3F64AFCCBA3E0361ACFA32F1634687D75D677BEF12269CC1FCD7DE1FC5684D7B221ED5978AD3787588258D18E7C77EE8C8B761DD3EBCBAD9CB493E4E2B487255213ED57972D7CB521E12CB582C7FF43562CCD7D4D935CA0FE48167D549B116453B721D6DC524140B8782CC26BE327299302220E83E8AF0C6BD508026A24EDE884E552F39C8DA56CEC597048413334F5623EA819C412240F7FC4CEBD47230295451BA86637F994D95A093A7F16EEE230D4E34164EECB769397AEED106FB4960D16CE635562C8D475586CB98E023FFFF92DA4097401440355A3F2BABCD133183B024DA224437DF971260D4B6B931AA307E2A9708E0BD191D1FE4CDD
J$=-1C27BCF55B676E61113D50C0D7FFD7E04AED52C9547387F5C3D84662E8B6FF7FC48BDCF4C5ECD59B5003AA3769E2DF7867578B9C353A398C438A92D8514EC91550BB7490F8A766119AB51DC8DEDFFEB08C0374AD6223AC1E7D50A76DABD508F5E22F9639A50EC3F60729901744C8CC0108BD7E35A0C89491EA54F52FA23B87B0704AC2EF63B59B3598A9EC45E41BD16844AA6505F96D42481BE8DB3016BC0DB9E2F6C467BE26889FE71E8E012E7E527C33B838043851531909E293ED5F3271AB59BB90CDDE36F1957A4E75D9056B342518E107C14B1421847A9E87C7A358612A35604FE276B773487648D019B72C09E0A37AA4560BF4698B3A26624863AD820841270566BD1F53054EEA13818ADACB4CE9087A5DC1172DD03DDCCA8CA6E00BE9373B6E5D36CF76243212047B05834FDE5E5C7434F6814870875BD5806C65EBDF87F924A314099
T$=0

[209]
Type=4
S$=17221C
R$=42F074BFED7BD723D8937354A6F6FDFE5C3BB4BA4087111F8B981E55199A69F3DBD2D0D9F9E424C4F92BE2729BEE1D29903ED4C19F6C623690B7A0448B3380B53AB3C7125316705D45D8DCF4027641AD2096C8DEC3208DD4827D5F1ABD1754F473614D58AF46C7C38F4AB5C8BC6BECCB68F86DDF3678A146543F09BC6C634019B42C21814E70E935AE90F03E2214A7242D0A78D9317F76970E82843EE40499B9FA31DF09F2AA2B4F090D90D75A1271F0BB9BB17B7BDFB1623264EAC671FAD5C4A546C5105E0DBAFCDD6707620012A8AE35DCBA54C832E86DD5BDAD239526A054923ADCB3A8B7303BA06ABA3F3DDB887F1F054BFFE839A86D1DD817DD91E4A04BD812B1F9B9D1319977BE5260EAAEE2E609D72DFC71865EA94AE5C70B78D093BD6B3154B3B605BE562C7AAF0569DDB38C383A4C3B440D2CCA793B77CF546BC563E3
J$=-220ACFF40FFDD829AF66D705529FAFA146F0FB7E07172C52B2402A3E7792F30FD82C2C23AD5BEE9A0634735E6F2FCCD1A91903400685A8341B84D12AFAEEB687BCC6013560665DCD8062ECF4B6053F66E86FF57A61D984CBB933F423DA98128475CB7814C34B9601E5AA2AA2E84106E3BE9550962E7109BBB5525623C033D4F76733D72104E6B4115E2D9C1FABF866D0F3BD26E7275F0A20230B4329F5B865691C1C8018458B9E8A8EFA02A552B60C73A85DB971B56C62CD055E8731F33874C24FFE510B918E6EECF690F5D93028CA220794DDCB136B5927ABCF7B1A076DA6D63A2308CD85AA59E9EF86A49421F8ECA353129146BBA8346CED55D090CEF1762691D33CE6E9C12FB77C8D3E62A21A6600CF701A876F1B67164DE3EC184C7C15A4C107EA282A1353CC3E53E8F5E7B83CC8C18B3CAA09AD9984B167F047D84F9162ED50366
T$=0

[210]
Type=4
S$=22A0DBB92C
R$=1EEDE26DF26E4970364D3A8861BD0B3CD82CDD8875DC255F51902399E04DBB026D4D6B6858B958053375F4DB627454D45FCBE0E4E73B4559BCA95A6A710F72841349AB73683497A50BCDFD3B395DE21AC51530F9ADA4BFFF9885F144D5C0C1FEBC4C74F9BD9B1C4A9290530380A24F2BD31DF2F3DC0C9DDA6F2FC136C11575C18DFD5B983B86AB25A8C058E490C3A4B51A0D7D5FC963A63E713A0AC3B7142DDFFB63BDBB41116F82E885CF7DE09B166CE45B9059150649D9AADA3C694B26301BC47843789A8F76C0B6353453F5D96E1E951C771C4F890C79BFC80B741A317FE734D6B6E01510FB26837CF714994894224F08FE0D64ED1EA46A4C531D13B639B11234FC0BE381F813678D00FFDDA9AA1F90FB90C53161C4882A9B8AF33B16EDBC7C11E58600B797F9E5C50DABF4DAA2CA5F65AC5B5AF8B112E5D6C9B89
J$=15F5722DEB7A78617152E8A0A7FCB774A076E43A6A6AB83CDAB21F7D9EF2FD0415ED961C8E06F893923F86A79E0EC11AC8D2AC6F82F5498956D1CC3F0B92C9BE14BFB4B5601EA72B3089C1D20B64F6352C16865344183AE77313648BEC056EE004E55DABA09154F268BF82D848B092541078616229858973211982EC6E0EF246B0E6569D7F0932F60476706ED1C4FDCB88E7DD942E08656256001331D180947FB18471B4DA7F57A3F7605D84E307ED01EDF835D8E73AC918A4B4FAC74251AE8512FAF509641396022149808D5FDBC2C55552A8B897679073E79C04BEA03A65A642F756E1CBA1D5342C598EAC0336F6D69A8CB1E7484F9390F917C578AC5A681A1F0CE944B6A23EC31339CC27E4E9CDBEFA287AFFBD9A7333CD3BDC7CE3DC7137752E475E1F6EE365BFA6F8B851FF6AB150BB5901AD7AFD15D768761CE61BFAA09D
T$=3

[211]
Type=4
S$=38000F4
R$=8D63E49A44DBDF4085B9C29728AB9BB9B2F719B362A587FB3C668128175BD9AEA73EED762980403847799E2AECB81C78B750DB4F40C3A7F73AFF6E67E35A534D760F1C325142B83F2F37E30E606A6881F87D7B133723E8FA1660344755349C33E48AD08227B3EB1755FC4537E2559FB7E19C8CA14C36E4DC2DF53476633D4AB78F08CA9FCFCC1B836E3A5E1067979DE17663B29D04915A2827578B1124C6811C61586D67D00B11908B120140657DE95FDC812702B1951FCC45313A76F23A4BA74D9FE06B231730E802F001098A847513F3B7ABD7CE6E1C463FA2862690CAF503BE4D32813FBCB19E3A5E825E4D64BF4373E11EC1A7B3314A6235C0210C0A09E229D3A9F569D7C97262F043DEEE2413D49B7975E5F258318E6F15DDA8C801E29CB91D3C85EDAA21B3A531ABF68F7AE211705DF6F1A4D3CBC25D
J$=-8C7CBB5F0218353CC7C8FB63F8E89D7B0A4C3D808CBAD9F4ADC4083C4F4B9497BD44E38D91EEB0591030E6A277DC5F4F2051263E3F538AA1F09069CE4A67FA12594B5E5CC6472328D021062F5D94B4EB7A386261D6846655808A3E8CED183E171FB831C546462A6E0EC6ABFDAFC87C7871F29D5BAAEBF5B74898712509CD4F4EDE35307F03C708852E68CF8C7760ED7FAF6ED4DBCFA4417714A4D77685D877C7EAA91A3AB5E88B0C12DE464E674A3EC5F2FDA38A917637A5485C1D772E6C045C44E042BD453EC9A436AA528F688583DB43BF397BB047984F2788E74A9E5BFDEA49016E09E19803AC66827DCD6537972424215389E64A47A21B9BB681ABBF5B15732492E320AEF75559C71E05501A121566ABC910FBCA3E493E9F579D28E214D91236F0DA47CC12F960D214543BB45372D0B3DE29E6DB190886DE6F09
T$=0

[212]
Type=4
S$=18
R$=5E429866D89294D5AE7BD70F707267D121FA112241C3AFFCD2EF00C564E7E6746F7F48F971002AD02FA66971F32568507A35E78A2B2D1AA4D1FF9EEFECE6E233A40A12CC362C7AD4CA254209959C45ABFAFE520CCF6D45FC0EEACD84E3786822985C8B016FCD4764E3FD837A96E3BFCFEBBDB31632CF433D73F8CDA44228DC7A5F5B31BFDFDD67ACF426E960450FBE964EED21BE030B91701A3A5CB61BC5508E7EF7EBE555E4C7EB76BC48938EC6CDAA6B52DD794C4B476F4770802E35522DDA3499BE0F926D3C6AE4B79ECBA16A3B064EA70A4936ACDE90D51E6F1CBF26B52F0B63D5AC675A3FD7291C3377D33568A2F436D358F90C4A53FB4F990F801D0F947E2F22FD5CC75B49950871C8B83681A01AB316BDC90DE7E64AB37F8A8EA2EC0C0D1E0D6314917E3D558856EF0580457F76D52E83C5F79BF3F
J$=-A5D8C315E50E74E3CCA24D4E869B1612058B5A2BE4B640628927131B9948612116D7D50042635CD81F63144D985C7F49C469307B1560AFBEF3802B08B045DB02C742EEBDF540E258943205FADFCC7C2C4A5F9EEC68E1C83A2EE28A55BD6775E147EA2475B8D3A37DA27B2148FE75C6BA8CBC99D5BF813106D544B79C635EC091377203275562B0D5B8CF1EB17E00F5ADEBF274939BE7BA17D796CC2278EDD38949E5D83530102A82CA3FD8F83FD071C8316771F3CC20C7F10A28EB08224E291CC7A894D85F871586FAA317BC646BF5E06CE9A62D772633DB644C24B3B537124B62B77D96AD3B9677C577141F7749BD8983A7525F67CE1EE555D797472283899A50BC1B758C6BCC40C7967B89A89E5956064068C0B44BED407FCC00CE906EE28C50D71577D3495D58A28634D5458306FD3BDC64AC5C1DEDF83
T$=0

[213]
Type=4
S$=230885
R$=2B0CA6811D3BBFFAFB0AFD9C02E2CC14F49A51B292E9117D938B99D422CE399C0FCF98921054F54AA9C06939904FE31914FDACE5F663D0BD97CAD97AF8820711F181E77553E43A39D8543B490945B97A5B712532251A77021639C1C74423A0DFFF9560D025EDC09097506E62334DA03F541FA490DC8986101DF32256DFAB60B3DC2754240FBB53C48807E04FD631D4A734DD9ED9C470FC5AD930BA091776E77E79BBD3000DDAFB6F00493FE0A997A6FD8324E0090CF89531058AF8D3B6EDB02563DB9D9885C18A8BF1264AF5A3A18C843DB356F04CABE493CA209B49589E80893F95E08A8586D526B4A93915164AEF250E7BFFE20FBFB1E5C0D3FD1E9A77D5F41F2B6EE4D25DC0119DA34F0B997095AC6168EF7587B034408FAF64F5485F3E1F29D0D117A586FCA3A75B3150DEC5947EE0847BE0B5C3
J$=140F79812BDAE2945F4FA077B49118E558B805486D802F540F2808907807E4587EBE62EA4D5D5981A891ADAF2560DB8A57DC13CCE1C343EABD1DA1519D468C1272458B06BC62AA8641553D95C5135BDEB7683255B4F732092304AC57A8D20412569587181110F79FA4568AF3F8FCFCF417E0AEE62324597E8A3F1AAEEFF2F43E0435EA4D5F90E48A25E2D00D014188F003AA4D29959C5520B44A8484B3581FA9B37C2C48F84EF3DAE41962C36838DF6312EC956EA56E6AE4646991BEC6905E1C7A6512D580B42D2CAF831EA4E0141BDCCBD4208F5DE83FE201C725070D742C5534338374E662BEAD10486F693DB71E87875F081961E1537A1D317E3BAE0B72A5261A3CF1B6AFD5854112CD0C62909355A993597A3085E490E6B98BD26DE8CB2C320D00449817B3A10247938C1CD3DCFB6E04EF080A44AE742
T$=2

[214]
Type=4
S$=8AE
R$=4F5B4B5B3A443480145B3AF5A6D8AF45BC71F4D7CFE829756D12D9AA1289493F04F380EFC1EFCB1458F23DB4FFE24C385FD6D8DEFAF54A68C88BD1E111C1D63134C7D49A86D3F297552BFA12F6220E3EDF674455FC0AFEDCE7C2B864088D4170AC82A7DD3FB21EFF0409170EE2D59A9BE92F80019688EA39D24899A05F3F2416C8C0515E5B36C0AA922519B0E4F03FE10B0B0D51D5087FD9026CB8E1B82832A2BDF2244F73D856850694E07292B4639C5D42CF29ED734B0FF4409559632DB709514987844D8DBBB275A7045FFDB71C2837E7AAD46A0328749CA6CDA5B3E94921F67CDDC30975EFBD1CE00B623CBBE9A7A1D836EB47D977C1EBD93F95BFE6EEF30421E8349464AE84F6A7DA7603EA7BA63C06F78D62F922A1DF5E674817DF0E360BA9D7388C9990BC6DCD7162769FD62063C2B094B
J$=-A1A1FE0BF607C32664F52BD3DF709B1FD2D627685FA377BAAA6CA07A5460BAF5FCBBB09315FFD140BA91A9ABCBBE86362F66321149C0002FFBC2095EC207876513A3D03DD6299DF648542DF7F5983D541AC2E46B280CBED6E321992BD9BCEE7A6EF7F4E8F37FC7A8EF05787EB9BBA808BA7EC174871F32E71D52965A4CFC8D98CAA8EEBD10F96532986AAF75C8EAC9DAAE528925DE8564DAECB825FFD0DF154CBCB40B03B4173D942D12E0E53D7E2326C66BA547ADD1159566F9697EA1470808639B3EC857D1AED904BC80BD43511B18E098EBF6BFF443BCA81D8A2EA86215BBB1E1BC465D9E88F9DCFED249D5A3A6324C31B9F23996053DB313240C82FB0667DD7E9C067CB09A9C99C900DB042B0CE023966AEF20379AE160B0C8D4185A5D458511392177AC14A877F946CD31DDE18A1049E9C98B2
T$=4

[215]
Type=4
S$=19
R$=32C9C9D3FC549C7AEE4EDE0DDB6BF54B59E288383323F192D52AC8BEC42EE73292875CC267A3B52BBE0BAC9CCCB9CA61850461D6632C5894FB3AC3C33E908915407FE439EFE3CE75553ADD7CC67C3213C22D9C5FFD77AD5A2DED42CF61A21566D4CE7FE9C25D847A4005D1513503962657CC7AE24BDCBEDD5361AA003CF535D124521F988C4C006D2A552F298847D6F66D77B69AC5C7FFE70BCA86798A564E572B4B23770186F5875DFDD5A8B4EA04885EC384121BA0FF05DCF5BF98BF407B088EC3C80D29349F19AC81ACDFA0163BD1466F6C3C7F08D5ED291952A3E654C405542EDC75D812B16FF49296689D58CE6EA1B5DEDDAD8FBC3A02696676665E439AD958A697B91AF37D8D09CBA160E1BE2BDD6BDC00CB383862252FCD8D9653F0376ABA2F0A5AE020DCF11005A77C8B201EE6DD2001
J$=-22212A4E14664BB3BA8F520F4FD8817A9F9FAB649DFB550118CD44E5C8996D2355FFBA43DC470AB1F6573F386F434680E1B8750940B91BC09BC0E5CDC38382396621254CF38C537EBEA5F275E29923307A87AAF0174236C0BFDC1A21AF6A26B7DA92CFFA4568A4D9B77B7824FA390305BCF75398CBBB389B19A117D63815185CC6AECD5C77D2C67F8126C88E28DEB490164114A48414A6264C846FBB85F1C4981B1EDA269F2EF249BB40F8B5DC2F12A81A5B7B6F3B093DCF190547C9A70903CDACF51CA89B273F70773A4A0E328BC06B18A753691732E15A836C3405302F37C3FA5A11AE93F5ACA64D33CAE77798947D0C642CAB16CBFD3A045601C72D874FE20565D0B7579F8B5E26B0DDC4CDFB2E92C71A348A6F5516970E4BA38EE67D1A07EBAA6C860B3C615E9531B0957E03A64838F0A2F83
T$=0

[216]
Type=3
S$=2CC0
R$=1228AF2251A341F59B488899B1224F1F3B4F908681D68147174CCB59A8D345CA92C7FED7628D7B69BD83757E24038022DE0A25D760F4AEB042F141B3EE53242433AA26B2088AA835648D2E4C137B10797A57D0F043BE18CBDCEF49F17A25EDE8B30F320659841E344A60789AE3C25ADE8380E2FF640FFF98125EFC6CC722C1B8E65F2678547C6CD85F39A14F35043BB23570E177B1FA477939221B4EF29CBFD3D89C30D48D80069BE16C8E1915FD7A89C501122247FE4FAEEE59F0A87BCFD48B15E34E6DD7AF6EB139F064DFE27F94CC1F127B4BB21CA6BFE7FCD99F41E0D01696136A407C938E65D9D71E1B69EAB698BBCD44909B190918A07886E582416688EDE7202EF56CEBFC3CC5C34392AFAEA1A7BF387B871273DEE14EE10254A662493C7D11A55A3BA4144D275D5A72975D4B8C4F1
A$=-84B750
B$=24C7B73A2
T$=1

[217]
Type=4
S$=60FF4
R$=2FED100ADCD19007554211454235738A15059C7B4A6C228F05DB36BE3479352B7DC78EFADD21552442F488783078756A1FEF7B7EA7CA5B22626C532FF754C25920CB358D09C7168B1B9A6C34805AE4EC992AED09210A6873400F1CFF810C071C4AEE9EF0FF4443B4C112923C38928762BB7E82F387538431605F0F0D62C56666CBAC32BCA50CF479A28637F51A59E42E857B705FBC100BEE354EFF5B39F3F6B3476BBA166C4697057BAD6417FBE410788DDD2A278E6A35507C46573861618EDA4CEECFDDF17BA57C7B36070FEE95043CC36D984C37816F54546A9D9D88BA6FFBC4AF3524588F009386499F9F5ABDB77FCE0A8534C42EF476A9DF1DED74CA840F00710E082EE807254D92B8ECB6152C108E48919153D86A1C178C87183EB3D161F55B408085353B2E88F9CE7C046AEC71
J$=-2F5D536C3E9039FDA4575BD7F2D47FC3506AB790E0B243F7B9F9186899BA9A66052FC26841CC273CC1A96504DFAF5067FC20D5035B7E96765895FE7EF15C248860AA6CFEBA3E6E27DC9E151CB94FCA5DB6E9C310ED25DC949F0709B7E634D83A0699EE916E6ABB5314E951FF0C1AD6EA99EB8291FCE30679166C42874C5F62291E91BBD7F9B5540C659E0FE1D073CF3D4114F2D7BA2FF995B181DA20AD9C62C7CD596BBAA43199CEFD559BB567501E778432EC0C6E02E0C32EA5E272C01EA52B5D9F4BF6F4D598DC8451866705CF644604980DE9D5904F9EFA125FA77EA39BA84FBCD94B8E8C7B8315B6C87EC6629CBF1024C9FA77E62DF14B36EE1D04AC95FC2568C6111D0AFE2A11CB95E5C74BE552FB7F7EEBF6EB7174816FFD836A66E298FEB26BAE1B9ACF6D03E841E00EB07435107F
T$=0

[218]
Type=4
S$=32D4
R$=F16222AECD1D326E6FA1E76489FBD1ECBD4C07C6E9F7B5605C73F95AAAF3E75BA34967628CE4A2D411167011528FCE76840AEDCB6D32D22AB3836845B646B73A546D06793A4BD5B8EDDE668D304C4671F9C307D02C465D1553F3AA0DB6BBE8F299BEF9CD765D683588E7697530C350169372B80FE22A1B418FC2991795B55D3B54AE720B46375542B4A6FE4A55F9507A3EB5CBE5CB96C8074AB81709A753671BA4F6380642ECC7B1547FBFF647E2930526C2E1DCEE6C1C8E84A7F3378F83F087BDFC1FD9E0F85D4B92EBE779CF4D0EEF2F6D23A803217F4C14CCDE5A66598D82E94490449728FE937053A8C30B026FD10609E49A9508BA78936020DFEDC1E2E62967EF06F049C584EB27DFF1803F203D9EC5F563E968ED5A27BB7AF9F58200D8421C999FE4E6771FD4DBFD98C181
J$=-134FB8F8ED795F43A505C412C3B4960C1B094463AB8987EEC6C5B3D1A2B1ADF4E2F91FD6C6BB23F672E814218905FDB8CA5DB306C35E6FB96FF3135A514C60425D338ADC0FF1408FB7E5FD50F771C2D3E13C75F3EA0B05D1B1CCD8B3125BDC1219559E74869537C58586399EEB65E11D9276750A1B4E566933F2E8B10B84FF3DE16D2D9516BE24B6DCA7507CC237106C75F0B4EE51F44F6315B9849FB048A0557B230CB0872DDFB369A1E6911AFBAA5D71EBB926A6EFD430AC3756980D28867AB20F897D2F489DB2DA957B1F0D0DE495E0CFC8EE4BC92E373D1B28F3AEFD2439B13F34D053A0B4DEB2688936709EABB0DEE7D35ACC6D8119CA7D5DE30234B9D0BDE0377DBADF3679DDDF1E826A218E1B264C8DE1CC35360B395E2AD5D0C06073F2A9D6602D480C4D3774C88957EFC49A
T$=2

[219]
Type=4
S$=1D9
R$=82A49B29068E72F93337B1BC18E337B4A0E7A9487A4CB24463D4B01717C9D3459F4693F68E48DE59E132922AEE718D82B6F523118CD385C5ED55BBF3EFE9A7E74836AD72DCFB0A220F15531B29D5EEEBF62108046C64DD6817C9B217A8B7F7DA7070054E2FD34C6D136EA2130BC7572F65FE39674FA636CD6DBD362C27E49835C2AB44C272DB607AB2F52BFF196C6A56BA90F03FC0FECD9044605997D0F5D1E94458AA3EB990E1C4F3A2E8A4B199F66DE7A6A8F8FD8A53215B2B3A419F7C9BAA831A97FAD75185C988A53B07DD187F7EBEBDDEE9E4D6C823D5A06296BD431AFDC0BCE5B5C55FA533D47E29FB9C7A212D82BFBE9C976734C2A2797C4B6AC6D8F2225838818A62CD829675C85D3153D1F38F064DE9FBA2D7A08B7454A0F07A0F96310DA41EC677682281A9DF63C7
J$=-6FB9818365484F941395C593E1E483AD5333327ADF2C336FC4D0A3BE67AC4535B9D70D366FA89D9A375DEDE216279BE5D93C6C691C94E22C634C11CB087DD58F8C518A488CD481D5D72555576550B9F4321688547756F6A6025B25753758557EE2F4DB2D1E11C42771ABADD19D9739ACF2AD2E996B8C0C71F61D2E8926B89C0B5CD38D988129CEAE372543A2D5683005E11916B5ED9F6E1124E291E6745DA1F308CF0E2BC2CEC16A0BDEF6AC9475502451DDED7B9CC4A5308B68921FD98444BEC320E72D79869980E622D7327F25CF409AA08B65A5A74B65AF5C48E5CDA9616BE630ED033B907FED3B6AAEC284603ED3156B2A07FE00324F38749BFDE506AE00B2F5E07BD73A0342D2BC56412CCB6B76785B1FBDFC68AC0D41D602BA2D2200EDDA11F08B7A1DE055518A517CBD50
T$=2

[220]
Type=4
S$=7EA2291AC15
R$=1081B0B75846B2A8310510A2271BBF1F74F5975389563768004F0774737CD881030D7198AAE236EB0A37EDFF6E590C22B1BBD20651C91B12F2B067C0E69D4341E5702DD7C708A413B47D1FE9A8096C0575C74240366F5F4CA32B86238A899219290262AB3A8858946EF58727967AB0E599568AA66A4DA83189394F525F4E81012F1DB8F489F47B3FB28E98A43F64AB9DED7EA886959E3528F8971700AF4628C503BB29F7A260C3D93C922C461CF7A9D543861AF70B9A8E8D878BB69F1196DF550E956D647BC0B2D8D6FF3929408E2D3384F2ADCEF84ACDBA58381493FF26B4658C47D7F3D1EFA2B29F604A62B58F1D44D0FE2F1A8192D618FA950656FD7078D04E82568D891CFF4E4BD624FC2A1FF917456259726D204D8BE441CB8FCAA531D5F00B9AE1D9C99AE5
J$=3FA7935A0C8A0A0971F70671ED111C374F71288539482F8290D9D7EC25DB7BB5D0FEC23F5789E26CCD536171364B6683C54DDBAD063D3DD0ED6ECAA7630AD81F4EEE7049800F9163E72EF066AAEE3D04E1F52258348B5A3D707A5B905D191E9006CB1D50E971933662384173484DCB129B03E53740835EB5CC9E53B6B398E623BBA8522520ED024B7494E232C88E80337FEA35CC510830FE947B6C3766C2DCFE4B9926703C7EE5F15F0FE254540B05F0696FA24EFD6EE1A8059B761BC526E886A6D816D52AB15EF0E702E80E6A7EA421A6B4338A1CD278EAF6CD32F221724E58B9FFF7172A4869FD1ECB574D9F8EB0FEA46B98433EB7D71FF3BC60E22D51DE750D08729AC09E9466A8E80C350606219C0C38BA4C2AC81DEA1C18856ECF00A665E5F77111D0EE0D2DE17DA35156
T$=3

[221]
Type=3
S$=2A2AAA4F644
R$=6436C97EF0B885CBF3CFB8C6589AB456132AFF279F39A1F25610628443B458C002BB496F0654FFFF78F7C2A3A290008D9A212685EA089BF6BD76AC30C8D5AFD5BD0DED66556BECCC33B383DAC8C5D763B823DFC972DF5A57D2F2499BED6780238EC948AEA390FD5FCD586499E783A29112967C9246C959C8F57D2099C73329CD288D1507E7C5E745E11637BB94777520AE51DF49AFA889AEF83CB59C5DC30A5768EDF7697C276B2125D165F2A66A53ED971C6C1B484BBF2A6EE04210CA234BEB3A0078D59FCC6B667960CF200382F020839F2162D958DBBFCDAA8C3111646E5B9A28D1EAF9BF9F04A169ADB675F42ED1E6B66F16B21D02031C1841AB74EDA05E8B3D14E9E29C36C5D5DADB2E72986FA38EE125940969930EC38F91D9494F866D1BA49
A$=1
B$=0
T$=2

[222]
Type=3
S$=18B4F50D0
R$=40E5DE58A2BFCD4646BB6595B08BEE16507C4463FEB8D880D777B7C5B80DE644BD6B1ACA74F4E6523443ECEA80F3F73556F8BB7663B1473BDB81D90AF087E74500B116FCFA5A0B2AE88B8462C372219A2C490EFEB59D2EBFA785F8FF6C2E01B02164D2A68EDADD8FDAFC0247A15697CD7FEB8DE4BE327A7008D71C256337BB719A0315290297B79F3C76FE88913D0526E57FB0D56A292B82E19BBA07C6D3AB26987B7B193979FAFB4AB6A07DFEB8988AE79C044F8FB9760C3F2ABC137B102A0CE3278F6D0BCC241DDF2A49A3594BEB5C9D74E68349A11A176ABD2CB0A88C426FEF13BA0451457A76CC780C5158953CA2CFD7DFB4286D6EFA4D0FA70015CE47439ECC4F6E107B964178BEFB4F0C9A720BB1B55C0B146F328678E429EF66685
A$=1
B$=0
T$=2

[223]
Type=4
S$=2A
R$=18B917C03DFFECAD0EC14B453710BC39433B87C491CC833D45E476C539ECEA01CE412EC707FBC574A63241DF6E13CBE38ED8A8F025FA64479092FD598033C5D124D5BF9D532E7E28BA1CC4B7E8EE86B4A32805B65D9136616463CC9210D492EDC3941F7C672ECE4F2ED9E87CCFBF76C830BB423EC25C5F67A1D80AB8E8D847683AABD74C9345FCCEF276795898DA4B0595825FB48BF05E4595AFB6635124C404E5062DDE3FA24DC47B608ED4DFF56F023BBC9DDB4E63E64B307EB52AAD2FD2256A0CE974C4F968D5E898C7807D9B18C80EE21106EBA9C55FABA774129F4851B8D90988F758309A7BE9E35BA1FDB3C7DB043A539D717B16F5E5A162030A38E4FFC63DB2B1A57A3C5F6E94CDF1C34E555A7B3ED69FBB7BFFDB9B83F4E2449D
J$=-F183D0ADB774677DBA7EE85835E444993A49E491E99D8491F230BD26CD947BCC448AEA403E82ADBCF62FDB420E7B75E273C0BA374E0F57D7FC239FACFEEA743213AB88918C430D4B94147C49D136397688786455A379BE4A31F887CD1208556F993E6BBA5E9DF89127DE5964FD9837AB3CC511B5FE4641C9EBC013AF4AC7BD7C06576483D3E8549012DAB626104020DAE05E7AAAE8903CA91F115936E569ABF181E5D3BA89A5702E889F8767837E35B465150762F72DA3E8FAE1D3AAF03227C1F8CC71638AAAC7624D030F33210CE9AA533752873B15E78F25FD7940C2AC5E9964B2C24CC0073325D1BCC64AA8F3E022CC466BF8FA2E6383D89D2117817188A48845C38295BF43F7CC396D26741A3935E5A8C5798C31EB1C346DE4CABEA0
T$=0

[224]
Type=4
S$=144925
R$=137FF579E1CCB07EC366E7EA80AC4D3B8D89A396547F7B5C820A949EF0DB8F6C8F6C9C74D41E40B91CC2606B37F080FBEC23C2F658EF2928936A106DD0F06E254999614BC6C3852A6A1ECF002DF06946B0F100C46FA477DB5EAD3C324048DB17BD4ADCF291390837D74220CB69797A1B54884D818CD826050F12DB11721F66960D75F1A44596E2C5E5B70284B79AF325013F3309128C4321436E5E6F5CEE9FB3AAE426D47E56D7A3A4F9A88F501F0BE21111F5844FDC2B815B3648DCDBD5C2E9C6CD03A20311600D71108A5BC069270C465F618385B06BD785765A17EB28B7E8209EAF35FE68FAA83C27CE79AABA4222E8B1111EDF1981B8A574D214D1BC837D28D94E38CFEA1F1C1F46F7EAFAE2937299622F7C99A435CA3D24B1B
J$=3157CDA5698AC313A62A8C1464DB8A2F4CECAC9903071A19A17B9ECC1A28516228807C442BB75C6CD84D86D35E92ED9F831825C43B0051C37B47B3D3DE4117B468D92228E2F6DBD29A29B343EBEE9E0BE3AAB10F59D1C06BA1B3BAE1F370BD5B01E8AD7CBAF023657766C077A3C7B13090EB7F5B1C58DA3EF4028232BC7D5D07AAAA5D71E32AE1177D7D9514C0E97DCF6DCAE8B1EC0545E5D6E6322B5FF7DBCF92A61679733CD204EDC51FE2DD5F128E493D312ECB4287BF07FEB6EEC0170A93E3AAAEAFB4704CD5155FA9B57276040DBB97A315CAF7FE923673D3B237B0D72B27856D299CD09D021F44443B287D27778C6EBE22E4297F211B1759B600E17C444E633748661A229AD5AD513797F68F2E8D2B43986AD79E63BF63325260A
T$=1

[225]
Type=4
S$=10EE25FE
R$=126DAA707215E9A57D8F5DD21E42DD08A82B32B2A06B57F53E8CB1E291BFAE56460405275EBFFCCC98F89C96A26E2B46D579816B580335CBBD6B4BFC5FD14172BD8D754339F46FEC446271C2BB6C3A95A1919DB4E84B28C7525083F2985EAF1D187022898F071BF8C178ED9648D6C531204BDE6543D2952E55DA646065266728FBA270D3A1E61DBD3CEEE7BDC8149C361B041C5259BB0539DD512A9D529E1863C05EC1A11B823989B1CE3D847BA1F877190966264F237A3C5D3CC0F0C4346A0BB87B3FA4785117915000CBB6B7DD7C3BBF1A12BCD23579728E882167AE733548377CB105D4F5A9BCD2AB64645A686CF87BEA3A882C5F7BE8B85872BB85BFF1EF36C494C3D661F2E8831CFAE915938B7F196B065887FF78A3
J$=-986AF5344FC3EDB0A3D891FC679D9DAA1DD8AAA8A9FF917185777C62EB9443036897F847D3917B8BB41CD21E718555B9A5C80F4FFF0A3EF0822030A5D5AAE8E902EF587159232DF17B023979230439B9FA786C2CD74D3A75B602F6547689B2EF8E3FB25618A7DFA0773DC65F327EA99C923D41441B9D6CA92BC9F1FFF6C9DDF6F5899D034FCCD403A55C1DFD94181B3C129936C0D6668015C03837DEE5248307CF4CA95BAB954B8E82B7321B0371F54C376B7276DCDEF63D6ADFD9475716EE6090E0B2D0CA53DD4B6A8EFCE493F3D1593B7B0C9E6DDEC319BDF1E0DA90F8DADE0FC5CD621E6E02BA3EB2AD55CA34FEA68039E5D664D85F6F95AC4ACDACAB640A75A7F2CB2AA0572D4A882244433078CA4E96D0A568B306BAF656B8
T$=4

[226]
Type=4
S$=CA2D6
R$=17559518430DF9B835E7AEBD7E00D47353EE81A541969D017A2FBB26FFA25EF6BCDF6BCA50CFBB89CC92FAFA2B84B239F8F721BB3C22C2127DF62418FFDB20EDFA228819CB41F232A595FB503CED88D958C513FE15B6926E67EA42EA6F9C12C9D755A97A7ADBFC7D4F8A14E52C001F43E8B9A7E8159F5DDB5792AFD80CF742F537075DA6898328B3D4FC3C3E41E0ADC76C2BE19022E83D35A43C202BDFA419B1F59F9AA57FE2D5DD796490120351AFEEED0909A508A32D2211626F0ABE2953DD0713B8E96CD3F93B1BA28A25AFA2D892E125EB807BAD5E6689ED319D5765E85CA823D38EF3A3F4415D2767B08E73C8343CD371A476761068FB8A38C3E9C19D33ACA408E13D219A30266B040893C62CD44918B75DE97
J$=89E2D712CE8D25B7B3722A1E15AD007857B0312706A4CF49E95D58B60CC4168A8169D6D10D6D6C1D0544400CD777B3526EB3B2A463B0A09FC0EDAA17142310389D68BED18426AC7CF2B75E934B79C6E04836207EA20CF499FB06A45B9C3D8F788283F2539BC44A29039D01A878087F28D193D6C174A161F2D21308E21F784CF34E80628EE3FD3174F6CA3654F1557A9069328F0D23C93F882D715AFACDC54AF4D22BEAACB57A0FED7DF8990A76FC884B9C8AD9769A6706330E7B16AEE67FCDC376AD35F98E712E24448D1F202D1EDCA15D0B690F7678FF1A1F5AB8A1EE5F4C67F40AC1A3CA3C31ED4E8145400DC30FDE7866CAD6EADC6FE1B63CCBBA090617F6E265222488A40A99B4AA32FD8CDA2FE39014166A40C160
T$=2

[227]
Type=4
S$=2D1CD4410C
R$=846A37200422545B0C65D3FD8476528763B5EE87A14D244060941C09E4B0F134E1CF080C5EACDC389222E0775A4BF669C60FA2AC130C2B871D520884DE3D5594DDCEFFCD5B0CF05A72550096D27FDF1F78B6FD8119D1E052424A7FD2E7564B473B71D938EF39EB8F328B0DD24397319B11CA95B6F0FA5234DD11C48F865AD8C3E206710CE4FCC097F46BA188F9ED7F68EF1584B570AB6CFD18D7F9E0E26E4F8BB34D029B0D612795A0280A19016C84B22496C7DB380AB27B3D1613FAC9E43D63E1E4D61C30C5A38E128DFF4D7278FFFD996BBED59480951526D818F2B502543AD69C75CC21473BBF539C8DDBA41DC8B647B87EB50AA75EBB1C39F7CBC3A7ED17A24E67E0C8F39ECE3466FE8A94A67D1CB
J$=BA7B04ACE1C747DFDC594392DEAC0CE947A9000E102C0C60ED56DA244C3465D5F9529968FC1DBCEEAA1DD76E52647133CAA807B87299D1403CF2B78C90650A25401E8F0C39103C9BB322E6640B59711E052DEB9F74A13F30CC1F630ACE6EAD98149C1F62C39A940640102ADC2E1900DC6C2B87AA7408BA1779AE504EE3A0756C348C8338052DA3D7F133945DAFDCF21855A378F2B2CEF99E77ACC9F74095C703E5B0B2554E7FA3FDA9253424744E40069D3D2712A148946493775FB82B6E14C1546C854B1103C478E15454BB11EAB4F9A2F73353D72943C4BEF99DC5C2B056F1608995732E5A493B44ABEE1D5B520D580D989407DECDE60ECDAA6E43C0F18E946FD324120776CDA8E40935F1455694DCA947A67243
T$=0

[228]
Type=4
S$=808AD3A
R$=107B66995DCA1C546F2E43CD5990F7B0F42C2E7CC9C44C4FFAAD05C474FEECE0C0C7733F8A09FBCA9A4B4B48C49D75F8B3552E0154A292FCA1C7A756DAB98193B4FF47C13FA6BDCA42F1CC346CECDF6C6DCC7AB387CE7F2110F39E0D2FA41F72E68EF15B132CBDC198DE3E21DBB888BB206AFE041D377D25B15675E89F8E7BAED1C9D82B96FAC05D88781A93B1C6BB252C3DF647798F69873A30A7BAF8EF3EBDB949896D3432C8A281DC9E7EACB73CCA294642A2BF756815B2F447BD123F5CFE4DCA99C46708B85D4452950C56A7627B63DBD311004B678F189F17365C9DB661A257E5F24ADA88BCE5ECADB08BEB4E38FB9E3563C3F5E7C307FFB06CBD8D33C6AE352F1A8C0EFAA661E010D9015
J$=-35E26838072B5B3988EF917E6408320F5B3A8A0E891750FFB47C4E18B4B9CD964A222D93BDAD431B78D07D579006DE77E68C2950B93C784702E930727C356794B2CC91DE82D11FE5CDDECC282323C6C7BFD6739E83395019C20E045F49FBC89FF281096649EC34F2E143480A6A83265ED0EC3AD1D09AEAA8161763B7EE9ABD2DBF42F5332CFAFA71A92E31F9131F5292838E87B5FB26318FB437C2BF513620FAA43265FB6B7E20C280E02BBD88E7E7918124DC37AE2C64E61568A9203AB7AFE26D30E932E17E17294154F9AB44477D57100A4D683462F9BE2F4ACAB3128235671A10EE9998F3A3F4577AA414429C7CBA72777A17BB6CFBFCC04724C2E9140BA8FDF97320EFFD1FA70AE18ADD61B06AC3B
T$=0

[229]
Type=4
S$=1CCDBE1710
R$=927CFD9560B8A84591CB2ED7B42204221FADA1090CFEAC5D4C4BB12244BE2887BC8AF993574EAF11E90FC14B3F3C8F8CF28F1930EB6990217531A0F270E10FD88E26B51D1785B0D6D3FA2F5E834680C2ABF0C6C96A13B7AFBB68156D537454117B67896DB991426562543AED928BE3D0F949AD921D2917F9176EA4EB933FF4356BFDFC13F9D569E72469BEEEA6BBC242E814440AD78062FD5F2F9C9E7ACB1D9018AA07BB7DDA4B11743123BD34F0ED4848B7B39E3977506B92B87A78848285561F912E46FB6634B81728E3081FEF3FC92B7024B0905F9CE8D32C923C6DD2AB4C1DCFDC4629E130D2C6C0DA5905625473B0A02B6E5DD9BCAE78104074A467177A9F34E88B1680F983D
J$=80AB514FD764F39AAFCA3C159AEFDFBE0039F3127EBEF8946C5E308766B10E4041B01C6A71036A62EFE0BA6960144C2ABD0302A76753B1E756414F3E733B5E520D3F1C7F3294CC2530820867BB6D5D8D15287B23264BF1081DBAC806EB7346A86217EC7E3CAC46169149CD93A4F3BF99E45B9928AF4F308266518CAC3EF992BD25A14953FE9753BAC736708B10B8D83DDC0241B5DBAF8F8C66C00BA854AFE1A61CEDFBDC0A3E88ED6F72D9B299378CADCC7BA347C610600181CB73532826EEC7301A7DEAA8AAD209157C5B4122A07567BFF561669331F3CAF631F21274D7366DBB9AAF403B43FE2D75C4E5C5AAB87A48A96E030AF620D143E2DA3C0555D572DC953554661BAB7C1EC434DD1128
T$=0

[230]
Type=4
S$=30FE8
R$=2FD6AF94312E20D9073ABAE3AA472D530F7FB344865745671EAE8D8CE920A85B45956320DC3554EBB6952EC905E78C2A7A4C97A1AD3F4882B21AE1C903D40E472625512DF193B3D0E0825C99DBFBCBDFEE04ED780ECD6C10482431E6882F60D1D0AD6BA71FC013B9381028A269118C3B77CABEE1F6510A4F0A1226BBD290E13CE90BB3526E747C8F0E29C96C14649C7070F6C1EECCF7D4A0E947963CA7FF3BE24EF381DB9AA5A1AE66D7E1592D6CFC453053D7DE5B199A1200E31A4443D43EC4CB66ABD38C9420EC165D5602AF77C12BCFEE589A69CEA1DA5E2133D4943F8A5E4BC13E5667BA37D7ACF1EADD14D761B21BC14ED1153EAC21DAEE7537C80428A5091EDFDA497B7
J$=3AA6C364A632239C1D63589D3A1EAD1D40887FC412F1BA03CAF69080D76A04400EB471B1EAF667435A7784080A5CAC06D1575BDA425F28387FB830F39667D453E3FB6CD79B876DE653A945A02BD8DB14DA85CBFCEE8F96431B75E39AE542157515EFA5BFD0D37847527ABD45BF15B1AF98674C2340D362628488A3D38F34542FEDE9A206E9304740B95A759D2E6983E72C968CDB790110D20DB10177C4AE94D1CFA63060E4AE1A6803978D10A759FE807AC0042184340F02277E74EF84BDC80EB4546AE8AA3364D89AA3B2373E5E598EDABFECC92138E3B29262BC46015794AA13D60737E6E82D6E42E29D5F6D9692EF30BA16AD53D3CF1CC5C3D24DE1C1C72FE27F311BDE84755E0
T$=0

[231]
Type=4
S$=16EC22
R$=216446EF2521A42BA79B759942C0A728C7D573156CEB0DC09234F005E04B81781C3E3B0F9D5F35ED13B648DF22C35D90E49529FB417717D5DAF926E44CE91501773186D18BD71B817FF441675A91A7FD7E8B6E8151D41B58DC986C49BBFE63B3621DD3C8ACE831117E5F44FEC09F49C0D0C15C81E17413B2C821AC3489F3401BEC5351B91AF97A2C07DC7CEC0B64D4FD3ABEE71862C444D794057BF9421111E9CF2A21D2D364D54AF6AF968D65B3C9BFA689C58DB34AF27BCDF46EACB77C2B654FE604D06A8F7508523611C377D07180F7829A7D141561319CAE59BB5BDB8640729F2FDA2FBA154FDDA43FFEE212E8078B23C842925B9E9A434722C0C284B0D7DC51802D
J$=168B1A57E791C406F45107999F781F03A9235A9342A0D103A8A59EED24C0F2BF446548B20D522C9A57B0C4CE2574CDD9D372E078D3D1DE0168830E260BE9ADCFEBB46D0DA1C05A20F2B83CB6658222B669DF3FC46A3F0B4920D655A8AC6FDD164C114A64DAA2A450CDF33733A7E4D6672AEAB9A4288B0DF33A38A7A34F61A35655BAAD0CA99C45572DC7998E1974A9BD5DC85C01B04342A8185928C68C13F7949A44A5AA88864792E0BE5FBC45CD8A2C048087AE3AC9A85013EEB4D3A958E907299BCD30ED7A81E94A18EE3C1333A25732CBBBBBB66A43911A2D7F35783573CA8560BB64A78CBF85B2F64C190D41B13EB07B2C562E4B3209D51A738BFFFAD6200FE95D279B0F6
T$=0

[232]
Type=4
S$=10930
R$=203C1E9621CB299D5238126FDEF0667B3BA1967EC0637BBFA19848E80C5A065DA00FAB1B9022F4C4485D6E783273D558C5031D5D76C3EFABDFE04A3A54FC47334FC4A809B2BCF384316E1DB65F08898DB87C76FC253DF2377EBC0C9618F8F46DB247DF73B5D1BA32CBAFE4F722161E884C826E2D9E556333601E934B465CCB8DC5C9FEC4C0C0C7A8AE4E614BDB6CAD2213D921703AB76D51B6D5B6B98ECC4097F8695A76DDB37F137220F7BCD2C8CC9FC4A028999414AA7C415CE06F3A3E08767CB4F7A3CF43C8D25AD14BDBB1A0B370E96A221460B821DB9ED424BEFD8D87A577F3C0CE586450CED5D28FCDFD49710E3BD187C27B8B97D93110A60736F7F548BEF9
J$=-23F0F993982FA21660DEB896DED2B0DFF8973318376BD61A63F8591999C3DFB4DAC2EA07F11A98C463BBC05B0896008B929DB2DA2D6BE56B8A33564430A1CC398CA567BEF950F19ABBEB97FF4763CDCAAAF60DDFE3BE6857F5F5B92C076F462AE93720C67B68855BBF938F4441E006B78CEF2AF910AFB8416ADD64DCFB0C1A991E65AABE6FFD26C39113B6A5FBAA885F2C906D02F6903157075796616ABE827503E41A45627F378184FF012117398EE84473BCF6451BE5A65700F9BDD79613D88AF190C38EF63862C9FFDC67F2F949ACA7ABA2130CE1A42936099E48B4C1C879BF7B6CC0A554DD34A2921D76B9622C2818EDB5507CDB2331B358EA2779BFF3D8CE7782E
T$=0

[233]
Type=4
S$=76D0
R$=45747962B9A9E50B54A35ECDC2BAF88DA1BF47C4362A3FD41CC0EAA7E5D3133CBC2024DC730794D78933F7DAB7D9EF3D95A3DDC60412B73EE3518F1A2ACADE1790892858C4962EA1350AE38122F3498228A3AD8D4F08193EE0DBE17B6DF679DA728847000C89D95FD88ABF6B9D9C55B7A7ADF91CAB79A15BB56210862E4C517443433C75341A08C800B3A5831B0C2504A01F8BA9DAA842FEB4E9FD39807FD68E542CA02FEF7036C61F417BED31AC459AACFD61816541EFE6DB942567BC933E0C157E30F061820749B38427B211409F8CBCF58AE240DAE96CE92B6ADE4D1FB3989011F6C5F24BF19296A93E7CA29DFF701F8ED0DEF557E1D54E6A7BE8EE5E1A85
J$=E806224FE96753320F931D15478887E37153F84380B276DEE848DD8C515C1AA65CC3407AB64E88935E1E49DF5C10B772D577958B9DEC8C69C6862489FA5BB10C81378A80E26E7287157BC3CDAC5345A7584D9D677A1B1007F2409E8B9935A5FC925DF3E552B7E36C4BC57E85881AC3D614BFF8B8FF2170A114F17F5DA943363C3E772B9DD2361740B7F5C7427AB49D73182FD0720AA70728C69A2FAA23F8D85531FB0BABBEF434DA8465D54A7CFFCD2169E37BFF9697481972A49071FE90080AB42A5730FB71C8E98FFB65E798D8B3D6C12ACA22E09D4E186B6390D3C65D26F609F1171280FB90D5354E8448DE7FBC7A5C952408EFED1851A9582FDD604AB9F17DF
T$=0

[234]
Type=4
S$=85F8F04
R$=84B7A936BCCAD751925ED642C7245873A6E15AA46723B1F55924ADA58B874ED8C511E6294115C70D81161EDB1390239A209037D2F13E2A944D5C4582DB06FCAC3BC76DCEE1E8C39DDA8B2170ED8E4A88FB2AEF25B6050E020C781141818EE62C7B0D242A36C4AB37A5709C84EABEE9CCFA9747F563146A87E2AE15EEC9E3E0ADBFCDA665CFC05538CA49C115171E127F7B15D5CA941F4FEC3605AF949D874F8C2C6C4A1603B1B58994D3AE7FCCEC41BA94D5AA74E31E6EAB3EF8CA01D6CC1F5C0BA9F4A696DA65B64773F85B2EAD5D2060E8BCDB765F4AF1340B0C731384F7875DA182578A241DEDEB345A3B184C69F91CAD7D9CC6D782057C0C50CDB
J$=1E2931B12535884749333C4FE1986DFD6D1714957602308497AFBE7A25964C1C968983B4D3C115CF70AD6E994D65ADE196713A0B337091012A9C6B5DA68E8BC0F2758CC2D7EFFC123267E48ACA34DA5F35D471091A097C151A4940FA6FA4FABB1A23BF4B2F6F249447C0DA1FFDDE865B826F7C1C6EEFC6F5556200621E835E4C53784C4BD623FC19C3451341437562F6DDAF50B65FE158BA0164BB91D2BCE1D5ACDB8EA15872283A58B497C9C850F58496F407CC7CC75580CF23DB4950084B173C35CD4E7A9FF7836032054D56B7B24DFC0D72A59C3287B0D4466C4C22980DE3F3832E2E759E5B9398AD26DB789DC650A7B9EA61B0D16A76D812BFD18A23CF
T$=5

[235]
Type=4
S$=13D3
R$=6B1D89D51CF02F118FCF715ADEF92A95F077BC51A3CD1BDC9130D25DC295421BC283FAAEA3677B4692DC21946A62ADB5587A735F8B2ADC190FE0BE145D0A20ED7956F519C856927B1087B278B406E4BD0BE37F2F895F888E7DC7DC4A75947967F2B97160DF60BC3A6E387C4ED38E54E2FA5F90966E89098F03EDB5304E333650A7F4859AC5C32857DBB9027523CBED96A4D47F2C26392E6303FA9305B59B23C0B3514FD57827BD1F90DED68D0B0DDA61D3876E90C76B8E7095C17241157B3911612C6C3A23CA1F38A5B564650B5D684E2B9D485C80FA078CAC776F3F6E2D9E1969BC97D6AEA6ADDB2BC0B202E9AA8ABD998971820F9EF17C59AACF
J$=-3FD5FBA9BEA373DAB777B8CBF09FAA0400A84FB0764A0094A5F0FE4AB9ED7C0A70C783B91C9929597E3B8EE4DF95C1E85A4623A209DC82E778569554CAD2D439E239891F20F05C0963624A543C3982C6CC3EC5C0B5661FCCB53C902CEF070D26A3C89D7C70566210FCAD50351B5E7E5619A9F89C33C2D669D5590A77D0D79FC69A9F7BCC31D6E8410659667237FA2D6A79B0847C7D9704E8D84AA134003011669A19A2D76349642CD8C715CC611CC6D023C57A57678CB7A1C40DF551D4BF1E5107766E91F7611BAA8EB00DCD684FBD1403BB1E0305F60FC71393DCAB456D241F4565A5A18F163C144DDB44B75E7521C2E58735951D932BFBFF01E4D88
T$=1

[236]
Type=4
S$=5661A9964
R$=13D7268C03D2A08BD547C77F552AE15C17A6940F56D18EF2D3F4F248CAC8274C7DCA7DC9ABA699BF0B349019BF00AADEA75C2E7F5311715B13D53675902A39B649532D20F1A64A85813310D76EFB9B8B94D53F2D1CA9ACEF049B69D7CEDAFA7CA26BEC1DD038F7BAB31DD0142C8CDE4CD6A215D3D22EF87C09599316D151C58354B0862984527A7DE29B2A517A4236DD4DE4857F4798412A694D143C873BFA53A1F020B2F29349D124D99A654E3E1025C621172C245F84786CE736E14EDC97B986E95E7D6A3A986AB4FEB803FE27123F76FBE9D6702D3F512DC833788551DA3D72BF327C6FE6ACD9AFDB8ECB66938E39306B3977A33DC9
J$=-1261D37612B323707A52F003B2110B751A830C4A722C4D54AF29964196BFF3D4DE4CBA18C9B9D7FBF133DE970995B637D8A16AC43F2E7999284C88B4F166086C90DE0105F979FFBEC85F2FE3390C8C7EB1320562736F7191DD5270A48B304C5DC2D27DCA04A0ADA87B7D7E92414C9CA73DAA500894042B3CAA91883ED6C122F06EF100C28F1F72620F028401EF3F2F056390A778A82685D9AB5E6DAF53FACBC81ABD49C2C03594245FDD2640B69CB110D52339C509DF52ACB53D96B25BBA3ACE713B4C8659045A197B9334BEB072F5B0D388053E258CD974A032D48E88C4B2900D83E021D2BF76FE9DDB92F8147F95CB5D82A39355BB71A8113080
T$=0

[237]
Type=4
S$=10
R$=13D7268C03D2A08BD547C77F552AE15C17A6940F56D18EF2D3F4F248CAC8274C7DCA7DC9ABA699BF0B349019BF00AADEA75C2E7F5311715B13D53675902A39B649532D20F1A64A85813310D76EFB9B8B94D53F2D1CA9ACEF049B69D7CEDAFA7CA26BEC1DD038F7BAB31DD0142C8CDE4CD6A215D3D22EF87C0959931FA9C1CEBA398EF444D8720769ABADDA96A273499D2F2A3BC6615C617A9DB3F46F4174FDB226E91FB287962C2E6148D897A5B7EB86ACC474B001E02EFB046215AFB3F0879854D0C65B2135E7DA04FA55FCF943CC3ACCA66C7D3F654F587A6281EF6BF2033ABC91C07B03DA72C61F72B77DD044FFEB80844FE706DAF
J$=-265D9CF73215EBFDEE3A3F4C961409A5DA3FC3AD4480BA2246662B82D0B8586142E64742BCEBD31A5E2EBA176B8EC98C55F8086331E8E71500E0A177D0A8C4AFAE6AFD339E01AD675BB34F009D7F2E06EE57C42E775E09D48C2E5AEDD19A61D31C216CDD357890B93888FCD0758241E5E7222EF3F12B6AFD0C5D3D27E338096E2006E1D1D6AF32EA1C52DECBF6911EE1F3DEE5BD720F9B52492F3F58B7EE340D2BAFD4872F078F1D2B42A904E5BD3ED2F5BE3A2C1C1CD99D02B3BA2B3AF4013DF33A5FDF093FBBA911FEC7617F37E1E744A40A818EEB628033276B34B11282976522DBF2C5F93093C9891C066046CA9F09425A18616D6
T$=2

[238]
Type=4
S$=DA8
R$=173EDBBC1031F168AA36CEC9E8C38566A01A740FA0E2C71DACC3993AEC69A046DF8911E95A644AAFCB84779FA119F8D150AD9CFE9F6BB8F29DF93830B247BBB55A028CBEE8BE24EE6E5DCE9B2992944376B967E52F0E43E06320B43F0AF60415D524D0AF8669688B124BEFB0888D9CC378D555E98789A1AA83A1C5B06CE3FFED94A69D688BED31A3FBB53A53F43567A68AADE4C4E73CF15BB37CDFCB113C630E8FD2735D7E48B62B19D43F47C49875D7C3A7FE23394E8E720A4E73500BA43E50912BA73E371225CF5E5EFB886236CA614CBA8207A27ACA80346649F8C7B22C91BD22213FD219DA4531FB0F4CCE7A24CE4F9781D06D
J$=B3C003C3E6AE0C2326C54EDC5159F5BAE1092552D30731072BD5D46C70C514CFE2C672298D1F8A49E636BD4CEBE0F872DE3EB09148398F4532CA17DB999FF812B649836F4A177C3D3570469FE004557E38EB13123595EE5368C9562A2AFBEC483713C8F353F59E63CF3CCA80EA43DFAAF8C8C9F4810AFCA14367A923D1FDE01A445204E00E5A3AE305D8C2C3A9D520F9077B39B26A98921A6625C607B7EB205A95B98BE533B3A45E6F9C95E257DAEDFD456E56D3396FC45CE36F10C10D8ABD54B00DCDF406E97345F8FC8E3418517ED3AB13801877D621C8F2779A7BD72ACF2A7DEE8DF4E3D9651DA5BDC58E42F161BE8DDE80BCC80
T$=0

[239]
Type=4
S$=2C648376F476
R$=860CF3691AC7F5675802E83770F81FAAAC6677CF7634DCA89EF80F02757957305D11529785920A232F3D8719881797A6C9207AB73752352F07A7892030852F1A74F0602BAEA444A93EE837787ADD4E8E86FFC7AE9F664F52055D996E8CCBDD747591858F3BEFF8A5727215840BD75521B86395A172B0808D2C50EE62A4433D99907D6FA0AB195B6C3ABFA14BD32196784AAD33BAFBF9889FE59638BB1B2CE470914AF0A06E2076D4B427C054A561A472390BCF24B9D512998DFF126FBF8B5CE2830E77A251284ECD1D23B7FE67579ED1C55FF15ADE8B71A9608E063BB46D6CA67BFB6D1A78F8C8933C9B856CFFC311
J$=-7E42EAFB5F15FF8E7A2D2AE3B8E1E5AE39DA6B736BB104BEB4289C043C117016B9C5594DA21C67C3A2EE629A50AD9455BCAAC351DF0D8E3BBEB54787BFAE10B5BA6E37E5641FBDA0DE623681376667307F891DF02A9D5F8F2B5F51944FE4188C88AC70FD0C8A8F4F83C8D11AD78C1EF3B555676B2DD37FE2E06B675DC2EF073461E6ACF88DFC9BD2B4B910D4D4DC5302CBAB600B57863064FF956100F093A2265AF12DDA55E84657A26BF920DD318500B3CFE7A59D18054B4BA4D390D0CCD0FCD4261E6794E1A68975AB25457BF5B68378434DD6CE2FCCE0B564FB7944F50A44270C5132834DEE88B1B89C7852F9BD2B3A5CC09A8
T$=0

[240]
Type=3
S$=46352
R$=1E8CB08541E71E2D1016BD6B8B67254CFCFA2C269927648A3D402839CE112C6199D43E24D7992F6E8F1EB3EBEAB0FE2AB6B2B63F9084A77B2FB045E83EF253C58E65D83B5D9B4E662829CC0B32ABAC030FBBC7D0B9AF092D27A490B0F1AA640BF2B82426380249623CDC5834D6F2A902DE5E750783990A9D6F6A84FB4251706C93290053EA84FAD9DD55F04C6164FD925749BBEE1EF1C5664C062B750734179A36696F6F0F5F179F1C57619522F885FE4DD79492316BC03AAEE7101AECA1BAF65494D23F923B006B27BDD366850A186C7B4856F36C1D9F57E330E1607B9E0C6E7A404DD2FBD92C3AD7C5A34A71
A$=5
B$=0
T$=1

[241]
Type=4
S$=1A112D
R$=12C058418C54B711690DA22308B836CCB6FB12EC854F19940EC4F4913D7AAF750006DCC9343880534387DC16229276F663E4ADBD6B74C3335154A1FED40C814A7865376EA502F32E72FE241011563107B99E0D6FF4454F178023E3CB0F8917CF6E5FAC59DAF443B82DF98879DC14FAEA9F9E24F84746C2FF7B2E4C41DB858C033ED8ED6FDC87D0717FFBD4D5E1734B3C193D8C02AD351ADBB559CF00838AE665D8926BE7BB0F4D89A270A511B12434E137D08ABEE64842250C2F18E4FF3CA8B7A8D841E0E5F164B5122FCBCEB30AD7F8A4B84C7C8F0BFFD6E3522FBDFE1F797D38AA7B5FFA0941642A9B1
J$=D71B51BD2EB90AFD39CC6AEF20937B219721FC52120B554D29C2C9AED2560EA307D6B9758474CF4B4C3AA9FD400EADA2A80282C8967558415BEFB3BC057CF99FFDDD9B79C6B1BC6409659054787B17C068B98A61CCD1E7EA132024EEFF8EEBF211D4C9E398D6D44B18D183F52A3C60F142CDF500E5A5B5C647B95F6B6BCB9CDF76229D28969CA92B8CB60A20814716A12F2F8BD220DF7525D527527C64C6C04F8752E12CEC5603D921E966898EF8F3118816F952C7C5B15AF534EBF73F6B97A23316DE76D97F944AA9687B23F4C1BE5339FB637F1570FEBDD5064A43715388D1685049B7CED4B3AC85F1A650A
T$=1

[242]
Type=4
S$=8CCC
R$=221817E00A9A1674257BE8F3EE54A7069CBAD7D5150B92EF7C36CE6F106956E24FE14B6FB5664E437841E1FC704AEFFE6FCC0D0CD65B54E2269D019C6C9D2BF7A67D56F3D90AF5D8C24F2DA7A7BF1E9866B73978F873CAA49B5F3A58CE349D0B7E902000A55FF74ED29570429086F7862D2884E7144C449DCFBA3C42C627A68AE77D951E1C002B732834C179ECAB1135341C29C5F30D2ABFF6E438458B12440FE14591A081885E03748DE0D8F677B6D1C8431B007D37B5F4F8170579DA994DC814515883960AA373E51CA3E0C250BD53266584AB55DDFF07C957BA050375AD16D9A844F5F843A4639
J$=6FA579A100BBE531543088682FE1875B4CCED00A7A40B8747E5E8EA47717BE3D4BCB4DA5F417FC396A281F541848E22DA66BDE32F7582F390C48440AA2C211C27BAE3AAB427FE1E5D08ABF746FA3A8E12DFCD56A86197769409AA393A6390319278583F9002BD7B2FACC1A609708EF5F5250F70B7262A9DCAA6B2C5D4BBB27FD0BE9DB4B18668DD437C11CB0854B678192B40A05735F7DDEA25F6E567F406E5CD62D36D8929D04625AF0EA84743E53E6DEE87679D1E322D2ADF3BF61DF1E53B92E0F8043067ED7C3B0FB32A4B82E733188D2F53B3C65F6AF9E8948115FBE8DED5BDDAA638151C05A7E96
T$=3

[243]
Type=4
S$=9
R$=3C9C9C38F667445CB46A81B1A7B2F00BC14C2A5E5E4D76FF15B6C453AB65EFCB38ACF7E309996EB0D5CA754F008538E0C6C01733443096E761171F4EF9FAF8D4B63428CDF3A1B50F9253DF62F153C49D28622D48D6232F5D85FEA09DE05D88F7FD72000125FFF08C2109AB2100EFF0EE892B96F002D174A9E27E366EFFC35E53B9B3266D819D4CE1F49A85502051BA41DA3A7B00951C439AB95710E59BC3D12D94F44D6F0F77AEEE46297D61133C3D252B29EC4426639391F29048982241F56C0D4D0EF77F45D43CCF9D42C0104F10059E879D35531164EDBB1EDDABB4D7DF5F9F13E57643432ABD
J$=-DC7F4880BE761E8F648F1AC226DB0FCC4A4229E5640771B7E8AD92BBAA4317AEDEF6B090297EF229E0BD8BFFC9107DB1206CD629E257C6D9810F9FDB042B29E5FCA4407AB851ED78E5B63461CBE6F7905FC2019B2609E39843DB00F9A54B24902E48ECCCC2FB071140EEE588E85A350F5997788832F2D0DD1CCE773AC15AF658E59B1B7CB88369249F91E344ABA500EF3257160D67288B39715E046A8399C5C39918C58BEA0AB427F45A376BD0495A35AFDF0F20F58FBEDD1586FFD33D84016211179A0A995B830BDD66909DACC7382E4BFEEDD690E66D35BAE75A83684C779D8B50CD94934FA669
T$=0

[244]
Type=1
S$=30756C
R$=14033F21CC5EE3A924F2346535F9B09E4693E6D01243CE9F7C41DEA3AA973F6F79C60350BC47E35EFAD50B6F1CF1309B1AD1AC4FFABE6363D2C0116A637C73BF6B0DC08B0D0D396B799C60FF5D1521ECCFE6798976DA10D62772DF7184AC5EFCA1A39593B95FC05D0CB830CAF91D681F8BE2949D48832EA51AC554EA066D9094F825044181F44722F6EAF974A288A3546631D44555C1B80F10437C8A74E22CC52C4F1FEA87046FB527CFDAE71BE2C787C7D01749BF4E494342BB6E84EEBA528257BE89CB3FA2DA9BA895ED7BD14AF26A5AD5D426368ADF17005B009B011886DFEE645F7243D
B$=2

[245]
Type=4
S$=216
R$=99816985A4E16D93CDBA9E5BBE9CC8567D3D9142B45E66938B150D88779683D1CA7CBE58192A49CC11E3941BB6AFF54E776BC132A8B365BF5D017B09B145A01A3805C4E2AB101A3B41170A871A8554C227813E9B0D3ED399A1A4E5ADAEDF5ED206D1AA4C816E45E773C7EF1202CC77D62B393E07C8C0B7ED7B5EF629B47AC49A6A84FB7B139DAD7FF50BD0A6C414A94DAAA58E81469F450112B332D92A2B07834AC15B5535AE0554C9AB98FB5D16DB86074D9D5CD91D9EF2A919E15D32D095F073D3018D0BC752FBD8FA86FA4732D2311E21CD74020389296327CC6AD7147CDFD2C4DE15
J$=-1E463D4952C6EF9E707D943D0D0A13E2CD26107644843AD7549BAA06A071C7D11CC2912BE915792F9C4AC87E067C63DCBD7F21855067A4F250A51349953668826E86FD9D4060CD218BB12D30A91CBA53E6A36F48D445066D3042DCA7B42DCDDD71124088930F8DA3D27DEA97B76CAC2A2173344A7DECCAE3C78255C25E71D998E55DC02C173E21BF1117EB19EC2879ACC89C19D29BFF8F826DFCB879A5EC9D793DB962CD94C0EA1F388FCF40C2404F5D8EE03E8368B5185353AD07E3B73C803684D66FEA000183DD14D7891EBA748E9532F742C47DEED189F02D8D7CC5A6086A6BA6AFE849
T$=2

[246]
Type=4
S$=1909BD
R$=6218220DB5106C7DEEEE7C0D5AB5C43666F66A80017E6503A3B7059187A5D9B8750F5B7A63ABD6E4B271BD9A8F64D63CAFC005D9061C64DBAA46FAB211C53CF48420B44EAC1D6BE33796E47AFC6D29F66ED9897D79F5C81FD97226F7E5D5A11C1989D6758B87396274D3F8323F2DB089B3765BC6512FA069115AE9F8E2A689B7FDFF473961384ECE11CDAAAB4AC3985DA672C4D7F1F72B9DAAFFE8C19A87C5A028111A1F0FEC1F57B9B596E3BD2D70DA034DDA19CFDCE5973B6190850B3F99E0E4F6C90E1CC468CA42D401EB7523D204EB0862957D6831DD8EC7639A821DBB00D3B
J$=-3F25CCE7C0022ADF5F302E97F93FE021FCE0D49BC0DA9438666EE3A76802AD56B5C5E4DD3972F1F6E9412079EC05C7AA9580BA3A587EF970E481282AFD4558A611C9EDD41264EAD7E1D9302184BBD13C4B78AA0C39CD71459E450DA98993114206D98C1CE29A4AF385312C54F9024E58254D277FF6C0F8066439C48D8A5A99277B809F2DF9587ADED75B441C36A80ABB31740D4CD1343640BD1AA948BFB59C673FE444EF944AF7A1805F4F00963A9ABC3957839F08F2A34DC09139EC2C39BD0D3B7B4DD6A49627C06914C445FD6B4B08905FB2955854622BEFD9872985CC01684931F333
T$=0

[247]
Type=4
S$=B8AA0453DA1F9BDCDA7C
R$=87FCF754D375427749E60A8D17447C0203E32B881EC788FCD4121F99891DC9A5D21CAFDF47AFD595BD7DBC7D85DAB21D20A3FB25B23893B213B135EA52BB4ADE0594FF82315E6F30596E59B603E0F9E4648BE1D79B277836FA328A0C205C84A4B29A15E60F8A0462195E7F292DA10D48EC8931C9952CCA4CB436644AF77C6799B44AD3ECDF3D319F13163E77146FA0247444671D2F6CD6908C73CD9BAE4C02239B91AF9586B906CB4992B0862648F2F226D2776F223B11AE3EAB2B1B408C449EFF318DC02C8BAA6C1133BF5908E999EDA0AA82D07A51747
J$=1AB27C74FA6C36627F6728B638CC00D09116F2619CB399EFDFB288156F28941D81F485A4FFA17C6060F28EF9A432942C103B02D3D71BB0216252DFD52191BA734EDC37BF95B4FB0BB5B073D3948133CAFBEECB96F2D3E1DC51120BB4C928D07ABD48971A3417E229C49F1B87FC38B55FC593647F4963737E6D5F59DAB56E4D8EA0C6BF238D504A6E9AD49BB5A93D125CD463945233DC7564355210C5D0A48439A3B0860F7064B02E7D9A2F8D87C107288A8CE3220D34C1F8C8540559DB9328C4DB2DFC10078FAC962DFFD9930EB17EBB7D9DF6880FC959A436E64014CD6C75624C4
T$=1

[248]
Type=4
S$=1D649
R$=4A06755F836390618FD69E261FCEA8E4AFC163E2EF26DB74B28B0228435777AB68B4BDBAEC0E7217889864C8DE8B05B404865E2352DF4A16D96C819EB2EA5C9DBEF7094B761D4744199B42B079C439285B86F663DD8258436FA455127270244FB5DA8AAA3930DCD7378E84A0FFF92F1A56B2BA992DA9137667FF99F62D6FB1CD3F50116E0711EC1B3679AE8AC507D081D8DAA4C220D0B8C7FF66D9FA2BB5E8FE3C0C11B7A75A36F5A30DE84C8DD9E165BCD9273E791A76F7BD7FF7E867E628574711E0DCB136A64761FC4C64E0A0302060A751F650D
J$=223434AC211E5BC1441FC257A4A5FAF9480853236A8C1FE8E6B31B575FB3EB2C7918D55C52B1A50F505CDC176430BD85C2CE0CA1EEE0266606885D6ACE7F764FA7830023558F460A2CADDB87BC6EAA70CEC9EB2404B2BF9B7E6D614EA25933940A5BD350DE7C502A4C8AD9E18903FCB3E0CFFE7AFECABE2F5562C85616604192425D1D72EF47389A81B8216ED6E8299CC18296F91A515A4A9529D791537D10355BAF6A0B7F668399B3376B6F0928F47C0EE99351094EA16B3D1227BAB2252F27A49819E16FFB90E50D42BD2132B3121CF54E1A178E6FBCD
T$=1

[249]
Type=4
S$=555C
R$=DE0207F5EAF4560DF66C99F6582D1728401F293994F4EF3B66FCFAB533DE59A3395DBDDDEED4ADA9089482C064993523E6C513047C4428F1596A88896E027DA76BD0AF94AABA7F3A5C4292DDF3F59C48DCE3A162FCCB48E89CC0C0285429D9AA20451A9897A6BD7ED8C29EB3B201C0711BB9FFA1B3801D3AD974704F467487D555F3B8DC30641FD350084AA45B465340515CBFF7EFE16E9F6A4040D94DE1DB7135778E9AD191BFA3B14688AC19FDF90A6DB8739C765D3975CAA4AD77BAD544E6540594403876F614C3C3FC902BB9B9E7283783F
J$=D9228D1DB6F5F918011FD68FB888C86586CAAC36E0C42BBC7A2DEE47EB4F31F92FE1F99BEF62DE25F015A03517CC78B8C9EA0134A3ACC141E4343C55408FFC0813D77E5D5BB8A758019594A52B98380160BD3FA6683569841DBEC2481C8E989682A4FA79102BC48863EC018EF51ADE76CFA745CDCECCC3C9FB9301E46C245876E7B78FA455F8E9E9B89AA72C019A2A2B08F234231D2E8C6AFB727C73BD6C45B4804E2C1DC86CEB82218C5F0708EF5A6B850E33C9480F24CE40A903B92F532A09EAA37CA0ED015FD559F240F9DE5E643A2986E0375E
T$=0

[250]
Type=4
S$=19C
R$=89F2597385905D3CDEB5CF82B30F9716864A0AB3EF324A15FF5F0E1C164989B770B18C5830FB735C9A752205370D2D7244D3EDFDD0F12FCF2130CC23AF3AB676F0F8F8487DF79C1A522E56494A89B320D8C9173B0576DB4875488B48482DE33583E5589A7715960E322B448EFF2F74322ECAA6BB36F921DEB51B7026ADB1F4F4F0C13D580048D94724C096247FE90026EC39F41784246E88520F8642527326129A08B0007EDD06B2CBC247DC61FDB2F23A75B5AD1EC9EC3E8C9FCCFF97A5EC0B8DD547610F9B624FE061772A98315F0F1628D
J$=F88C3C8F45EB8E0EEFE414BA16A04D50A5EE588FC1C3667438B2C721AB25597E7DA950100C5FD90FD0BDBA26637863885238F18D5FFA2E74F6C78FBDDB30DFD7151C6145E5AE9F6E6A2915758B9B97CE827C16173B0BEA00315A286276ECB757CA49217948C8C9E82A932F4B1EC015FDEC8814793CF3C5D05A79D8C0CF1371106160C450C2018172BA308350F1C1B341CBC06A2AAE36542143C040AF67E7958B545792EBB03D9BB94FDAF661C8C146EDF32A6221BC441DB9939E2F36788EA5D70954188D86E12A96A821584E057E774D1A47FE
T$=2

[251]
Type=4
S$=9
R$=F53D10CD5F39894FC4D170E85AC661EF27A01306FE924AD1C5FE51F90B2D669B7302C09CC8DB77C1129758ECD3A5A6207A5C51C33A9054FE73E4F922FEA14461AC65479D51B831F5E76ED24968113E734881F068ED45140F096485D5D5A6E942B197B9F62909EE5220AF957FCC6959A63C1588729F8C7F7DB43E9BDB43CC06B76FE1F085098F0E6A54BF4C4B67D0736C524A11EA2B17BCDAB28A43ED5C58950F4D1AE73F14582B9BF42DD8362534C0FB24E3EF2A918AC6EF6316702E794518DC78D216F8BEF191514766A37738541420D7D9
J$=413AD29319D4F9927788FF874C277DF13B800E360C7D45537FD5BF6F2DF0D665EC317DFBE07D140E3154170341D491C4BE69D0EC792E356714701706EF959883CB51C83DC01F98715A5247F8D1630E7D357F86AC3946BE73E68BD99560530C3B01C3ABC7E64828F07AD80CB89312CD014225126F61E685DD9E20025AB914CA4C5857CBB5D3197C304CD4454E08117B6CD72BA2C89125C2E3133E1B4F1CA01F19FE6CD6935CB2172A517E6E579F2AE0DB9EB06894CDE56563CD19639EA278E494A834E03BC65507C7731039CFE1C4680315F75
T$=0

[252]
Type=3
S$=607
R$=28B00AC05A2071096B25E699B127B751FC49AD3714D568D3551C6C804190689FD8AE54B74BA1ACAC0FB194F9AAA9D58C4612F77FCA01B6D51AB1AF8E59B23B75938F64A4CD59CA3D0A06C5D01E89E982C8D603B7D11792823EF1FBFDA659BE2D3E261D31A24457FC5EB1CAA88B61E04E6B7A38F624F2759638E1D6D3BD6786BB4478B0CD3DD9C5B6E097933EA54AD163E7927C39FC816FE6936838E638900B6FA850F94B6EF01E35333790DC11A8CB820F921805CDA941B9808513CBB57A98D761DA0F4629C38469D0AE08096E1056BC6D
A$=0
B$=B
T$=1

[253]
Type=4
S$=D1937C4
R$=31B35550EE3C2841A8EB38B53D0353F616A248EEC637F9D90B9818D9507F0903B0EACF54DAFB18BFAB5381FC03D053616B611A2E64F0F9D5F81FFA81D13B81363369B98BDFD19D636E98CFC90C8C19623FD0C335779A92502DCCE2BD8FDD3FC35CCF500D87D4DBF75E06E1B622456762ACAE7E7651835ACC1EB69545732E0A0411A57D9C9B10DFFA96EEF02FDAA7173007B1C6D87149AEA9D7868E681CE978C34649C6812805403EC6DF97770298DA854E5EC1FB335891A8B501733AD0AD09796E49AECC278B71739D2647DC74B
J$=3D412B86B730CCA068C3C81EFBE5B609C345DFF678BCD4FCB05AA82C7722B34E23A1E9596E201135939C4DF80A84217A220602254E6712358B0193989D306B6F90698B0CB19F9606F040C5D6945C58EA5B4693045B905C93A94F6097B4323BC9BD85F383461DCE4DA863DE0FBC2F52E306446F35B8D871A7B9FF0A13FBF76EAF96AC67A10297CBBC72CCFEAC5A95F7B24DAADB73C102BE5AE117A9E53FBEAC458E60CB01BAB3D2FE619D317F95DD42065D2057F8D9DF9C346D109CE5F659FF13C5702E61552619AF70E64DF0468D1FECD
T$=0

[254]
Type=4
S$=16C619225
R$=22EAEB295B130AA2E36ED8EFCA22E73E2293EBBBD8C55F25585F5728305FC7F71293AA40504C3A373B34286BE2003A3D9440FA73595317BA2603811F39D966363DFE42D1FEDEADEE34044CB40E0925E66E1CEFEC68190E43D33B26B8B437948E4C0D45AF84B01F72C26DF4E1DFC5C927C6A3CC69A73A03977126B2C358E5119AD2BF89AA98F7ADE83E26D284028348D20425D6E8D99B6FD07D1E249D85A2BB5021C5103D05D4F60336162DA5E5BB1C2BBCF9F80D0A1C30BD05A60FE0A90BDA590A7CAD27356A3A5A425
J$=41669DF2A23F242A2917FD49449D84383214129BD15FC7F84EBDA7474423931E89DAEFD3874E9DEDDED789575AC5E99FCCFA4147A5D2A89ED0BC38E718A3B5C20B2C5C2261F49C26C4067F52EDD59B566F03F2175CF778AB8780ACF0B4820A56B381640BC8F8A82F26D922AF5EF9F2C33D171D805D5DE9257978E95A16EFF8291B31F1252253CDBC0046575CE09484A651238D5D4715D78BE94AF19590D7FA932C8D19902BD91EE59C32559EAA2BA13DB36A7BF25CC08A51384E32049024EE815B1DFA83F2B03CA1064958E958
T$=3

[255]
Type=4
S$=28
R$=DF79143BE079DDAC15F89F9840DF618DAA1917E56B55942235956101359832FA107DDB35351B0E2E47B435E5A667DB23B4D30FAF087A3174267CD3FB0BD5C15B265B453FF8C45927B34EB7B38D0758F5F3EC65E900A05B4BAE475E37B496E9F519EE8AC9B49C7D344B312DE3DF513FF8DE8FB7FA938AB62E726F4AC38A67731D9F68DAEFBD051D3F3B4054387CB757029E31DD43330653250AAFAD2806905D57469E9955E2BCCB118F81D11BC4C0D585A1AE6F4B909ABBD4EB470690FFEC45984D80496144208A543
J$=13ADF054EA6F1C4B5E92B1A7AD9DBA0297FD3DAD707F8B05B7642C044AF853B38ADC589505547F8E87E0E2D5443926AECC8AB5B292BDF3D7BDCC4EAC760F3180DE0C7F0B181E82A4B1FC24399EF97813C9F7D6F704965584D187547B783DB5836D83CFBC224E025498A2CA3B3E51131E5ED2C62C6D67104D2922BFA7C0A5A776882AFEF9F0D28C371E3A70F25873A2D1ADB380D40F5CB688277CBBFEFB232DE9D3F1E09F04586947576855424D52A15974D3850715BDFB4AFF848FDA73E1A682609AF5A7A6AEFEC731
T$=0

[256]
Type=4
S$=19C07
R$=8AD907A4742E68A38E99ECFA445E24A5B1709DB61FE8D3BD2766B62E1F466D64159865ED9ED315615D3AD193D55A1C6182956E5A1B5921904CC38F4E5EE0692573C78576E140BD21E1CA478FE73435C4A63E0B51351156E11F24FB28499FA0ADCC89E9051CBEDD100BD94F78300536EA8CC81D704AC59273BF0BAB598CD12AFC5951D6C261B9CADC58AEE054E6241C4A3573608FE903D5DD99F71EF939F3EF580DEFAB7015BE24D42DA0681C00C794409BEAE33C57DF57C1265896DB3BEC3B752E04008ABBBA5
J$=-12F51E7FA0C287A468CA7FFF8E38D17AF02AB2E4901788D7D266A1CFD0444B506C11395587F60337B9D8E2DA695A55883785C74C523301A7BEB98C636C526171BB9EF4FD79E421197F53EF54AB4E76766890942DB848C085FB9F5911E58B234077465FE6B309D36455334CBE203B4B4C68D7AB6749344F3BDD7E76775E8A257C0710D34DA853183568D08C12CE21A13E15A6D012B0206FCF1839DDCB95431BA1EAA36DD158D1B4E40AE9C6312B9246E0E163D114118EC0CA69CBEFEEC155AB824486C86E033CA2E18
T$=2

[257]
Type=4
S$=37
R$=28645F506C455AF312361664BB73D2CE74C8531DB5803D98C5A4DC8FBEA01FD2A4896CC774058D3398CB4AEE7F3ACBBF4691DEF0526DB5FB6EC486C7ABE43134C93EB2765D74941C7989F8E40B679FEEBBFF6E58C99EA4E90DB6F9EFCAF1ED944E1ECF79E26375DFEC01622EA33A64DB10D470ECE5043667BC3032EE65110314E01BBE71DA8862AF2D825F9284BB7857791B57A987CEC1B106EF9CDEB9477A472C496BE0B6E8D12FD74D2919358F660296653D1C52AE2690DD836597867E3A0BD1C366915C75
J$=3C751A3EE981AA027E8142A78C3BE7E1AD6CD6965530403BB3F8EF317D45B0786F5D27C895D3AE9FA747E778DB9D319A13CDE59B6E8BEAB199C1DC17E091E1419898F25B5FE8EDAA40BDD5A86083A0EA48E0293C09AE0B12CC21DEE097C5FD5ED1E249790BF3FDD42DBE09D5A308035C19AC12475133B26F72EA5049A0948EF0A3B3EF61BD0CA69FAF5ACA7D83D41B312527C3D5BAE7B0E7B8A0E4AAFC7368F15ABE27489D27A9B26453E0ECAF327BCC60BD7A1BD0E1148EA601F648E5016BDEE74CA253531E
T$=4

[258]
Type=4
S$=B30C
R$=39C09801DB142531182F21284C9ACA70EF896F162B90BB1574C1A0DF65C30267BAE2EAC048F3513A55E5352F3382B0CC7F43152884551B29B3EEF83EFA314A383737EE9C256100CE91ABD36E506C7C34CA66E425515591BBAB80A00BDB5F503FB4649F1CBD2FEBF14DB996C606C83B28DB1B2C3DDF23243B7887FD34C358AB42CD182B995A919D6275CA504254B974254D343DA1AE8326ADF130D2357EDD3C61167CD34F687862F5E92FE705966B84D8D8C76489458AF1930E58D4DDC1C06B94C70388FD
J$=-C10C025D044CABC900D3B72570CCA5359E5FB5F7CF200B9927C1BE9A3C6B1CE95081F59A6D7D6CA005C9A6017601A2ED4380A28A26A90A157BDDC8F34D8DE849AABEAE88315B0B78AEC505873E00B1536F9703A5BF081D168717621CF325C53791A0BDE0ED20DF8C72EF38AC802C89F37FB8DA3714104979DBE5965053F633F503946FC78CAF887394D078A185443FCF76CB86E9AF7A58F39F1B345781F24C5E03413E2B8596E62A30936E1768358E4847B416C5115F988582CD25C216186DAE7F6C2BCB28F
T$=0

[259]
Type=4
S$=242
R$=1994319BD6D833E7AE9633E3C958EE7AA8197017FE092E8AD4EE1E810FD6D0587634AB4B6B9AB70576A7115AE28D26719AB0C19ECA1CD5FEFB8A9DC8A06ADE6FB53EDCD66E73999A622DFC3466F127F3F2E40C7748578135E36F00E80509709BC5B647DD0BA8F691D663F5430DA3C894A7FC25877CD7575575D4BB5C9E2316D95DCBBACE772108A30C646F77222D8C985095582575F5707E37203006CBA2F6AEE821A5C5F57086CE8EB78F08416A6D6FC04FB5DA64D92FE71B404AAAB6931286C6DD63
J$=B14931A9E786D3AC3E56E0F332ADBCFC2F0E1FB32FDF70194F825F853C5A9C188B72E0651A5EB94971B9CE8AF798CD7949CB27F3139414BBF8AE9204861B3AB725C0CB90650A0DEDCFAB78A5014890D05411911BEA665CEAF9E64A0D98F94483D71E562DF438FA292CA7261A5BC8A5490E492E01AE783AB4896BA02077E059B152117568D3B1C0D42977B08A4438C5463289F072826522C580EF18E275D63CD2E14EA148F754E3162BDABD8B1F518E99337FE29512233D192C963B27F53D9A0CE46652F
T$=0

[260]
Type=4
S$=1083E513B41540
R$=18C7EA040C0BCFCAB2137D8D1D505B19961EFFB3A7B8E12956D19828400888153CAD4C7D1FCA8E5604D270E80C4B5C38D952258B9029A480F49ED13AC4CE599BE90A2707D2F26BBC4B247888EA0FF445513E57B0557A7C41BD7BA9CE30AB59B1FBD42D5D5EE394DAC769E318DF158B1BC82ED16A4EB7067A7F6723D5059128EAA9D557ACBBABFE8C1D53504318E577CC29C2809913457EB4924A39997A93A65AEBC8739E35AB60BAA1663DA30E0E44C338BC9EF892291AAE7E2DA35FF
J$=-2C590B3EB7CFF915B30D60BD3BCECB1C17055B9F5852862150579B41A8BA351E4DA6DCE438ABE72916B1DFE531F267DFD900BD7579399504600D3E51C24F7078651F0B518FC5062E122F5726C66B9FB6C17BB776F6542A4332F588FB42C09DC9C2F7AF3EE7B205912547AFE930795C4864FD747D52FAB717172C7E973F6FD2D279717B5A53CC32B24807D193207D230293B750ADE01C6C8CB0322F6C4C5F77448CC45AD576D333D41A5333AA510DAA881F46EF4EE65F3DF87E0AD36480614206FF8C
T$=0

[261]
Type=4
S$=734C
R$=3705BDE8FFB887CFDD32CDD7F0E07DAC06CA8911B9C9F5537EF4A81FEAFB0A241F0FC14001C1BF099518E1FDAD9934D849B4E727EEE039BCCE1102A04111E181084F704CC43EB0239F5086F6C13D68B70D2260CBE763B5C59FDCD63FA202D5A2008C0F09F02861F912A130DFBCA1B7BFB82D8F7638475B82621DB174173DD2A63FD28DB17EE816535DE5DC2D6D38ADF83B94E82BE12A0F4B2130EE95026D3B82CB9261F4883122CB4287B8E01AE68BCD63E1564FABEFDBCFB1593
J$=A004413CB7502C1A33F4A34E7D46BD3BF7252EB396E5BD7CF34ED0F1777E8ECCD9D9B239364522F3A163B2136A64718CCC65067839932D0ECD0EA856EF4C9A873A1D8610F29ACBA6251F06F8901970BD113DA00F24DE56FE41BDA47DEF25B19ACE7BD848A8D0C9A627C07190B6735D34C9CAC0BFA7BAB567D599BA744FCAF10DDE96A073F41018AC20BAC9A51F882EE112810F6A3A7B65D37407504D2B3908027A1B9F7929E8769DED98D1B75C31D67D5302F1A755D53E8C178CD471
T$=1

[262]
Type=4
S$=46D1
R$=C6E7B24AC0B3F4A5103C853EC0886EC402CDB3AFA5FDF501B8DE18E14CF5CAE0E0CD9EA6579A6D92BF3D455F3D994BADBA0EA54CBB5C63E00F26E9897BB66C2742C537EA7BA743F58A6F91D6A496169BC558BBCEE81E04A05B3BCE58652AE43071EB8AB233D9A960019D06F3EC630122FEEE9355F0CF48E27821936B39721F182E9A5F66DB7AF4C74E2E4A5ECBD24FC49F92D533B2C65D47D79DF0CD0A58F000865325FF85B1A31BD45B9FA03DDB198099B9D8B409445A291
J$=189BC56287BFA2706CB69D0766563F549D4083772E657B6B706E26EFAB226B95B86D8EADB68BD6D4CB3AE970334C88A0244ADE75FEE865D0EBBAF6EBD8D781070255165C836FBA6563C920A672504C68D0C75255AE762D339F6F43E2117A4E424908F7743FD7CB2B4B36DE88009F2F3B2FFC442D68536D57ECDCB64C3043D1F99EDD350E16979B7C2608EF1A19937EE98B7897CD8B156F73999B6078097BF807B46E30862C78AB763A546E4E6CEEAD966BDE0571A34CF2B810B74
T$=0

[263]
Type=4
S$=6F30
R$=1C9F6611605EF7E3F2CB8D0EEE16CC731F5797C53CDE7701D4AAAE3F374094EB8C6B4BA43D8855FDCE19CC1AF1B2312AFCB2D16B4FC5EB8C4FE31031B7250B1A3A3F34395795FBAD55AF10D02C67E8C68CEDD483A7F30D2F650D5AD9E8C349922B302A8DA856EE2C75625D2E515F59F9E15CDE01B1AD06D140886F2F2B257CFB90D10AD55A9917C68CE4623FC0EA6CFD0DDB5E70F032BF22532EABED1ECCB259D1BC16C9822219A1BB5A5867E10F2711844A14088807BD
J$=526828BB20E623700F6B6F0F532E64556ECB8EB75B7FE45953901FF3E79FEE9B350C4B27AED029D28E1FD44A4ECCA9A24874C78CCD4CD66E33676B1D7669B791CCD72BEB21211AC933DB9DB6F1B6762FF58529C0EE6213F6E51A80067E5D1E93A957ADB7DE268040A72242102315E05C7B2DF305E765CA73399AC6F97547FC1D5446051DD1D26193C3D1CD03F285F709B94E01EEC940357415D282D4D0D301C34A9FCFB203FF88612CA75B75299BE4F87A1760337C4A70C9F
T$=0

[264]
Type=4
S$=8C
R$=3456AC028455E28AE08A2681B35CE390AE5706E50196CAFC08888F14824A34E1EAD2D37577D4BA7FA4C175389563181417385A5DD3B30DCD5EE107AB5D8590A4FCCB582E5703A052E5D267E30F5EEB79B13DDC5E74EFA314D609CAA3CF3426DCC8236EA9687524D577DF937813ED3963DD07BDBB93DFDCB4C9095A45ED861162111C216E5916B76613EF0DB146F66C6A6B2BAE2A6F9F3933322A22C03173A62AD9DA8299A0DBFB621F7983768D40172415E8FEAB199D
J$=42EDC5AA014911E23935885ADB67F43284F71ED8CEDC7D061C3A41ADD147AB9F14EDE98A9C8CCE156ECD1DF18FE390D20F7179ADAAED942F3620AEAD3C190C6D0B3DFF63E100423D46F130CB30DAE89D0980B35E2CD9821E068A67FCE1A923966F933EC52CC8708278740932BE4AB5B2323B45AB85B88D4B619E542E7325B6076390BBFBFB6CC63AB8842352C219AEF74166720AC7601DBA793D8ABAB9CC7728EB1C8FFA65BA84906CB62B9708EC71652E85ADD0EE62C
T$=1

[265]
Type=4
S$=33A4C71EA1E2
R$=10371D44645CDFB77E7C2EE0F8C05134B6CA44EF378DAE9B5826A37F2A8DC69887410C680E48BC67C3C1B5B4D6F0E00ACF633783F0B6DFFFE9BCDF4522D7CB1316797C45EFFC8CEFB990244131236F14C2DDE9B359A6646E751EEB4625E280E3E4A24F5890BC50B3817257A728C4BEA33D376173F5C1748E07EF8119F28D963ED3DDCE7FE286C0C2ABF7D83696E5018622EC7DA5F4EDABB19A0B470756DEABA359821A825757270DA6B8F4725A246B4ED
J$=1219F4953E3E4E45F85DEECE3EF7792BA6133C8D6F8F1F681F39B9D2898CF7AE5C2075D1D3DB257FC98D70A002A8BAD75587BEBD23CDF70BE674BD3CF947FCE977CEB8C182BC5E01989D9D18E50D215BA2BBF18DEBC763BFF7DCB2D943BA623D535342448C4D23571CE15B11CE9F3E1F2F8A74A810620168D03F4A9D18DA9B1221609EDF7FD113D537FD6854469DE9989DD85251AB5F6CC682F72980F38A65AFBBAFD95BBC4277328D3D4B994D5E8CD5EAB1634A0845
T$=0

[266]
Type=4
S$=6E1C4164
R$=25B317633948CB85867235BDDA2130F1666347A35320E6A396E9E5B02FEFE2978802C20BA474594FA0668AD8585D30A5F57BDEF980FC157272BE91A78E2E16114CBF04F8D1347B131FEF0CDE850329FC4B58EE0EA992EC66533EA320C23757076788B3B71588568E6EEA6F724225874CF5F2FE3008EAB1992B3810B4CB840B260D3C0ED16B5ECCA2230B77556553F5D0F88AB18270054BBBCF3E090B0481979548741C4243031AB5DD46B3A15
J$=-4D21B4F3B2BA6CC584C99741CE29CD06565E9C794A82ACDBA350BD5486A62836777990EEA57FB1CA06593323FA39FA3209A52CBD759EEDA1E2251886FD7CB10CF20B7C90053B3791C03D08E2EA3CEF488EA97C4B36D2E40DF7B7E299B928FE81FD511711AC812B8A50E66C416E4B346C2C2E707F71CFC7E511B15789E073A02B4EF23738F196ABC7988021A7CE7909FC8B94BC612D5F08BC58DCDA0ABBD69B051E457CEFFD1E94B8708E10A121BBCB12
T$=0

[267]
Type=3
S$=53FF0E8
R$=72E623E592BC8A812E095D78F339443CB7A645BF05DD4517DA3073DE285B4E35D63884F9C8D549F65A6F0FB735E936DFE3CF7B1178A1B9218EE6C906EA1ECF0427BB3E55324EC93E519C766C8E695C6FCF62C3A595C15D03B54D8E1DB8B353D2F1623F6A2A05E36EF40FA0C396C34B966FC7712AA71C795E00F0255AFCE81630F128941ABE33DFE6F7A0A194450CEE2E6602614B5B0D4058B6F6DAFEF19E31218DBCB69CE15C8BEB2D
A$=-1
B$=0
T$=4

[268]
Type=4
S$=BC
R$=9C754C1D60527058C16959276BE10B3771E7DC4007FC484C0DDFEF7AC4921E3E6A836E43CAAA9B2EC7663614B658CD723BA824DBE02DEBC0C296DB455496E36D25C30E11F83FB57017FB2EE0139FCF92CE2471E6EB1743A9E36E652123F454089780FF3944FA075BDEEC80716CC1D11F0AFB7598B7322EF59EC15FC86FB206D7444EC69BD04B96C7302BA008038FA4217BB020240AC2A1BA54B74A94FCF6981DE15C4505C09630DB
J$=33AB08BF8F1D1AD7BE12092D6647ED623B9EEE24C49DB5F8B322A5FDB157F9469D1860BF89EDAC04A636B834FFF178F5A3D467ADF72962CCBA13E3A52AB127D363E5D6FB8780245B2E7809A79D5D89308805C77DF65AC919938050EC85C33B5FDFF8E79E991A13326298C471E8968EDC05BA129D7606B9939712ED4CC55D5400CD1E43EA5925E503AAF0BC048F1DE07409907B02A25010EFA1CA7CC5A9D3E34B82FFA32B55E1F5B620
T$=0

[269]
Type=4
S$=1D4
R$=55957EF8002D18420DE67B2941932B55079B462766D464CFE494C04327B263B05D45B4A85D5B228FBE07C60FB4B3DB9832231659A43360236CA149FE8A2B271221C8C83E57A851BE6903EDE168D1F2A372F31D7C79F04CD5ED7D2938DB1B64F6ADF37D93751CEEEA418128090EAA265B32A0193601ECBBBDDCD159CF19218E78D7A12E7B7059B90E6675D2BBB989E66281FA7EC7449CB6814F528D0FECB68A1A930FF216AF6977
J$=108FF9098E49015849D01156006B45577101028F7B3780A97D70EB29AD3140EEB7FE6089CF7446A18F3ACB4D446CCA9D91149BCEA90BBEBAEA8AEA4322E8FB1D4131585C7F25A6479F5AAA11E9C9C4CEFDED41BFE70E4AB293477196414685084F528DEE1683242E5031D27BD55A381C8CC05260646C188C39639755ECF0740DC0DF3A1C6607E258E7E08A326217C3401F93AC861AC3A133A6E7892E47CFEF0A2CE7068CD6C4F446
T$=0

[270]
Type=4
S$=12BB1730
R$=491B3EC01B89A34B9E9E42579529B0CD890DDB307C0350521530245A3CC4C8A207CDEEADA994DE2432B27B311AE4C6EC36551D30FE783AD18CB120D04BB24C058B633F5D47A969AB72BC01285F5E12A05FA2A1F30F5C8455244C5F45EB43EDB5D2D65091BD35F1EBC886D6808745D298FFFED3F39C24BEDFCD35CDC44B94E2AF61DDDA34DFDBC03529F3B8BF75861711B3A545AB016351DC6175D2CD56CF0746A73302D
J$=1A4F90409F28FAB910F11DE2C73B36706576A237EF92AF54D963B0F34A0440F2609DF61347D6EBD9A218861DB4C8A47C73816BCCFD8039C6BF6D03925528B7405A455D5685BBB2A986543DAAA4BCEFF7E46CBB34F7D0F7DC2A0155CBFFB71DED275E07A526A4E564A14214078C2190BF54051C4612E141F751A74641F43038DEF8167F6B3A3CDD177882317E2F980B68BDB27AAD2A5DB146A8C1607A94604F5388A2C3C7288C76
T$=0

[271]
Type=4
S$=60D
R$=C15078FA2B6655BA92BD6BD53FBA6E354F4E73DB999170675895C7169BBB5674C27FBD0AD764F5A1A8EDEFA65F3E60A481C9C35B6099F9E6AE09ECAAAD63C7DDBDED2723F1391E082059EAEEA3ED05752BC7C1B6E3D657305304CF05148A6AB7399EB82C26742390A88C3197C5AAA9A27C8C8153FC6AB180E6C947A735A6B5970B7DFD6B1A256B7622A2930BEEA395B4D6F727DE5A860E38EEC379AC46C087808F89
J$=-227E35E5B8F05A1A3E3E4FD22FF80A627CF28AE1894553AB58332ED11D953215F5D577F581AD55862C808865C809CC856E3404AB7C1663058BF7E2A7A666C323FD2272031BF775C57B6AB0B62842F9CDEC96CDEB42408EB01A723BFD3A0ABACF6A8E3D65DE25BC59367477C557A5E41789572DDB2EF38A0D7C28804933F373F85E9174F60C3969E6A235466205079BEFDBA68EBC56F73D4AC3BCD3DC6EBBC5CAE090735
T$=0

[272]
Type=3
S$=1402
R$=9A9751A65EE1FAC8FAE4D8FB4D0D706C349FE64BD9AB626270396654A751F02BCA6B8C7AA00D8FF2EED9A9F41A2F4895F26F9120FD2EA9A79412BB75CBBB738C3D1E02B6152B93AAEF3003F1B7C4D7150650E61F13B3BD02EC9184A7C5974722773C40667B5D3B596B008BA8C6218F8BEE38EBD9316F0C44751E0BF1E88F093531F73ACAE8CFBA3E69AE42AA388A2DC5D2D48759A968A6D08E80DE3B3827C29E9
A$=-2D079550AF823A10C3AD49035B3F903ABE5AAB8912FA55F4EC0C72A79511D9FED89FAD44C119E9D681563B0F0150525092ADF0667C59B1D9C0EBD8B242A537CC2BFB1599B9EB30D53C192E856EC68592402F3658D8B815031126BFB7EB867861A514BCD5D87ABD9F9F8780833DA5957A95EBAED916E6EA9CF01683157E3B4036A2AFFD63DEEA56A29ABA8CD07FF05BA922F6A6EFE96769FF2491A04FF667C61D0E19
B$=0
T$=1

[273]
Type=3
S$=4288295
R$=252D51904233D33B8F9163C03F205BBAA80C408B88F60B3DF5F2645A5F85F9649CAC5FB36AA50C494B6C7099378A901854BE2A299963431EF85E371CA00758390FD464B9D1D93AC25314DD97970DB0E48E233C0E966031F0F22EC4B882F0E9B54A026B84A70BED59C1F69FB8AD34A58EF84D67231CFE5E4E1C19F99F46F2FF63BD9B97013240749A70F165307501023992564325321856477494D5FD589
A$=-D70
B$=12F5A
T$=0

[274]
Type=4
S$=23F7D0
R$=1089AE3AD9EB42F140742A4F10B46721864FFDFD8EFBA63AAD52426BB765B2DC0FAE66328A00BDA10941DB3E67526A57718D025D3F9A231BF8BF55C990F7585A5806DC8CBF0DC694DD00DEAEE83F5A69B410FF3643411BBAE5FA5FC65666F7817262893E5E636C06CAA739B7B57B1C68512C8ECE708234323F6EED990EA0A3218C93393F7F6733174BEA62795FB10CB93C8641DCDF40890AFF95ED
J$=-B8A205805FEF96958A3534CC65E9BDAE360764CC7EB2DA82D8F1A922FDF832D27828F92249796049E1A64B88FD4EB2ABE5AD7CD950613736021925FC4BBF656B8225F008EB163958FC2F8F490C440F20AA391D0A14D20C8F8F5AC25396DC71E945C21B078B7802C70DCD85800B263673AE4560D2864ECBDEF0FF3D2A7981E0BFF4066D4B00857FFEAAC664D2609A6C131E4A15F72284FE7D5319495DBC
T$=4

[275]
Type=4
S$=9
R$=1D668B134A85CC578F0767A90140B7580B38DFFBA8DBD22F6D04044DB7D13DF8FF6EEE92BC73183ABB1FBEA7D420BD0D3BA5598954A03E6A9DC5EDD81E2980A09C7DF9DDC56DD2CFC1C8A8536405972671599C7638A7BFA78A280933582B8FCE792F2CA3518DEA8F8053D21F8E573E2E9D2BB43A7432B7B23B6CC2A45F524699A4461F1EE18C006D0080D153583AE9AEA68544A42060DDAE38155
J$=78702C82EB4166A5A02948F9343A16C95903DC19CC3945EFC4CFC97681A48C917860CEF859C6410DCDF2EFD40C7FAC76BF4CB0FFD6F05C9834D1239FEB002C06609DD5240FC6F6195D97AD08814E715686A7A78760C2E49A3557A72E5634965814157434519172A86E7761F0522B0187088CB1A79AB0C7BD6622F99C8921C31EFBD909F99441FA5C6EE7F878035AB3E7FBCB7296F679D332D3F39
T$=0

[276]
Type=4
S$=114
R$=1B45243E6A3951F0C006DE4B228DA659158A163EC1B9575C389821AC429CFA68CF3E14EFFCB4F5151572C719CFE300F9B92DC61013219E11446D622CA18AAB3FA3B3EB785E143DF85AB2B2639BBAD2C65B4C77078F7D4CF3277F71855A904EC2A1010D5A88BCE478F487D06510EFFA7ED9FF836AECA8E66E5850BCFDF894D60A816E7C410368B0E6501B64ED815E9F872DE426D1EE488C6C8B7
J$=B137D54C64A628174FD4BB2A76EC3C0FCDB35F35E1FEB3385AA5FB97C2093F11FC1EFE7042AD495A6AFF6BB33B8FBB4B0F6A9369C274B13CE4227B308BF5466FDE294FB834D826A9F092A54F36015B97D9034858DA4B0FF428E40BD6DD821483898CC191C7F3447C42CBBA5CA6BC2560C79893349E88E5CCFB4B3F11FDBBFDB97B9114F16E24CC81AE6A65381879319F77D5F8B82C3E936D9C37
T$=0

[277]
Type=4
S$=36
R$=8147C844566512AE39041DD5F924440523BE0AA4C5CD7839EFDAB298EFF1AC9B8AA192AA9B0E05219516A66767C26370775DBDED642D980602068F0C7916225D1B0919EEC77C68279B034DB255D2E0A10F557B1090A66E62FBCCDFDCF9AE43E63626CD895C2BCE41A486227BAD45070FE2C47D6C7ED5745A77D83CB808258EB4B60FBE94694F7EF52794C55979F025113888A141D7AE40515
J$=-B91FCCF66472E7E0768938DB068D1145C8021F21B374569F55E62F438679319C2206D85A8FE091A0DF5B4DC707ABD0FDBE011219E363665A9260C82BDDD8C3E297CF5F23EC15CC8E7C1B9BD60EA91FA95F4CD949CA185555590626C8DC8348A19A1BD287D00E4074F4AF6EE5EBF08A2980D21A24C912C9F0D9B44A580F763B2FBF4C51EB78CF8A94235C493E9882362EAA76F571BAAE1D342B
T$=0

[278]
Type=4
S$=185
R$=551441FC4604A79ACCADD08249245EC77ED7E226AD9B9EC01F7E27E10733C67CBCA19C6860C6C239A344363AD661A77228628B780803AE694D03A8814C656F7535FCC6B383F07931190425F84CBE44CFC5C4E3097537F6AD568AF7DE63DFA17D259C273DC9F3E31288AB1157FD3A4DD48B466CC1BAC60D24771B009D1DAB108C1548053D3907C46B0A5929C79555052648134B0FB58F0FF
J$=3195EF1B0C4C58B624B5E52CFE8837A657141D7D25501A38C51CBB83825F6DB5FBB6E342F95AFB5AB94EE6AEA8440F14BA2446A651BCC740FA37C6D7A3EEDF2EBA07C071B39366808420564523549B655E3ED06FEF0DED9FFB6DD8A5A3B0022F89AB0D686C5E03C26D36920BDB385C65173129779D53DA8E8DE533D350787F36A9EEA5C1B179B471686C8B74482E2C95146651F33419D297
T$=2

[279]
Type=4
S$=1DA7C
R$=2DE72B36BBAED99B37E565359C2DC1AED0902096A03718E0B6E5D74024CC20324DEA53A981FB9205E4237CC80B9A7B792B0AA346B89421D771C5F7B0C83EE35FA2EC7B39281A7D7E8C453DCFE4557090417657904695444FF88A9555B29E66212D1B8FA2E0FF8E16DF64F5F8D38C72EE99A9B52084150BA8C2A657F46E09736033928A52932BC9AA486EBA29EDD40FFA6C89D2E2269
J$=-8EB8A033515C3689968C12B44E932B27C55E0EF756022CBC5080E97F0D93CE7DA93329C097FF2F67E9F2EAE29C83FA7824569CAEA1442985FE3FD8B5E062CF6E7AA8E0E21D75FCAEA0D1720E76EE6DB436BDA814C3643504950084EF7683E2D906FA6688BA4A4BED451EED7F8B167534559CF203F7C270747E3240F83DA49FE45758C2A73FCA1398F79F37EF1032B2594615E6C441232E
T$=0

[280]
Type=3
S$=7BB8CF24
R$=5EFB01F9BDFE133CD62286A4055615B4C5AC62B61778F01D39B7128069B89E17FDA95E95A6C266D710CA019A69F829046BCFB99A6AC69C2CEBC20AF96BD6B28C904AEF309C8D946AEE4C43EFB78FD947827DB063B745D84F5A8BA6ACEBDF0D7011DA3B34CAB2491EB25BADA6E180620487B641C606A435B5D18C51A964A65F6B4A1EC6987094CCD1A45E19A9FE8896B0A85
A$=2
B$=0
T$=1

[281]
Type=4
S$=110DB
R$=591CF6C63E7EB1BEDA3A339FDDB7EAB3C1C90B09155DCC1DC03FA1F1C3AB823BD707EC0DD95438468433AE7C5F98D406A02292D9377C5EDA24D7159FED338E8910099D24E001D58132ECA345EADD22D82E15952648B1B618E4B25F9AB17626AD42567813B889479AD0C3F42DFD2E8AE14C0500EDE82809009965E7569430FE8996C29BA2EE37A8FC84927E2CB93F53D
J$=-19FB38EA41B2F897D919277323BCC4F89D0E364ED1B9EE04B3FB8FC0D38E190D8849347E333E33E58AD01134B22895489A95434FE4D849B050C8B46607D54D4E9533FBE4F12A9FCB7D83EBFEF5D1887A70A1A25E2E332CE4407EDFBF565047C74B5E8F70A966E083F05D6AAF8C37DE83FC43411BD417B5912ED6BC3C2BF31AB650F768B0A922C21221B6C126CE3E36A093D
T$=1

[282]
Type=4
S$=37F7EC97
R$=1979A9DC3CC860FA5627B4BFA712A12E89EB263A6FC1B29E6C34037462161F4BD7CC5CA2018F3966B909F73C0A75AAA817B890B01D4E31492172E1EA84C2000FA04CC6FB49A7AE409121BCA2F4704AF6FC7224C3587E23D88FDE4EA7825439020C5BCF26A868BF1AEAA9EEB05AC471B9ACB2E38B856727BEBFBB87C30F9E7F0678E2EF4D65D2C00AA361705D
J$=1FE6735591D671D47BE14206BC3B3F5F2AC7894129ACD05DCC81AFFA5E80A60C0335AABCB2DBBAC7B0187E476D7F5890E6896C8B0D6E6E133C8753712E7F77E55537A62435A640B20C6F3873745012B089B091C1EDE4DBB67080DBBFFBE91A7F74BCA4CD2B66E5A3498D131D3649B52A4F8E0424CC100A4A8EADC2F8455FFE9F67DCFD2C6D9884A02F00D5A45660BC9
T$=1

[283]
Type=3
S$=199AC
R$=FEB53176A6FF494F9279FB01C0262A1A7EFEC9D64C708B21FA01677BAECEDEAB6D483595A75F393C282FDA321B587017E422E74FC0F8C1AE9B24DB01590480E8788E5B6BC53AF01379E029AE5C2B7B149AB2F851392946AC50208AED03C8C062F770D2C5AC0E8A0F12541EA66EB4422C6DD4914873371C3616F39708223C6DD552150627F3A6EA46819
A$=-7328
B$=1DBA42
T$=3

[284]
Type=3
S$=27D0
R$=665CE9AE4721DF928402674971CB04765A6C058F97AFD7768BDB974D6FA58618AFBC9150A3B7595009B867C3C2A68E4DEBF5EA058705874E9C6402D0B7AB00C44EFE225450DC51CE6AA33ECDE2DE8FAE254276419E196398B0F6A3A9A53815FFE63138165AA72096361CC83EFD732716F740623959E27B69410F396418EB1B33BDFE8B4FD314A9D5
A$=1
B$=0
T$=3

[285]
Type=4
S$=1A8
R$=3DCDD58B0922F1404FB42B0A8853EF5F9C074226653EB2648E679A2517F003AE4D1FBD2BDB9A2C43A543DE0BEE4794B64AD8195F1C63F1174FEF19D9CAAADEA6D3EB8D7B9C7279EF6FF7E24E0A02C847C7F53CC6D9BB081072CCDD53EEB3CB6CCF6A05081D7F6B928EBE1BFB70877B169D0F0B4CF0197ADF60A7EE16F49FCD7FA4471A408A0F71
J$=-D9DDC6E80387D78092B7E9F54080529884208728905E3D81A183578F1DC342088948731077C0165B80A93F3ADC0481FF467C1B37B03AB5AB7722013FD6C87337FB2721F4AE16EE99A054B623CEB4716C58884FEC660D5841DD944AC3E7FEB505251B7BECAEAEA26A7A3604DC2BC5756502B0B33E1F5AD74DD8AB75604F16D958A5B9589C8CFE140
T$=0

[286]
Type=3
S$=103C9BF9
R$=3CE7211C0267529C2DC9DBF5971322175094AD26BCCCC2B0A74EFFEC5500FA9E210BB444335F6F561E8A6300C2B1619BF7E092A802B3DDBF3F69A70CFB7664994421B9BBD1BDEE47E4FBFC7342DFF78EF6417997B07A62278F85547A7B9A1452211F073391187F1E9967A5CE32DC87CF654075D3BB39FA87D8153E39F73036FC782605D
A$=-108
B$=69E
T$=0

[287]
Type=4
S$=109D319D7C
R$=3AA6E58F0B862C0B690FF831EA407E8AAC0679612AE51171FF2002B4DAC1EA454D665B3AF53C0D7AA7DDE39A1B3D29EF8D90553BFF8D90B528F7C726079519C2BC8F1582E7059FAD6D9BDBE19497B5CAB7C7DA00EE626FD735F5EFB3765014754FB6E978B994274B54282713CAEC5CEB974E8E753C705501F5CCB2CB76342B
J$=-8007D47AB9E27E60445D8B4451689AA28AAF7B63EFE82C6030A7D0C54542506964629566625D4719637EDCB46E4271470E5C21CE06DD1BF936FC107B2E816C8600248436E9A177F0FB81C976D7B936D97B7D93851F8AB4B862F9462CF53F0AE3B30AB50843D8645A91DFCE626341494F08CD9A6D50D314F13A088FEB2F673FF8949C8B
T$=2

[288]
Type=4
S$=297535
R$=16A2C344AE3B8C46661780D69B6152CC087EA20B383A0BFDABE057C004AA0C3B89F3A73D3CAAC30D88E3EB81F0C0DE78EA50896BD5C6AEB72FDECC3DDA0B9D1A58485EBE4EC03B0E88575463F3C65E98B2B48352E80E5B1D842A0668B072031A16C814D55527F95C2689272762DCD1EE43F5D882DEDC12094522A69A7
J$=-EFF1353A294D1CAB8ED7056C8A28CAFB1F41353C4EEA1B667BFA409502EA1E81010FDB97FD9E9998391C1A943672C3E4D3F29635335054D6C4EDB314B32A84460E2EE577CDA2FB13C697AAA43FB8B97EDC936C8F23D8CD5CB67ECF47DD86946AF8B94F8F2ED8CC8D428FBDECAF1E31439A8A8A9A6449ACC44E6745227F59A
T$=4

[289]
Type=4
S$=F86
R$=1754A8CBBFD22EEC2EFDD029DA837D6843815C6BEF3A276A35BA020FBCA891917F5EDA7F47295E7E09EFAF190FD9BAA82CA4F329F5B84BFA861D6C99EFD052CD06E96170E4EAB8EE60920A17713D20D65B3814C9F499A56ED4B86D2AE24D0A22972E4094ABAD92369D38D1599E59C54A0ABD916C89122FD08B48E9
J$=-324C5021B6F3ECE74AA56ED0FBBA9C4B3AC9CB65E40305DF0058F792043E49C2BC765F5765578D90F8CCE2C8B92D43F23F8B74B1DA7C941C6DE522707633DDEA5BDBA1E25B18C8E2683D10781296FD8B0C1D7C3E4A0F1438EA4A8CAA9466FB19D8AD72B9F3BB3E58E4D015B65AEAA96F25D9EFD1DEA5EDBBCB79A0B2
T$=2

[290]
Type=3
S$=10
R$=1754A8CBBFD22EEC2EFDD029DA837D6843815C6BEF3A276A35BA020FBCA891917F5EDA7F47295E7E09EFAF190FD9BAA82CA4F329F5B84BFA861D6C99EFD441ADFD5B2C89EF0E6F65179FDB33FD8993B82CAE875209B9618CE25626DB0AF2601C264DD40BE13C74D7885C9A9053A4B8AFF845621B62E05071AF375
A$=-98
B$=2D2
T$=2

[291]
Type=3
S$=654
R$=3AFD3E0FCCFAC64885FBBC258E41B6712E281A5997A55DF7AE666B9CBA3CDAE1055C8C519C897772820D1B6D827769F5102ADB1EDF0E064453BA470D1CE51C59AE2935FC541ADC74078BEE1ACF972501EA54C66BC030F5392C199909690528288AC1EA703A61B6BF3D4A284054B2F23B70D32D5318CE6C8973
A$=-108
B$=69E
T$=3

[292]
Type=4
S$=3FC
R$=ECE1DA194D3851738B7A6B013A411ADF9838A20866FC74530CA654C7B0A40F93A91B4C93052B08D2DB0F7D333D1AC296D782EF6AE71F384998819DD2445BE1411F0EC0D15D0CB5D683406943D21A9D90381305BEB37DD649988387B357A1B91AAAF29C72283141F3EA6C7EC45F608A0C07C21C174C0E911
J$=-1B37DC252A1BDA6209EA842A37F04ECC04BD8127C769E53A6ED0A710918D4A635DEF68A576EE7CB27A38F222A86B2BE773A826E02C91C6F6DF140F5BBED73DC747FB4D259DC0ABB7A7578069C1E6BCABAB7529E5859EF9D23C91505D9129611FAB03F6014535FC5319C3371547969FB8CCBEFABC3093BCA26F
T$=0

[293]
Type=3
S$=119A4
R$=D7510119248B4DA1153681722749BC40ADCFF9709BA592E84177B38FA1D2CE6011D2574C9CC7267C1578ECA00600D53B6F8AE99CEB9697103C396D5B343D2FE9FA22885E934997CC1B559F0CEF91DA5B0071ADCAE698B34F27421007FBA70A88E224B78080071FAB59CB18456AC89096A8D8DE82315
A$=0
B$=11
T$=1

[294]
Type=3
S$=31FD5
R$=44EA6CF3A96E52EE67713DE8D11608A00A76506B8EA0CF55774DAD508ED56011AA7E12B6525E653A968010AEFBF768E47F55DB35FF4026073D42CC61E7025D9B7988CECE1EBF60DB65E2F6F1A73F5374573ED5719CC28B9E9F6730893751018C5247FD62E22BBA2D5AA69BE14AEC82E19177E7B
A$=0
B$=2
T$=1

[295]
Type=4
S$=2BB3FF1
R$=193B027215FE5B0ED933EFC213A2CA8ECF853CE4F32AA4696CFC31AE4C3D5AE6318A808BA5890B3B42C7E86BE406202087E7BFFEBF1B93B7177E26D9F1E3954EEFCCDC35E85344DA0D8C8BCE4186499810249D0AF8DFA0D426BB40CEA6ACCDB772D99640C752231BC0638E584F4468EB1
J$=-A00BB4CCD2CCDFFAA324957EF1BD2EC874DD9569D6D5A2948CF0D876AE5AF2F36C6F98C1002BA7424FFAB70F0E391DC15F7828B032DA7BFF01FA89EB1F1DC46FA8783FA0FBE0D047A6D1BD1D2D2384191C94EAF592121C0B92F65D3CE22323A07BCF429B4A4895BD112567CBECB692CD474CE9
T$=3

[296]
Type=3
S$=3D
R$=69E2A9BD3687C9AFA053AB0CE97D0689B2724F4B54A22BB20C871C09A4AD8E43F5AE2C41AA1D8FA8F6AFE031E6EB8B066CB79B42156F894C8CF768A8DBC41BDE52873D4FA8176793B064988B3F2E29AE6DA2AF721EB2160CDDB710E0E03173279122DDC7FACCE42C1321B9E7CFDF777
A$=0
B$=-64EC09C857F96C3B64CFBF084E8B2A3B3E14F393CCAA91A5B3F0C6B930F56B98C62A022E96242CED0B1FA1AF901880821F9EFFFAFC6E4EDC5DF89B67C78E553BBF3370D7A14D136836322F39061926604092742BE37E83509AED033A9AB336DDCB6659031D488C6F018E39613D11A38D
T$=1

[297]
Type=4
S$=A5AE
R$=A39BDD8E28325F569D69010E43F1CB8C2D4203C323AF310F0E6B88743447678971AA8911D7A472A2FB34F572ED14CB14C783E062A1F8EF1200FB3BD3C145F092C22797544C0D5FF5DC326AB261558668F1D376C33908862CDA607A35EB6472EF48414F9B051C062FE856873E5AD
J$=30EA7EE279CD89A22CE7EBF760180021E0A14BB22D5646951D840F91BD6F11CE3D23B5E3CC960C5154B167B6DD03B052F6CAE96E6B9A4A4D9FBE3FE0C89965E775BD9BBEB1B1B736C4ECA693F839F2980A0CE5A7FAE6D715637B53BDA101961C84630866F43256EDC344962B5BABD7F
T$=5

[298]
Type=4
S$=22AF2
R$=4B794EF68862A1C77A61A5C67EC1247D8AE5874B6F137EE78D2F2A738ECE4855848A47535EA6CD9C78BDD6688BAB53B236168682FE37BFA8946EA4830D1E509C641D77211ABAAE9730A7353842752665A385958D6BBB1B0FD9594706630D9242359AFEDA2DA9F656740E427
J$=167B53D76167D258DE6FF8B3231816DB93F76254BAAC549BD1577B4124900A626F04FD34B27CC939AAAE7EA0028AA80CD0411BA1EFCEDC2DA91618DA872D1F349857BDBDE0149B9C800632B8F9FA104C064086635B751E76DBFDAE219391DA76D00BF7C307EBB2FB2F8E9FE93A2
T$=0

[299]
Type=4
S$=4543A111BE9
R$=116F3720C0A0106D0DF37BE516EE3915AFDF48BAE1563669817F72E7D3B8194E9BF118F54E1B6FBD302AE2287A051BCD2363A6BBE0C722D139EBA025C1DB46C36C09768AA663CC7AE000443AAF618B52925674E66CEB6FE816277857DB1925075C5FEEDCCCB45
J$=1445EA4087CB9FB824070D5D0AEDEC27BC47A91C02CFE78FC14A214B916AAA3F4795F85E7CE6820898F679BACB6DD2C515DAEBFD74B5B63C9672923B39E86C4ED061AA1F68B6559126C327D78E1C123370670539C9C1012D838E84A8B6CB1E19F36946C8603151000A819E9
T$=0

[300]
Type=3
S$=FB
R$=11C81FBF7E1680F1C6D5A82DFCDE91EF5CAEB235EF013C987BEB0A1A576D3B77F3B39AFC3B43C289E192BFE8020F68D9624F32A16EC4715CB50AAB4C4FC5E2E2FB63A0E36074A9F30EB47D1EB3BE424A7C9BC51016F6242F736EE28A7E97A1F93776CD155ED
A$=-84B750
B$=24C7B73A2
T$=1

[301]
Type=4
S$=14
R$=E39B2FF981200C16BDE2024CA4BA7F2B08BC1C4BF343079FCBC081512BDC92CC2F6159695CFCED4B475665334D920ADE83F5CC65A314F74A3D24A74F82B9F7B70CBA43828294EFC3F573C4459FE0CDF12C7DA56F578EB5939EB3D1BF3F6B546EDC99377D9
J$=767D61A0F60A34D8BE298B8CA9F6EE9B9525D30BF3218957285FF9C187D24DB99AA7BFB5A4E3ABEC132817C94CF6FB5A5D500F71D4869FFFC4AEA754ADB3EEF52219644C01C727D18277C11C4A5A209A869B65288309115EB0DDA62EEFBF3D49E29895EF99
T$=3

[302]
Type=4
S$=1E4
R$=7863021A2F23FDEE68AA519CE6FF3473DA4E56E695D30E9C743B81C126026B43CCE535A3A150E3108B4933696A9DA46D3B3828318D6A3EC5A2027A770C51AED1EC4F022E1407BAD70E5FB02F7E59B67F32E0B885A9572B20842DDCAA42D3AF7BF9A2143
J$=501BD61E5E528AC7A1464E2456AFCDEAB7F26B56266F0084B54BD13D98B3101AAC45768FBEC20F02F7400D268470D54D80A8B888A3EE2DC7E3B3BA93BD5309C755BC34F1E882001355ECA80290B85E41978A85BF34155940CFD8DADCA1594D41FB8714C60
T$=0

[303]
Type=4
S$=13174
R$=64E56256F9E5C6C4B18DBC56EC5E1759331B0312A0A30EE0B3F79286ED6CFA0723CE7741F71FD18A272F607A4ADF0705EAA3E83F869C86B6739882FF0FEB5372FB985AA8123CC6C93E81D022741D417B2AE60286BB1F57ECC04F5F6EA60CE5497F3
J$=FF56415A9A0CCD9371BD400AB8014545348412771683017D86F742ABC3FC2236F1734CB484BA55D0E6DAA9DCCBE2F686A805103F2203BE2C26F1AE1D71501B3CFAD2D00FD1B720EDF113E23552E27A157F70FCAC7836A975D51F0D3BC0F103A33B0EDE
T$=1

[304]
Type=4
S$=A005FBE4
R$=A168FA5A3EAE8F3E457ACBC5DD5A0D5734FDBF2FDA0292550DAA89AC937ED6C6C09A7A37543685CE8709B7EB0BADAAF3107BDE14008950A2EAA21F1B75FD207C5FD9C8C85209590014525BC3BD7E3122A74B9A8FBCC10965C57613938D5
J$=-2282E68D7ED9F1B6CC9E3F5C72556CC0721D067B926CCD9FCF63447321F407241908B52BF06586F8A4D1A42FDCD3E85BD1CE31C72D45A9290AD5ED2124FFBE87D25922EAFFC6480DC162A5300143B41F3A4655BC1D732B4034004B8EB508D12A65E
T$=1

[305]
Type=4
S$=C
R$=D736A322FE3E1453074E6507D1CD671EF152543FCD58C31C1238B790C4A91E5E56234D9F1AF35D135EB79FE40F9241B3FFBF2D18F6C8D33C818FADFF6FD8479529ACDCB1243E5B0F0F76BE564201F7E9BAEA79726659C5753B9FC7DD79
J$=DE004056904EAEE482889338BC1B6C1556BE5EB7EC5D27649DFF46B8C5E4C1FEE44001961DEE4D538614C3C6214BB8A5324128156EB8F94B231A9D87DF6199C6ECD098A56ACD2A0DA594F93FC12A7DCCCBAC96EA06294682DBD21E6618
T$=A

[306]
Type=3
S$=ADD4
R$=13CF2ECB5F676594147650677120C835790BB26DD661AF0E7B09D884CCAD3D5016499E2ADB4AE3968CF0D8D90C2DF6E37FE1A9043A76855CFCEC79A595DFE624DCA9270FA1FB5C0D5B5D295DEE58C401681EE934EA41872EF402801
A$=2
B$=0
T$=1

[307]
Type=4
S$=33A
R$=623B2C3ADFE92C660D72FDAA2C065B88DA6A5A259FF483B08FFF3C3808508770A01BDBA38CEAFE93C6AE0A6721C743AB300BA1351ABD95BBF5091B041E6902A3ECA69E426B3233D5C9A527A758A50C5F70F875DFFF3E0563AA1B
J$=-F97DAD4709A9D6533D6373A26AD606E6EAE6E792201DFEA419E495A17419F83A81D25AF4D9AAD21E75A5DDB19524497BBC572AE167512A6FA7395DBF2FCD5AAB649C42C7D7CCDEA750BAD1DF379A5220E3A67BBC6627304BC811D
T$=2

[308]
Type=4
S$=32
R$=1F6F1864C2880E35230613BB93353C02D540C0AFE144012E428F1D8292054A0F8F6513159DBBD695B037B168AE742F75EA2636198FFF8F7AC7491D29BA77897C909A0AFD99905F48602937E6EABCD71D4397BFA5C22D4DA136D
J$=-1E4A817627A5C9AC06986C9FE43CF1384F1699A7B79A56ED3C2165EB622627DE984307FAEEE7FA96788E0B209C9A46335A68F11B8B50BC80D0CDA0550053AFD79330BA8B9E0545E8952C9EB8A6A54C4CD5E26B326C6F49C9443F
T$=2

[309]
Type=4
S$=FAE
R$=20137C41929755CCDCF26E304AB416F88F1E3BA17CE4120AB985EBDB561EA7283DA0EBCE1E16077C0BF4F8E43D77790E66B6E67DFAE5155F24B11FB2D2E0D70BB1EF43F2ED0EF2A5AE9972FBC366739CBEFF5F36B0FD956D
J$=-3DB58C08C634611156D6AE20103625B19C616446856E66CE27FCA8AF752D81D041EC29D0829DFADB9E2A97BAADB470E138E098F8A833D4F7A25D433A387C7D7FF3C71F9B11EA6C040DC98B9F2943D6CC479A9864134CB6507A
T$=0

[310]
Type=3
S$=82
R$=3F2A4F460CFAC0975C7310201513DE77413798DF7BD8C1112E528D80A996F28661BAEBEC8A03FEFC274CBECE78A69F410705C8F22834DF7A1C4770BC4FB797D21D1C514320532C56366B58715625F16F56B479DF867099
A$=-1009BE20C94BAAE66E793718255A0B7C478F1DD0BE7209055CC2F5EDAB0F53941ED075E70F0B03BE05FA7C721EBBBC87335B733EFD728AAF92588FD969706B85D8F7A1F976877952D74CB97DE1B339CE5F7FAF9B587ECAB6
B$=0
T$=1

[311]
Type=3
S$=4E020
R$=CF4A786CAB1856A6591B75DC6D797B21C80D3D9A43BF18DBDA99BF592A50CB236DCBB25287C7FE1ACF10D41ECD006C5F0DFD35C7213B131669A78E638C1901C5B4786301992745749FB9E6712C414DA1EA4138F61
A$=1
B$=0
T$=3

[312]
Type=4
S$=24EBC
R$=59D4D3CC6C0760DC149A9C577AE4C3BEEDB4CB6CDA99D807775F7E5C259860DC8C82640ADFCD82AECA8077FA612E1B92A765B6C16F9FCD3901C8EDC9F5369020262D1F4968AF5393DB718BC8AA2F61A856B7F
J$=C099AA3D31B98EFBDD4D2240339C9EE91A4BA8805C79A0BAF1B9566784DEBC2B19F91D0EBCA842E68CB52202C4A6CAF1272D81A2B721AFCA723C96E63A53D94C7F398ECA2A3D82417237BEDB3443AF9F34023D92
T$=0

[313]
Type=4
S$=52
R$=11872F9208974B1835F8B45BFF00EDFFCA7AB10EFEF24F9D8DED2B63268E1F633AA2CED66A1B9C9EFBC428259E7339847C6A8E9DA800ED9E946C6A889FFAA46EBDFC70E85882C700798AA1F6AA1028C88E33
J$=D36939A637BBB6C1C9AC67664593DD41409F89CCB50505BA690C0765C5694B2534A87DD66B013FB99FEB0B6A16E768E97829CEBED876A7424BB0F9AF0988C116FD5164E9DE3688904BD9131C93FD56EF88FD
T$=0

[314]
Type=4
S$=75756F91DB5
R$=2633C57DF1725279F2787165C62A0148BF929C91FF49003E13E31E285BDAEC078FA48DA5B8E45B12CB48B02E724896B03662C9EF5FD2B020B1B4BAB9019F7E4D151E6B29DA1D8FAE14FFF33B3
J$=8469E85B85F85D03FCAF49BB285731A2BD53D8A482BE915AE021C4DA22733BDBBE5C30E3B95965D3C1A37698B6F5A97F35014ED672B54A40DA6AAFF01F30DCCCB35F2300CE1799192A8B9A490F75A9767E7
T$=1

[315]
Type=3
S$=1330FC
R$=1FD97C21D19BAA3C39C233732A62853068F049341CA04DDE0CE7ABB2E77B9068971AE5EF62BE2652D0C39B488854DEF20EE637D1D96A39DE25E3B0AEED772AB3CE3496C4412620647B1B
A$=0
B$=8
T$=1

[316]
Type=3
S$=160
R$=1729CEA43B59F02BCCEA53F6AA763251C0AEC0E014D1ACFE9505942505712334CAFC4A22767EDCCE4BCEC79D0F8BB4AD1C29D0D89E2BC3DB50A6CEDA7E9BC88322BEFA28DFA06DB5C7
A$=-23
B$=62
T$=1

[317]
Type=4
S$=251EF
R$=9FBE493922A837201809D86169189E7D3A48CD81B39873F2A543553DA1417817207445C3BDC901E7198D877AA13B2D1FE675147516B9C960B4C8F6CF851BBC4751311EF7C9A7B
J$=831B44ACCA749A0DCE7ACE28721ABDCC7D123E9211081FC8A2580185010D048A1090C55BC61EC5241AEC5BDA69080B67C925601CD6F1F5C2B26CA390585F4688E30AE0453E686EAC0
T$=1

[318]
Type=4
S$=AC
R$=EDC1EA01B09B1C7735A37D96EFC562F5EB960832291288DA435E4355C65589108F8F497DBBCA04A708E5B816CAFA805559C9053901D8A16EB6201EFBA69358ABF7AB82D7A35
J$=8BB5F1E9B67C800EB8752C51F12B4FB731C71F2D1381C1F478FDD887C5078D26C964FAD9F770CDE568B86DB6B899608C5A5E7CD8605979CF33B32C170B195C156AE3F3FD91E6
T$=2

[319]
Type=4
S$=367E8
R$=45CED0434AD65969917A75BED183D32D20D3B3AEAE39357E9D2258D2D1A4C0BCA9778AFF7F32CC019FD2975F96FF6B4246F73617B8F569034505BED4C04362654D9DC7F
J$=-B8E3D378A327AE0793AC5FEEB45F502754A0D94E194362E7AD1FBFE227D4BED1E008E066E8CECD9F6ECD7A89E85E93EA76794EECDD62D05F1A0596DCF31032FEC91C749F58
T$=2

[320]
Type=4
S$=7978042
R$=931F65EC2FD49FAE5E820FE16215E0B876B83C1B0DE834FEBE232735279B68FE0700013F997128497527E9B69262BABD5CF300B2CDD649973C5DE41909C546AD
J$=-A70B321E07AB46D75082FF36427A6EDACA3F7CEE3F5097DA9747CA1C6DB56A095A8983887685185F3E5E27FB9E91BC8DD64414E741AD25C3D21AFE0C067479F9FDEC8E
T$=0

[321]
Type=3
S$=4DD4B49
R$=1E3E9CE17047A5DEC2821155FE8CCE6BB672F4FA8D309BC1F40DA46B5ABC30514C5A8996267FADEC05E156A83D92E37F3648E84C84AD490B09BBB53619
A$=0
B$=2
T$=1

[322]
Type=3
S$=250BE4
R$=D0FF585B811207E6D363AB7B8DEFDB57A16E869A812CA49FF60B1A5C404DD033486FAD966D2E5D7F54A62ADA7110E31679AE55F1B941F02D1411
A$=-1E
B$=38
T$=1

[323]
Type=4
S$=BC40EC
R$=11C35792B75CA3CF13A6B248D21FC42A6B1730DF665B947872EB78F8704238FE68C8ABF2E9E59A6711F6816926E6F99E3EE8DB5881CA433
J$=-F0575CE0FE5883AEB5A5A6DA8E50A01BC3BF99680C042B0A16F8C2AE0A3965063965560B1757DEB8C6AE18AC64FB92BA86DFC16E5458F2F325F
T$=1

[324]
Type=4
S$=24
R$=7E50A7A189AF3787A82F9E779D53ABD84EDDCD5110C41FCA4DA6EA83DD380BD1A5420E84AFC28826EB3E5FB7E87806E16D96A84CB7595
J$=29A99C49C8969BDB897B22FE6A58BD419B14284C1D17C176D07A596FE4EFD0ECDEEB8B0A9A1D621E4057BBF357CB1E13A2ED96977CEE79
T$=1

[325]
Type=3
S$=3B0B0091
R$=223AE111845A2E505F5DEBCD5A4D30355F17BD1A617DA7AE82F6947A359B548A7874D8911F44F92EDEB8313BB87B377F6B7C95
A$=-98
B$=2D2
T$=3

[326]
Type=4
S$=C4
R$=2CB564A92A418ADBEA466D74B4A382E271C0F6FDE299ABFE0E54459E50357676D5EF50A4535834EA426D5362CA08A6CF6465
J$=9C9C453422DEA6FE72430223D77721907301ED5D5DBAA0CBFB0C8624041EA234A48309C696A27F0FC5C05D01C6C1BB2EBAB4D
T$=3

[327]
Type=3
S$=CC991
R$=37F0DFA1335F13DBBD1EF39F9560F4353F94E0AD8D981825CAA48B8CF0714DCCCA14BF0504F4AC07DB7D8DDCFE114E1
A$=0
B$=2
T$=1

[328]
Type=3
S$=33834B400
R$=11601794257FC7EEFFFFA8EA19CE03CBB05297969541D512BD225E3452910A045013407E8693C1E4119AF07
A$=0
B$=10
T$=2

[329]
Type=3
S$=D6BA485
R$=14B70CD5F7E50F7516B9E1F24F17AD031F192F5566EAD25062931C622273C56979068ED0F27845D7
A$=0
B$=4
T$=5

[330]
Type=3
S$=7077
R$=2F27284E3EE8B9C63F05E99882BD7D8D2A3CB0469C7546E97596DF694218D6B2E20D9B3FC901
A$=0
B$=10
T$=1

[331]
Type=3
S$=1034
R$=2E8FD4DA78DFE2273F77A4C10F4BC7458841D9A7E2FBCAE081397B3A20D2CA04A4C03BA55
A$=-98
B$=2D2
T$=1

[332]
Type=3
S$=AB2
R$=45A7DBE08AF04E053B9A7CEBB4E54D432E32B99DA412D21F9469A15AEDB72A5A5E66BD
A$=-1747EA6D3C6FF1139FBBD26087A5E3A2C420ECD3F17DE570409CBD9D1069650252601DD2A
B$=0
T$=1

[333]
Type=3
S$=441
R$=105FE0F0D8F66EF62E73C5EAC62572C79FACABF02269699254BBF9AA1D318F16C86F
A$=-98
B$=2D2
T$=0

[334]
Type=4
S$=34E
R$=4F476E77176C023C302F514CFA0D107C11D1540D7C608DCBD4555133527A6A66B
J$=5534B138E4ACBEE0A6DC1ACD8850FD6E7B2F9D3C2E8D70708148E207ADAEFA3A51B
T$=0

[335]
Type=4
S$=5BA1
R$=DD7EF67BFE6DB4B85AB4CF0502885C11E4F7F269667890028BFFD4F030D0D
J$=8549725D5A3D12D431479C4B4CBCD29324CB572A0B64522DFED06C740E4EAA22
T$=1

[336]
Type=4
S$=F1
R$=EB483160A84A0B632A2D791DC0D4D40D94301BE967F9D2CCFCDF63F3357
J$=46012ABB7C576BB882D668FD4FFF7421F70CDA93EF099A6E7CE219924E8FF
T$=0

[337]
Type=3
S$=2E8C
R$=50E02F38DB67BD1A9C4A690D682E562EA3F6CDEFA760281B2B870075
A$=0
B$=10
T$=1

[338]
Type=3
S$=24C
R$=233611138793E9D757338D84F75F50354C72EE90D73999B186D0DD
A$=0
B$=15
T$=1

[339]
Type=3
S$=150
R$=1AD3DC3FA43FEF1DF94BD989E103F39449583A2171D4CC791083
A$=0
B$=13
T$=2

[340]
Type=3
S$=580
R$=4E0B3AE7AF45A05732510479D562397FCF4770820FAD049F1
A$=-23
B$=62
T$=1

[341]
Type=3
S$=38BA
R$=16033CEEABA2F52195AF202EB2DF65C6F4212D16BA905D
A$=1A03BE4D3A6C8AC7BB7056D34720BDD54517D02B5A8F018A6
B$=0
T$=3

[342]
Type=3
S$=41430
R$=565929BC0D77DB9DF5894FA7B1DBA7C646FE91B25
A$=0
B$=C
T$=4

[343]
Type=3
S$=3B51AA
R$=174A6217176B6052D55B6C3024A46A756CE1
A$=-2B2C94DE06BBEDCEFAC4A7D3D8EDD3E3237F48D92
B$=0
T$=2

[344]
Type=3
S$=6B14244
R$=37AEA8D127E4D3DA0703F5D2F990D
A$=2
B$=0
T$=3

[345]
Type=3
S$=1248
R$=30BBDF74FA37DCB9FB0FEF7A01
A$=-1
B$=0
T$=5

[346]
Type=1
S$=B5FF200
R$=448CCF62B9389BD7EE5
B$=2

[347]
Type=3
S$=12A4
R$=3AD6D9EB969B2A89
A$=1
B$=0
T$=2

[348]
Type=1
S$=1F58
R$=1E091CCCFF8B3
B$=2

[349]
Type=1
S$=15283A
R$=16B6DC6D
B$=2

[350]
Type=0

[Signature]
1$=6A020305B442687DF204F5913F311BFF699FE552
2$=F95A4D3C058871E95F70C69B5A20A0D6A773A516



==> anc/aprcl_transcripts/primo_cert_m4166.txt <==
[PRIMO - Primality Certificate]
Version=3.0.9
WebSite=http://www.ellipsa.eu/
Format=3
ID=B33CC035AD965
Created=01-19-2011 08:13:46 PM
TestCount=99
Status=Candidate certified prime

[Comments]
Write any comment here

[Running Times]
Initialization=0.14s
1stPhase=2mn 42s
2ndPhase=20.68s
Total=3mn 3s

[Candidate]
File=C:\Program Files\Primo\2\Work\primo_1100000000000442093.in
N$=548131A9AB1DC0A54741148303EC81A2694AF0B10429999964C8DA8F8EA701324D10ECC7B725C89417CAC32AF6FF9999BA9C10FFE07138DA296F059CC721FC3D0ABADF9EBF39D99984F80EF9AD52D6113FB436179D245BF372E4CDD662157199A67E903D8D45D3CED1C8F7CAD762E02171CA98F39C4C3299918A7F73214DF538567BD47A3A26F7F5D2285660CDA878035DD1D54C2C705E4196BF6800687471D3297396D04C4381CAB229A77D310691E3CE952BCC8B8405A8D2E48E8A9D229BAE1D72C41E8E28B19E6BAF916CF59A494348FDF3B62A972B7FFA651239B3F35DC9C97F11E8B34C5F02BF2E147AF22E519CD04DA168BC54B22EAEDD619B5CBD116B155
HexadecimalSize=515
DecimalSize=620
BinarySize=2059

[1]
Type=4
S$=B129E872CB
R$=7A1BC6A354F6CEA3AB61BD2E563F918FAD13F06FFED989CA51C9D2D0532CCB81FE6E3E99E2F568C019CDCC3E16EDF1B05CD796A0CE2EEAEE31292B8A7286B5CC050F081F83C7156DEA0241F571C9101E987D07E8AC4737BBAD901998B441D6A25945EE209CA8C55C0B49CDBEE6BE9574A8F6114B5839CC1C2791F710645FD59D10E6CE72E73B7D054CDE04EF6F16E703CA348026B12F468CD0B2721FE15656590F4BA7AB1AFFCB4084C92D632BE973EACC490360783B047AD31563EE2CA117DB54669CEE3B4F54EF5F9F869D71917CEEE8EB84DC9DE4699F9E6250A15EB7F2677F91E48008D419810AD68942C3AC74C5060AFB8A083BD572F6A04ED4F
J$=11A22A60A698028939F6C7F51123805E42FFEEDC2F74EF1B8F7A54AB33F79BA7048A633270FC906A56F435EEA6D6EA26225B072801F121E5B5CAE43447CDCD88C0A10E211603773F96983973CD3D9C955EA78173C45AAC58E00A45A8ABD6EC2FF7DE2277F73893667CFB2DDBA6FF1E450FC50C797133460885B569991CB37FAC90C4DF7CB2DBE18E4DE47549C1D1BC0C50E6FF0025D8CE3B2D74226113DE22C9A48D33BD38C5F65E8372AFA7A11CDB621CD4B88D1D3E0F385791AAAE6312302D97F5F9BAC6A4EA420FC0EFCE75A82B5DF1325DF5388F554F3A6E93D5EF5444AAF617A49FA27341B1CA6426EEA86C5FBFFCC6DBA471E18B92178F06BD28A6BD32096
T$=0

[2]
Type=4
S$=A5D
R$=BC865C44D49E56DE018DED2C6CD7DE20E3134D3212DFBBBE7DB1F3F0AD30385D65B1D4BBCBD43E8770E2A49BAFFE5EA9CFB3B679DC947979C87975B099A8E6805E44F232C766828B6602227B3BFA4EBB2772C79A5E6A4980B581BF1C968AE549017BB1D7D68F6C56E9C4D5D34467F51FCCFDB122C9A2DBFBFE2DAF3C87484215C842D88FEA149E4353EB92F54B2E93D35BE5119D673C7C7EE4E828469E93055432455BA1D35156C3867029505500A1D9E54DC959DDAB1060406BCB3FA39D16F9A52F102BCDC70525E8CAECCAD19FEDF740E90797EB6B477D52AB54185420F986030E7811D8711544F56EE166A36C14ABCA7311B89158431B3547B1
J$=CF0B1DBF5D73BAE71CC5E1B63B684B681A41530F50CE8538666F15537664860C189691BD186B20FD40DAD264A7A5F28F269231226744D2516F8C09EA4D7B1A71F89E8CA2B1096DEF76C9635E8A56F66F8180E43A74A7DD790C104E285C90AFFBB45D9B5A3F1BBB0CD92C0F54EFC6B1919FEF2C265A946BE837BCD42B2D9176DA2D55F7CFC13ADB6BF0F178B39D625B69B71B9FDAFF2879E6F8E87B1C702279E36793E46D1EBCF4070C6DC6D85EDB49A45FC81BB5C69A39F08AE2E22E44AD3C71CD6BA673F8C963F0E907710A38D32FEA8DE466231488AA9CF65B56D6A625D1F113999AE0FB1E876A7B64E08C6D17477E521D449ACD365DC464E5336B
T$=2

[3]
Type=3
S$=29
R$=4992178501CD669513569AFE9ADD9B5E01333D583951111224905F3237190FC08B969174FE5F5098C1E80E493E6FC10A129D8BE4A101BF03D15B1B322F7A1B834401EE204DD096D8BDA96B1D5C16C110D7330935FF61AC4B3419A83D1B875FB8966EB5CADD18C021EAD62DFB07F69E18E5D9A2C8E48A7B4F9B62FFB3B7F28BBCB242E8A0BB6BCAE2665EF1887A909DDA395CBC6D82D9E73B7D046A9F004C99D9485EC0EE25988F9EE13C0D2870A3A7F9666969A9C8BD71F0176546974E72DAA8F0F6C9081FB73F7D40D82B105A72A05D6339EE81D61BD8189BA25E2C67A2AA9CE8BC25561DCD4D5CCBBA9D5F98C3BBFC5D1291B77D545740EBB5B
A$=-D70
B$=12F5A
T$=0

[4]
Type=4
S$=23F5EAE54
R$=20BBE00D7D839E4843B02BE4A2A051733565550E116761CC77CDD4DB6C53D5DB44367528C5A1E0971D3ABB8E68CD3787B5128556AB2D121CA82C7E103D190D8F7427C50297554F9C3667CCB1FEE7F64ED8B28EAFEC0F67F15B2B32D9C84510D2088E279035B28C227F7B4C762020B2C08DFD509EBB24B25561D9F1601972C8B2F01C0718984583593B910BFFA76C0A7DD8209D4490398837189AB5F9377FE78EF353A71E1F13B4C5F755DCF44700F7C60272C1240AF1C94AB41DB66EE28AFF534DE00827B876D3117856D2D7D161BCFB4A62709CA97D123557A2A48D888BF916914B88CF9CC2BC9E2FD10EE4A645F960A15A0ECCC2CC5
J$=1CAB632E3E87F88BA9B063D3307192684A483797E89BDC5F127FBFBBBDFD343413DA25032DA65F91A50A61964E3F5266F6B8FEC140B7445D514C4B783A4782724014530DCC23FCC30625FA4E9B06FC4CE0D608680BB5BB6FE4E559618950BDD1986EB17FB34289A2D528A0A24327FD40D89CB0DED4344328F2A4124EA4F31560ED217564C07DD8DBF7A7223CE7F7193F086A57F78FFCB8D27B7F8EF5464AD8D014973CBE6E5B0DD52256C4F1EEF94333B680278EACEE583356E1EDD82108D2F36EB61E0287619A96CA2FD897AC4AAF0DA5113DBE8EDF9DF7B6DDE28DE5509DBF2DF68D7D5B0B5B2EE7CCEAEFD9EDB423CA4E69412F0D1AC62C281
T$=0

[5]
Type=1
S$=34
R$=A126C52EB8AF5A014D3BEBC80CEDDFC106DF2C9406E943EE9C92DCD5C6890923C5F8682B2F6BB423060D73F82B54C29C18F8B7D20FA2CF5200DB0A288F4042C23BD77B2072DF11C5F82665E270C4BC97DC0C97134F10C4A436FC0E08C64052CEEF0A9B637E82B1E4E9C1786CECEFBEC7A7553E21232AD0694430F3142E83DC0E76B15E02EDA4FCCAFDDDC4EA9AB16EBA4F657C653C2EED5E02F9A741113A9B5D4B7471CF5DEADC6C241CDD50227AEB31472140B170F51A0D4F57335CF8D3ADE8E1D8C5AFDAE6854250705CC406CD7AFC81E4A08D1B0545F2EA832A1B3DC4CA47B79B3F11C8AB030AC40535A0BC6C2E2A7CCF0DC8AB5
B$=2

[6]
Type=3
S$=A
R$=101D7A1E45AB2299BAEC6460CE17C9934D7CB7A867175397DC75161560A74DB6C6FF3D9DEB245ED04D67BECC045546A935B278C834C37B21CCE2B43741866D136C62591CD84981C6FF370A303E7A12DBFC67A8B52181AD439F19349A7A39A1E17E4DDC56BFD9DE96E42CF2714AE4C6472A555303505114D7539E7EE493FCFAFCB64322E43CC50C2D698DC8944DCE432BE0355048CD019C9FCB320A75F8E5B62DF648A26F9D5BCCA052C37092CD20E76291DDDBCA1EF0FE454643656D1A501C7B286F9395A6778069A2A3CA6284398E24796FA31D5AEA15A0531DBB85C71CD4AE6276AB9C182A06B7100723EC86F916FD71770E41D5D
A$=2
B$=0
T$=1

[7]
Type=2
S$=49428A2
R$=385018D832EFB3F81BFC437A795ED3C9562155CD4FBEA7967C737C2F8556ECA929E2C9607C0441F03CFD75A2D6D056F4307C62613F831BD5F323CC0366649F9B1EC756C17D42DC55E3BB90F3045A9606C600B9A54532FD0B6387FAA1BB5A89E9F31EF5ACFFCEBC8F48C23572C5247822AF97FBECAA159DCDF49CB2758F66DB148C4EE8A8F53A6F83898DEFD8968EC4D72253C5674EDCA26D2649BDF3987BF07E8E1B0E28BCD04655458B6766C286C7A545656B3892DDBCE2DA436CD06074D38753DEE76A6AAE4F7A32DC7A376772D1E252BD9B7D3F7D6AA5D31A9AC86498A18162131E4C29677B6DB3CFAAEE980DB1B032FF
Q$=3

[8]
Type=1
S$=E58DFAB40E1301B01C66
R$=3ECCE024558D903D151A9E13FC7E6E466FABE7F804FF4F52D31035E79FACC76B1FA05067634F452D8952F061A2634DF46AF18AFA6585CC6C7BED8175323CA38CE612130F272AE93120175B026F5217AC1EDA5C3131A26772183B6DC7707FF7778C0DC5DBFF6D05511DE5EBAE004C4070FBDF30811C7BAE2573D5F1DDE2051E10CD4B7DEA05A60D379818168698019E1A5593B756A97BD5F9EBA17D598934E545023B5643CBD17DC75B2E6C1BBA0F208E7064A9C1E85F87981E0C94E27CD18C14164233DA5DEA473E5A3CCFDA65FDAF3E0B1CEE49794AAD97F687E834134F0BC622C1F879C7796385
B$=2

[9]
Type=4
S$=3F4
R$=FE2E0AB16A75A1D9E210AA4EDE95798651A48D88AE0753451B9392557F30AFBBB19603A886D189521B9E9D5EA57DB0E458D09DC2DEB34B94ADBF439FA7EA4D1AE903563F5ABBD84D6897319E9913997CF2403158D0FC9382E9AAB7438CA5CF4C147474CE68EEE1EA363A5DD17591B6E8A9792D8ADCAEA244E9A14C71727F7E3290CE2067A0A417DC6B990A25DA5A1A70D38C351CB912EBD8AFA297997DFFD397DF9429D58187DA8267A1621F4DC0209A6622EB7891FBDB0004CC8D8ED906BABE70949E96D6DCED68486BE1DE92E17AFDAA29C7307E93B358D105029ED3FAEFC46CDD86DDA1ABF
J$=1336754CC9D99F57BC480C4F5D49D2F75C7419293EBBAD8124CABD3ECF5DF6B11C9F9641B02FE1C846636A3161774231035F23534E2C29AA17AAD42165FED97338401FF88A1773F043BF91D9130D14AEF6DF80B9D2DF89663DB73369414E672CEAB9BA206C8694435D651344AD4BB4203B7E17BC0D4AF7CCEF10BF27BD718FA73420CD1FB5FAECD7CFE5C0EF79BF9C76C9815AF9DAD5CC32D2D8FA7D5509137278F2C72744CC721C1784EFF5C36A3F7C140C1C9B609A9D57CD9CCDEB00E7192F908F7981E9F2A285B55F191C74048E30BAC38B209AE38259B61958E801B6FCCA7EA6780B248321C9
T$=0

[10]
Type=4
S$=92
R$=1BDAF6A6BB025EE3465D012130F0D1B38AB3592786CC33352998F07996B4AD8F4F13F25F9E8E321E0A0A5E658CE02F70B20FD92DE74F43E6361BF9622771591B7F3BFB6CA43EAAFDF66BBF4CFF3DC3AB803F24F832F51AAFA9635DBA408263DE415D6B7C51A2F22EB54906C64C01F0F9EF81016FA8DD0ECAE766512FDF2303BD6552BF032C9F2A38C2804F35D97077B66E254558BE6C6E10CD0403C55A9A35EB6AC4949ADF1B8F9A5392B394D07A7C01A62FC7371B059E15D2B9745B25F5D828C4623455B41D9AADD7EB46FE5C77DA4D2523797593997B4BFCA12E5141A575937D3CD7AD4C41
J$=2886B12359D7E20AF11D9ECB868DD668E50E7A8EE46433EDC988798038221876BACFD5C8F4F93DD1262C22A7FE4F016D0865F353F70AFF190FF12C94F68DA6AF29A8D51457166D640B1328DD67FD0D536C9F12C77756EA5537DBFD8542C4248E16F585C4460BB9DEED398D79A3A091ACDAC47AEAB969352ECD24771E3B02FF69DA3D0639AC42C5A17D01962258157ECB3217B47DD0333732BD229FF5CF261A0BB96EE64AD065F1F90270F5F3F72E578D7471C6D817AED94BAB938600CDDF639326482518476F35D8C891DBBB6C835CEA81377650D760666FEDD253C39C1C5091E1DCD9331ABD9
T$=1

[11]
Type=4
S$=5BE499F1
R$=4D99CA98D3175CF9C31D57EE29383D3F830E17DF8D1D5D937ADF01A6720B778B99558CFEC74850E721156539922DD5F51E2FF3D4DB0C6C6826FFD37F19566914DA0F274F96C9FA8A4A3311AE1277F1BFA3A3F6CB895C3D6991CC4185CFDA57CD0D44A1762DC93ED1407CE3E69A4C6174001E77063AF65BCE255E994259F0288B526044B71BE7C408640439E950B1E5596DF0CFC6D7C3F8671BF462ACCE67B11F584CFE3DADE48EFD20107060977CB914FB5F5679B6A6C6133DC027094C146FED5AF2AA3CE85017C1291EC8B3D09409AA8EC82F3A41B3E9EB6C77DE58378F47CD69FB
J$=-34A84DB46885516182D72FCE0028687C53A8E59EC546E38C51AE35A26171C4606A093039F5D6590749585364FB62639834363562C7F70691B81F86A7C91427C490357891B406916CC0FE7190711CEB565FD31C857EB0ED54289F6BCF4AC005735A3F40581FBECE5ECB009204C5B8F7F14B0B0B4ACB292A3540BB5C0387EE9BA8F91EB5F577D8048876D20101FD9DD8497CA69220075B11B5E2B646B24C09506565059D43005FAE1B278FDB33226BD5A37A0AE95826AACB14841778EE474A5A51F1B2E6D03CDD16E0A27ED92919706A7A63B036C47EA54F77BF53B1D6D6B7A0F1616AB2900F1
T$=1

[12]
Type=4
S$=F698
R$=508F9104E949BA7BE053687D010A036FD70CE9523A94614679C887E4B12E10DA1CF5F6963C70D646A9C22FCB20DAE0C7723A6942F902AD990EB20E55F1C062B553AA1F882FCB8D326C7FA23C17B70335D6093DB814E09E39E24496AF2FB303A76C1549B36D87816A92F322E6E631A466621D3054A8E7FA8117098D30DFC344456B189CA1B3D1B478C6224A5598E5389EA594B44092D201893381EEF17E369D0B586EC9EC285AF5C1A2D8C2A6B76D06B6666F279A7E0041AF65A1DA8ECAFC9AC0C528A6B63F22F6F7F9F61CF324977F429DA2616CE4287C4CAB0178911EF70E4F
J$=-44323534A18CA0DD844D9047BE2ACED7D99AE3E28B58101D0AFCA46BFBB2705347E9EBEFB09AC66AE9A4C06E5427F3B8CC372463519F969CB5284F157FFB4195C143E280349CF4C420DB928D02478A8F01A1FEF3E55708032E94F35E92EFFF85640616BD6531FB49037C8771A4602A2E8F8193C7CA152AF45D8680F42FCDFB0A93DCB4CB7B19C51EA0709B17F7FEF09B47D9EC75C1BD3760DB796055677B731664511C97DB314B28BDDEE13DB2F654CE424F602FC23B407D6BF48116080D9EA6E9BBF1A9DE137993E5C8DD7243E9EB26B141923805FACCB9B0F12A4ACF352ECD90C
T$=0

[13]
Type=3
S$=7A7E05CF
R$=A85DC340B627B8C2E1F3662EB2E16FAFE4BE130AE0DC8770A68E59289C02EC20EA90A845155E3C0C913660974EBF14A9B1EED1E4FC030A8A906EA9FA684AF40B5DCA4B6B98BD756DFFBA0E1ABA6BB66FA27AE8775CC26FA1DCC00640C1F5FCB54DA842A8FFFC747A634288ED00263CB84CFF351D40A0A4587B7ACB46BFECD06D6483BD8468DA3F9E9DED54348FF7EB39E3EF5A6895E7FCCC3F36597C6AF717BA8B10D82931BC26BD778C1F94D7867B5AFD4F020E6BA1D8F0567650DFAFA57170FE06E26A2DFA80394B303DC47D6D51E2CDB7F22139A2403D80D238B7
A$=-98
B$=2D2
T$=1

[14]
Type=3
S$=13
R$=8DC838A2488D3D45CBBF7E782AD8C9D77D41BF3194EF9A79CFA04B14B945D4519D1B803A2CF10A2587C2007F6ABBDB816D6ACBB35AF51659BCFEDFFB4A5A10E1268F67EED1771F850D3E5CB8313248C9CC319B570ABEAED925AF2DAFCBC1AC62C821E74AF283C0671038078436069E25F51EC31CB181A64CA3859B616DAD103AE9F79E206705C2FA1102E87BDBA1AC06FD0F787FAA369E7C3C7B22902F7A5C5AF8B7CACE3F867CF499B72A345BB6E43ACD6B0D22B709E76087765E289B770F8197E5C25FFBC2CF0E2770D85E5F043DD21A3EAFF1222071986909B51
A$=-98
B$=2D2
T$=0

[15]
Type=2
S$=62
R$=1725E9E640170F3A6A68683D6A42BDB03E3EFAA4D465D013E3344AF3B5C24202E02E492E11C95006209D0FC135FF52DBA95FCDAA57FE37E4DAF02491844D6605698F9394B47BF03F84C64361FD95455A6A7B09B02B8CD8A0D721D336D2E62697F6E0F6BDDE738D20800925CC714F72A2EE8CDBEFC96388DD7DF67768B91707DFD29B5DBC25B7CC3DB9A26F197239BE0B9707C014D7DF1F198209A79A271933A65CDA16A98288E5616776B885EFA078DA9479F7B2136F54CBD76C244552D9F81528791A829C0AE855E717A5F00F834E02F49C85370ACBD3DA307EF9
Q$=A

[16]
Type=3
S$=2A2F26B184
R$=8C7A260A83CF5396C92D10C1DD33FDBD2FCE79E8D026512CB79ED9F46DD697EEA368A0C914C03B3B0E7133893376E756A0D0393752063BDFB30EF20460FF6719E7021761ADD7085E7F382DEAE2C3660AD746B4AB1B00B70787184FF5526C6541D741A49927C23BBE6A24306547E6A5E9B5F8137A9A2A87E692190B0E1E8BE29B9FAE1DE7F05544BA459C5B1E298BFE6ADC0BCFB5E0E7A03CF3E03A28D10FD7E3A6EB7203A0F7D325F5B498DB4CE0294BCA8D65A16E7D7E1639D22ED66F7825AEF4BFC78A91AD9EDFFCAD3D936D8C68FF143035F6D37D
A$=-23
B$=62
T$=0

[17]
Type=4
S$=3A571DA4
R$=2686B9F50B6AC52364B1DA96D7AB67E99EF680C6BDA3083DF75AC6DC785020A640CE6A2A5254DE8BED53DD8C1DE794568F55ECF466500A838489F70C4484837BB7A5665C651F0A47221BB50DF383EA09B12CED371BD586416F43799213E81466223D09DE52942A60477B36FA22745C2143AA235FE572D52910013C765818ABB3F28B7B6374C29E0879BAEC0F723BA52E9318DB13F2D9A8EF01932260B767D94AC8869A00313AE4CFAB9C20ED2FFF2EF9A6CE05EC30F797108D80919B4016F7045E29A02A3904AEBDE8776F5E6F50DBF8CEF05
J$=-96649CF42CF767AAF05677FFBA41E8EBD82D3132F953FA014847B85BF4F3DF73CE412B09564EC171FC5D3D62F58C431357FF0B02FA15817D06EC73E8A85A9874C240A9F784A6E29411C8B89270891FE028E27AA11EA15D249A6FBF79DF12E575E72041E6ED286B7C9E4E5E622B85E0472CA5954880AB79115782E3E9F75EE12E825D8B0B46210CB6FF4FF30297473BD13E77E44565C5D2BEF5ACB14CC11B1D1D1713CB14602EC727D9BFF12C8C5DAFED331422803552BFE91760B1B052D45A8387C6EB53A524FB62C26AD089D39FA5F86E3EC6A8356
T$=0

[18]
Type=4
S$=29E8
R$=EB5A27107FC79D934C36D9CABAF981DA2D3547BFCCE918F5AD0614EA3E9E76E3F4E3CC5224C4F9FC1E413AE56A21B3CBAD4A30365DECC762CE07CDE4FFEAB3BA4FED0FC245156F775D3FB0EAE4CB5C0E27A26433D375EF9DDBCFBD3BD87C310471B5051D4503DFEF62394AEF6D3F3D2A122A23EFC1E5FD17F291F01EAB3684551FC4476A0656F39AD5C9EBCB1DE87C5461308EACF1054831C8F6033F1E5520E1395EFDE5BC72BF69EE279E4BDD1D160328BF4B48525101A5948E42777D0DB8665C1D481F5E690B10B4A3F3281FBFAABDF
J$=5EC78E4EC788543C7A311761EB84E517553E1FED7E1D6239A610D806881A2C61CA7278C36618F05CFE2898AC321DBF3B4C439DC9C8C4964D6A974AFEF62428B90E2726FEC50CA55DD48EA2BBB065C130790DDA1DD3DF8BFA72242CA6E07C4D5D4CDC2F83D2803C598DC891736F975BD8733DCFF9F7926F6C57D16799114A755BE436D85B1962FDB04BE90A180DFFE411594910C6F2CD778670654D7B59C140C0B936A4291ED7F5C40AEE23CF5BE1F04D0B0CE82C6BE9BFB5924F6B97A4FBF194C5AD5C3531FB9169F4ED823A8DE0B59D0FBB
T$=1

[19]
Type=4
S$=73AA6
R$=208E65ABAB198DD6AB73EA7FF46074B206556748124A578F3528E7F9E3056E9D81A07BBEF2D8E8A8FEB58FCC4524EDB69856D1C51933898B27D329A5C6C5065C76729CD7F2DC91A295B36C915D9E1E60A6BD9DA5B8DFA09A6424EB6C1983F6CA5DE33C93C95DB94F8F602D05D0A457AFBC938B94BC6EAD46DAB6C76D40D978AB57A281FC6F922E9807BB26CBACC5F06EC1B96EB8A1C926A33FBD14C9E9529AC144DCF5A65DA094DF2E0401DC9F66B9E882F59EBF2CC1F6A23EAE25726D5C885737F278C8AF00027172FA8B365F01B
J$=472726488982DB7EAE26D6A8DFF4D7BA1C59922B95B6836C11C5C4141F61F55FF65759998822BF5A8EF7DF905860D6161593068108B17BEBFC6115BA4DD0A67E36BD3C247B76821C60508F0961D8EC0BE9F0B2BAA8EC5857DFFE8C7464599B42CEBB3BEC27367C0F5BA0A1DEC959921245A5EC7BF699F29A7FE860FA3A4FDBB14AB36E55DD258924BDF125152AFE80310055E8AE090A1AF8EE752B1C0447B38FCF0A0D0ED0837E19F206B044BEF79C8511F14FD90CAE241FA41CA4BD1DC28ACB1D62F23800A9DCE85FE8FB06E8A630DE2
T$=1

[20]
Type=4
S$=13A1BC2
R$=1A8893B236EEA3E7FAECF751C4C102A373087C18E8DCDD98050DFFBAF35EA5AB7636B06C5974E24690F39B1D98D85C2E66642A142E9F3F1E04C05639D36D2BB85A6495CBC2BC0514D7C4614CDE63CCE63EECD6680E339656C7CBE3E178B2D93DE5B100B092EE67409B0600B6806DDA5311756BD841A6FB46B799D2107AC2106BD8603ECEAD4AF252BDABF4F8CBD288F4EC04A3261F496033A4F07515FE5981A9DC1AD4C368A180A623155A568955BEEF063B843C24AA2054D8C057E024234F6B6029929445077E42AFAB659
J$=733A915586B27B406EECF1F33B69B9DFED9876C1492E7897F843FAA4BA5A3C96B01B61BE6BB905D1F24C8AC6B3CA28C4324B89EE1868C1E6A2E1328AA1E95BE2CE8DF7499837D39503A20BC8D487709C9DDA321A94919D7A69885CA063944136032C74BB9946A5E434100A30C747FF387BB66401745277E060C8C4A8A7C73139554D8DC2BFC3C2E6A91CFA254DF7F6D02584D2BD82D7C4E234162CEC754E3987A3D298CDFE96D69179101598E4CAABB18DFBF688736D7305CFD02D6FC9C0FDF09BF05B363844BB1A62EF4002770B
T$=0

[21]
Type=4
S$=1C8A4D4F8ECF64
R$=EDFFFE65A346CAEC332237149A886E48A1F36CC3026D9D042FCE65AF8B33ABEE4B2A7E991431DCB23400C410E7FC9E5DA8023D5198D8C601C5C388DF64BA502E120AFDBF66F67B599526A4BD44E35E56786523AF65FC75687F2A9E45466CFFF9FA8BD3EB5C275C02E6E5EC70E4522F40E65CE397AEBE36BE4F9C9FB1613A80A0FEBF06E08B4A8B4B352B3EB2990CDF462FFBB9D016A24D7C2267E9577C8BC99231FDE5C3833060F2975FB4F7E4D741F3C8BB75502AA96C9BB30062709D49C4BD776C78945
J$=-C79154461C60DCACEABF331F0305087D4A7C9B1173CFFDC142556FF5F31D7F4DEF5FE241CF2633CC4D8C72A2826785EAE351FCE9226BB5A04643D422AAC0D37856903CF2A4C8B5446C3469FB4CF04A184958D853A75EDA6983D2EF45417BDB36BEAE112C7A8DFAD0A174504F8D23ADBC2FAAE7A1FC7DDADAAD2F0054516F1CE6B713019755A178D37DDBF1BFDDD93C700646DD771E060480A6CDC698B6640F372451DC9E5AF96D7C6F262B640678E53B87FCE20E60E91343F883C5AB6BEC099EB68E056B33EC15FB7245F3
T$=2

[22]
Type=2
S$=12
R$=D38E3776CA0609B582C914841795B75D01BBEEE63B0C19CAD5293DF15F4A5FF042D0708811F36ED74AAB58F2955253E178E58BD6C0C0B001935879AA20A59C9ABAB46FC6946951332F3ECB52E7E68CBEA3E81FB85AA784CEA9ECFE76777D554FFB26F542FC94C390CD3E2780CAF3B839B052916A627030A92A52550F72DEAB39C5FF228EB4B40A09F65F542CF9D28D93B8DFC19C85E59A3573EA9686A798B32C9E37051F910E8F10868DF631AEF83A9FCEDF84B9097A27A6D80057808BCFCB5314D2324B
Q$=2

[23]
Type=4
S$=3C1
R$=385B29AE2990206C0611DE9289E105F51470EE64394948AB3E60C383B2067E40892414631D8E5DFE36858DB48038076D5869E6EA9F8050FBE41F071A681069A6B0012E8EF06483621493CA8AC380CFFB6024430E3684889B371F6EACBE9943369ACFC34DE2AF6DF368296ED4EA3546013BFF38852028F98C1FB7D7E524A367AECCB0546C98C6DFCC1A70D12AA1BF88D6C50989723A4B504F14D3DD9F9E281C0D721E5823197B298C65405C7E480019C31FA20AD651D1B5128E58BDC10DF912BC4CEF4D
J$=55BA1CC4C774F13B5C095A4EF0DEF5D0D330DBF0E2E6F191D75F5B67DDFA22B1C8FD65C08775A51DA3D53EA59A920E56354639EEE53FB82FE6B2B586934DA2EE7CE6DC9DBF85E40003AECE1C8C9C4E7EEDDFDF9B2CE898E3E4DF7E08A200EB80FE38C247C03CD1E5467D2F9CCC7E0C0EDB241EA8A8FB99F858EDF97B9C3044181AEB574952DBFF554CC8D6459983B0230AAC2661A5A8E0766976A4A6B211D6E498EA1F04844A5AD0D38A053FA53F4E6FA783CE758B4529A6EAE289D8714F98E5994D388D
T$=2

[24]
Type=3
S$=384
R$=1007B9EF8C6429147C9B44FF959557072242418898D3FDEA2AC630C94CCEA59E4DB18417A4485A738B86B31DB98520D525AA11E5707F85665E7853F0C170C1E451EBDB2E58DBBCB215C830827E26EA608892D90C01DA9AE905707A80C7D9ACB7EC54131F7E3C26C5DAEE8F029BB2611D6D249203C69AEC592F032C00100F10AF3932A1F26F8CA798C16C58892772606D2274CC9057E2F479BC09E4D4F089D6D57EFC800B22992896E12D1F046FB24E40A514C82BBED9D3577EC858B81242B94DB99D
A$=1
B$=0
T$=2

[25]
Type=4
S$=892CB49E
R$=1DEA83C71601FCFE2C7CC1386E4D7478AB93AFB67CC1F17BE214E747993104480B4D208F95B0B7837B0195E01B5C36FE1375FA9F93B01F630324FE9EE83442756BECCDC7B0F2C10B3A79A57A42B9A67BB4A490A09B141C923B6DE50C145E05331C50EA6ECA99A85C9EC14179477F74F8F723468EDC145EF5933ECDB518F034FD2B99E3B5222321E286C1DC6D48C68B20B1ECB529EDAC144280EDB3C39B61309B5A4DBC0B05D687FF0800417E533B115C348027DF39797FE79B4DFFAA9DA1
J$=-8065F9746FC8E651D798E563FE5303AFEE65CC2A8093B7E1862A2881FB5C2642E5AB0D9CB9C833776237AF9F03565FDB346D9864211FC597935286BAA91EAE74835B8AA509CB3994AF5B394773C194243D565899DED3D57C219A139B74D371F4F4EB620FDEEFAE5FF26066DE8A279F0595B7E8D6EAC10017C78DC3CFDBD20A96A0C00D589415462EC609807F746502AF1347A02B853E9DA862DCA0958985F9A92C2F1945CDE149DC068EB2DEBA0BF75D65B2E6CD5660AB77EAF99F9F8BA18B5BB2
T$=3

[26]
Type=4
S$=18BDA
R$=1358D0C87435CF80A1585FE54754116C2014FA11D8D41FA87510FD492D49873CD82265ED116083C67DB7C16414D39788201BA215BEA70FA27A59F5A3CB530843A6C43D5B0577F634DD4C9A68328C61D2E4D0810503C3AA6B022456E95C72E80A877DCE82BDFCE51259A19D40464818E7A4D6BCB37B619E7A758663DBF00D4031DAE140680C1F2B9380F216ABAE93AE672280B6FF59264CCFAF90C1544750D08329CE08C3F3AE995DA12715D20F7FDCE64A17B5AFE3F783D01F935387
J$=-169C6351B78452C630D297BB37C8B41E0C88A1B89DFC3FD6CA4C34B692308A27ABCFB92A60815425F4691D6572073853D59768EDF3D0064D9C3384C24639DD68D35A9A7F977DC2F075AC0FC6C4961728CFC7B1FF1174D427F5BE494BA493437E6FE990950D75740E5B981491DBE6A415EA9D1DE9EC4CB4064EEA8419C87E389FDC83940C2F9DBF8A213563D72765703DE3BFAA5226D374A4EA2FDC16EF9862054E3524E47592E65CFB137F50FD699FBF40F113130391E8AFF33978A3F84
T$=3

[27]
Type=3
S$=18F
R$=C69BF0F0C53497719E2B9FF8983928E8439168038FE278F5EFFFE4232DEF9BC881B33EC2761366467C23FC5064E038C977CE09DABBA1AB685ADD945CD85796EC61B19E46CBB52E63FB5F5FED7EE47BF213E8F171B7010F32C5C9BDA6086F73532F0366DC9C36B9F4322EC13E175648420F102D86D2BEDF9D8BC24639A14AFD54441690F4E64F19931A0FCE928C6E3778E26DCF3F1299EB5DBD27FBADA8803D07E4F22AF62DD679DB2DDAD72CC2E5AF62FAA702B7B92CF94BCA949
A$=0
B$=4
T$=4

[28]
Type=3
S$=4BFA
R$=29D34A2454CE661281135FD6D96E0A900C1F91A7323A61715D29041BF0EDE2BC1CAEBCB1195DAA6665965532993B4D44B99858350343FA4B69ECE7D501BAFF60DF955C4558C8199054868A9B41EB33662DF14C9DFD1AF11DB975BEB202540202EE022687257921CEB1CE50FA0058868FAA48F3FFA1568A55624D6688A98E9CB0A48E35A0DAA1574D85A4319E35786F3FDD2968313AA8EBB67D8DDD3B91175EC7F494170CED26ADA3F84559FF64AC3EBA322E3D94984D104875
A$=-963B264730E5FBC62095A0894FD7255CA10967CA0CD560E8FD8BD99E9484498EC23EC5E56E2711DE08856BDD73E09F68D2B55F598E2849C567AC3AF8E4325A878D974CE0D718C54BCA702C97E473CC690D9275486E6D5FEE75E99D3DF90D42855FC53283613D9A933FFB3233F0565394F685945804704DE9336EC49A4DC3765A46700E1B5E976DDFACBFB32D03B8F72FE0F433E95998BC61455F8CC61F055FC599517F9C3EE688EA8FD10D1494743FE60F8BAD186EC2C5EB1BC
B$=0
T$=2

[29]
Type=4
S$=90
R$=4A5B2E797A527C92AC94389A6618F6556AE2CA0CCB127457C210074E1E18AF874F6F8857498A127D2660977665BEC24149F263EC77954B30BC4FD508E6A1C6018D7B4EB42C0E6655EB99D9F791A2227CC374166E33BE1E6DBB7BFDAE3E384814ECEACF9835FFBF07DFA8F10D9356C96333649B4AB1C1C57E0C6E2D50BA36B0CBB5D27A9DA098E36140A3BFCE3DE142E2BBF7EE95C6573350E7C92D85EDE6EDA7D5F9D876856AB79A7FE7CA2F73190C100C34ED5FE850B069
J$=78EF374D3E0348E0CF2321AE55650FF1E26AE97FCDEDF75366FA3878FD41B45BDFABACBF7123E78A289872ED33B25BBCA5BF46B7A99291C18E9F00ECC93054EBFF0D6888088DBEB525FA20A335D048AC7C4FA2AA8812EFE032B534D9923695201F5F1C6799CF1A482B70EF7E1F115CDAE914918DE23778D87CF59446A603513FBFB13902B9C8C77A27265A0F7BB4E9760B0BFD44CD5BE0DACCB0E437AFB21534400979105ECE0DDF0873E832563DB18B9D76FAC231AEB3712
T$=0

[30]
Type=4
S$=12B52A6BADCF4
R$=3F9819F93EB602C29235F6D4913FCFCE59420A0227D63777A6D1766128C64CB76538A8229C3C279E5831E47C18B871EF923B6102B6131D2B97F734875CDBDFAF1016D298E68884F5E2892854D5B7B81B6DD4FEEA3DC1EEDEE3B5E4573C687F676FE910FAC90C03A46BE8EB1E9448402D1AC8949D5AA9D6B5DFE098804EC19EA8CE8EF87570B378644A08F02CCC89080F600632055097343D94A4EB65D8044CDE9074B2AF28D55B76750E850566D803F29CCD
J$=2045CA6974563F9A2AA8C0436638497C20C0460D26B8355B901C6136C69B13096E2DD87A28B399182B9C3A298B3373905227B0367CD5175B368078524014FC99534C73200A1133FA6519629E70FCF50BA3BFCC0A4D08E6666D402B56B0BC66D189C72117E3F58BF044219973E7EFA51DE435C3E2B2C7DE814A9064ECA77834823343E66487AD9DD8BF5253A95522D74363E4BCA8CE4F83A06E1A4905E026AF2BAE8AE18DFCA8F90F93764BD4F21DFEA542B5BD5B5AC165E5
T$=0

[31]
Type=3
S$=4
R$=FE6067E4FAD80B0A48D7DB5244FF3F39650828089F58DDDE9B45D984A31932DD94E2A08A70F09E7960C791F062E1C7BE48ED840AD84C74AE5FDCD21D736F7EBC405B4A639A2213D78A24A15356DEE06DB753FBA8F707BB7B8FEC9F02C1FD6BDBA84A987D4A5288F8D31BFDD25E9A8B450540AFE63B6F80916474BBE91813C63BEAFDEF827A93B394DCA167367E2B2A47CE3873034BD3EC614BDDCE6D04DB452ACC5B76D55B088DADEBBBF2FFFC3627EBABD
A$=1
B$=0
T$=2

[32]
Type=3
S$=1139
R$=EC516EDC45C34E5D4806D59F48FB86BD893B8B355B8A1FD04148BABF6316C567D59F9E07076F2F69DA0DE254C852F1300CF0654D234A1AFE50CFEE74A94080E2E965794E89BBAC79813504315209FD07CE9A50DB36AA5731CAB3AC217766ECEF0774B47614B5F7BA8845B4B8CAD3B4135C33B2A0615F1A3D1369EF5ADEBB5197F61BD783932947DECF9E94350323D4EF865E1569A61941E8BFD117C6880C8AA14EABAF46A66EC4DE40FD57999DD0BD57
A$=-D70
B$=12F5A
T$=0

[33]
Type=4
S$=51FEBE51E
R$=2E1D157563469EC018E0DD85BC2F18E58A65012189A5B6B3AEDCDD581815A8D7827BDAC5D5292F02B5BC75D5C4F322848C61089D9451D0B1ECE78F8C33BF83AEE4FA065722B6CBF14C204B9A7AFC1A75154488249A1E1AD4AD54046E8536312D8FEA6BDEED9ABF368918D422F5BADC59B51A0CE43FF66335C9B9C7282440D5A490BFDF4DE1FD12987ADFCB04F1A8D9369C46ED47CFEC9A900EDD9FDCD24FB8A640D01992D6C3794EF68DC4B3
J$=73C76327B9E88CF4FA33CE194A1908649F7E1D846DDDD53B99FD35C511A00981FCD0E31542A708F4FB364FBABE631F07F35ABAE2B521D52F1464F2672029A4F4B6762FC350DD746E339AD53BBEAE809B2295AEEA40DBF2420E9BF6AA93375E9011E46E12F2F37EAC9606F6329607F2E7C58B0D7D859557A5B2AD002CEE1895F3B7CA52C97EC65AFD79027CCF657F4E6B8C48220B4EE70AE821680F9EEE9613C33C1E03866ED54872CD9527BE0D94B1B7
T$=0

[34]
Type=4
S$=6E058F
R$=6B4C3A42B8DA281AA77601921F4ECED2920A8A1E2505022732F44D0E409CF14D1A09F470DE0D7F530B9DE4AEC9FEF600C10B44CCA9A3533108174E221CF1C9FD692F83DACEA1D49DAA8B632DCE67874E3839940A9572906E5F1B68A73FD2BD504ABB5749EC1ACB27EEEAD636DB57476BB97A1A819907DD89E32D757F18689E6A9590677754A41877CA64A18BFA48E8BEF27ED14060C1D900A343C6AA1FEE72726AD6C81F374AD9D125
J$=-10881C02650F59183C2608F01E6AA0F1CC72E81E8BFD772336035F81A3CE290A2AFE801FB5A742D2D880FDA551680DEE971B39764464FB11DD9085D297A70671B4BD65761360C5CC71A11E296735CF7916F39FA029E10D32EC7F14733CAF1EA72E5148E6A05BC0C91BEC020F1ACDF4456243814231A748D621A6A6F58B0E730754463F4475B098B780F3E288AED9DCB6FA55B27ABD460DEAE5C346A45161E9D8978CE33EAC38AD46123970B7
T$=0

[35]
Type=4
S$=1221
R$=5EB29709F59C13BAA23F70A525F242CEEA06FC3001C84B9840D41502983B85CF37B0F8640DF26D9D4D7E475181ADC6BEF826A100879895C3AEA9D533E540D91A57DE79C6CB37BA611E6EC5F6AC2075A6B934F7D146CE8911BF2C80B760B17ADEB8314335C9F1366FE53EF01461B8FB928E402FA528E2FFC3F8ED9BEAB1A93A97835AC87B57CC1E4A757A5ADCD2205930019D5522929B8CD394393B796154580230961EBF934ECB5
J$=17C2054FF4118F4A0C8ABFFD15A82F1EA03585EE4C56F223F5BFFFC4C74F847C4A6793C5E07C3117CCE213AA9956ECAC5324EA9E4D9E9D86688235AA7010FD029F23C1DB2BB879AA05AAECC5840055B1BCF49F01ACE072809EA7E81EEAD86FF38C3C623939C20418B63B936348FB3865A83F5E01E738233EED8CC699D87AABDA0C673E56C88E9E8A58F751C1E4E4C395078677FCDFBDB46482CE7F31F8B42B50872710F5369604A29E
T$=2

[36]
Type=4
S$=4233
R$=16E34E2EBA57C8B50FC8FFFD608F25762EDD7AB871E80D8ECC0A1C4F99D1C04C2FB87380F132D066117DB408A46546C52F6C79FEF3234AF961E16A596E975AD398955C87B8DF9F69EFB3161755C1B9400ECB1B41830DC8D6D39FD6568F32B8ACDF49AB9BF50190F5A547EAA6693C0506A3CDFB7510E99457B4FD9CB886A82EB76C4D9178F55B1B5E9BEEB02EE03EF40BEEBF2E903C6A24EBD32507F73F093505ED6F25BA8F59
J$=83A537EA41907AC039465551759B101028D598AF808AB8E9F9B9A8587CD8293980056A202DC75ADF06ECEED9644707856C1BBDF41B7292A981B4B9EB601D6167F30470EA1A09FCF12CEBE41EF2757DD42E9E0950EF4AE62C3062D8CAAF5FF3A0039B9D22AE431EC36F3DB13BEE749BBD2D2EDA3FFE4CC529EEBA28C965D9AF09DACC708FC99AF36381F980B3E19B571369E97EC520F84076E0328EC4BAC2DA28E2EBFE9EE7AEBD
T$=0

[37]
Type=4
S$=7196
R$=3395B40758713072CD11C4254357A59EE688D62F73C5974B19010AA632D4E18EC78020B03AC3B25E24FDCCA04511AF5DDCB7D7D84DED0B8294181BB12CCE63720406CD20EAAC721D9D1B41F87AB4D7DF4F2CA8E66E1D7CAD2B64DE04D46AF345E5DAA111B437BE398615E1E4AFAEE73F7D9C84EA5231BDDA1B5DFD7E9E93DA5FEA3E76090EAF43B8993A00C3D716CE8A15CAAC5A7822732BCBFFDA6D58C30BB2259AAC05
J$=78629E02982AC0D999AA5A71BAC8FA6802898646502F488C78B23BCB56F1FCC276D7AE11AC05D0962EAF056C0AFD7A1F51C2EF589A335BC3B9191724246234713690B0DEA3D5CF959581FE00D1C20EFBD6414D4ABA736EE461A2FA43FE0BE4D43D386FAEABDF58CD00093D70F7D343D33CF0643C28939346978A0B74B7376617A1000E9F3A18ABEEB661C4BF239769761962DDB26FC08D1B0C0CD70789616F7B4B318FA92A0
T$=0

[38]
Type=4
S$=6E36
R$=77D273849AB22BE7A80A0E055D94BAC2575E0A1EFE37C70BE5397598303E2647755BA16B793CCBBCE6BCCEA923D1C1722B5EB538098E08431BC8B8ACBB0B7B665E197D18812CADD3A8A22DFD2846A085B320BD47EB7C20D0F0ADD8725324E7144D7FD4C86BB3859A4D11B891E00A1194C15C6ACB558BFD49A39FBA3B581D38FB74D5F10D339EF2C9FF4E253541AE3CD2296060358514CE8CACFF6E04698888B1B185
J$=360C6B3BA362241CC0BBC5A058716D17137A35833B8CCADB04F59F0E7D2C7700290A8C047B4D7FA41A74ED61DCB979C29DC679D0871C5A20E0D5BEC33717C0676C414553D5F810E34BD22F7C4464E73A47814E42CD274644A7119EDD3E803D835FF35EE5145A3A6FC49FC2C2937A119725548EAA2250161A84C66D31A3EAC45FE2A1579511CFB1F3B1D9C4F8264DA01E75DC99894F1CB453ADAB91A87E87CD48B41BB87
T$=0

[39]
Type=4
S$=1322214EF
R$=6433203CE3DB3C5A2CE6A710184EDED613FD2C669D1473AAE811D19A2F7B13793F7090FF53953B69ADCB4BA59C8B36793B6FACCF5EBF825D2D89C6F7A82403927E1C692A50FEB0A99057B3AB3D96DD8930E2CA8C60306EA6FB3E4F93B74C0EC74812BFC6756241663BD2CCD3B14AFEE7BDD85D3D1E10778A356524438BD6DFFE265F31C322D1B180D69E974A9B55CD159A7E7AF93F5D8005C045D4C5AA4D
J$=-EF61465A6ED0BD0FD961EF1969D7A94E834AE65DB3A8A4BDAEDED1002F757FFF67A0E20ACD54091A43D66502D07D2F5E71F1321F4B0A7AE78830FD347B8028562E49CE6E9233F212A19A8397B321E87A061A2064A51ACE8E34F3FE9DB3EE5FA3EEC7E6135C1699EDD889129BC64EAEBD5697E82D45B37183555F3A43D9B12383C1A54FD2903FA2E70E9B6080B411A57E52060F434B1ACE717627DD110F774696E2D
T$=4

[40]
Type=3
S$=82ECED4CA8
R$=C3EBEA9E93668A77ABBF478AE7708B1930A32DA662995DD4998DA9AA61803D2C10035664482F47F0EDA4FDA43210B053EA63A9F7A6C4353BEAFC491AD1FAC50B50C3C569B677330918C50F8449DF3D8E1434F7348ABE3C02D69CF077B1198C2AF88F9B2E53724CF53BC1F5098CF62363D0734F2B64069B69C1187CE8A064CEB857308987433F331FF6234B4F4E059E9A4D2C63422531FFD891
A$=-1
B$=0
T$=4

[41]
Type=3
S$=20C0600
R$=5FB68ED2AD2C347C4E9344710062F2B38AF536AB88197DABCCF5ABECA13308C83C3F799A1AA95BD5630053DA0171A9D9DC796724C16B526D6DA4038C15D61C593BEE975CE7B69AC03AC14FA080B857429635DE9FCCD099A8EB336C9AD8E0F1BA3FC94389B0BBCD2BC1935A242ADA3338548DEA0EBB8677FFAAB65832FAF423879DD00634029EE826D97948CC0FA7EC9571D516E17551
A$=-23
B$=62
T$=0

[42]
Type=4
S$=D9
R$=70EA3E5104EC2FC30437C32CD4CE63EC95C6720B3EA48F89CADD668BF3421AE06CD3BB1B41AA4DAA561F0F294C06AE6C5EEFF58D474729CB6AEE520BE5DA612606FF848EA276AF7C2448556BC8E94F264781F7BB50548B7CFE819E4A65480F5254582711EDF582ABF20797100CC44B7500C90EAB371F45984CEFB4AA7E5960E3037B664E36FAAF357C0B5560EBFD818D13D5CC277D
J$=-11AD9832FCE4E827F946D2F44FCB8D76E2916E8DB1B74DF199A05E1E02D88740F3099B00E3A61A8369148EEA5438FACA0ADA3E19E3B21931B92B0BD9C5900CDFCD22A77AB42836FFCC45FCD88E47350DD0148C7093076216479FA4AB44ACD5A039BD449D753A5EEB792696E6D85397AA8526DCE9FDF534AE371F72B9CC13C30AD0B651860FCAB715A6F343C266756CDA435692B73914
T$=1

[43]
Type=4
S$=1AB39924094FDC
R$=43A91597823BB17467B0E8311645BF001C16EB84D77B6990A886EC96497C015C68EECA5D87ECD77034523A6543B02D9239C20493298EA42C5F3EDD9417D483A129B9CF7FEEA760AAEEBEA8A0478699736ED54E13D6BFCF6F3154722F0BAA97FF7361F0D77A4850A49E51658C189759C875E928D4F9D6D84AC4D2790D5E5B7CBDC75EB71F7AD07D0DFC7CB3AE8E7A7
J$=-2BDCE880E6A318F77B7822017F622D1433840F9ADEC256E96E159A2B238B45ABBD0F763DD3674DF64411D4A89519CF244C1923D27DD290DD4458ECF9373D8586791C5A7294D02B73985FAF136AFEB2BC37B5B7BA263213F249E2F3E68493A2660FEB2873007442A3D9516552BB15DE147285BCC0B363AA99526B533AA862C3333D8E4B1AF370568BFFCA861B688A5CB5761347478F
T$=1

[44]
Type=4
S$=35676
R$=144577C7224E80AE30FB4D7253CE92D1F7662F7CFCF6A6A1D436E39BB0C7336C20B3C64B94690C4BB3B0155A5B2405AF8B58116178185DCF2D7D457F1E58E36B6AC7D2410DFD47F9DA8F0E2EDB1810B14336B73EE05C5B4D966FAF1C49CEDC18146789255F61AB3D0F007BA820A0252F19B5FC26BC88EB58111614DA0E0DD2693E728758038540E246CD21C6F
J$=-8E48095FCC52294D69972E608F955D1931912AE3ED780524F35B2075DCBAAEA4DC3209727FBC461D06D0367EB43B5E8C1F42E7E4B71E601E6FC28E908047FB177CA7234CA607DC83C2EC120C296EC59BAE4656D2B0C195570A965C5C3A83C78DA4F9F82EBE89F4D020B12BC120B8B6C2F990EF1FD69C9F136305D0884DE8E94ECC70448AFC0C50651B767A9D23F8
T$=1

[45]
Type=4
S$=E53430DA5
R$=16A42A9AB51F7019A5E0282DAFD11527A7008809ABFDA475CE7CB2B2266C4610FEC63E7A5B01A36AB90D3491A09071CDCFF3E9A9C71AB47E36D4DFAF1A30E39154B56F6473F428C24E69AAD3C4308F4E11021C92B413BF4A194DB1ADBA70B30784FD43947EB3E0A3B487E6A9B4A25641E1AEC9AB720261EC324D3E8B4E72FB5558A3CDFAC3FA352F
J$=-6D36EA1BB7C23476B54421A64F8D8F0EDDCE860EAB18C4D358CA2AC9055ABF4F2E14BE46BEA1C91CF3EA848C99E7EBDC9BC895153640189A519C27670F2799A273A3CE3254439651BC91E1A4ECC82F3373CFB3FD8CBD5123D76578A977CF1F6D10B198F907AED6583876E0744AE7DFFA74A7F0B2B5D7D5BBA5E3EB06EA49947F386FE9D7282DA6A0D21EA612
T$=1

[46]
Type=3
S$=24A865
R$=9E1D93FF647E134FE25D13D4FA7DA9AFC5064F6423390815576A0B7E5C3134A3D1C6BB019DA06A59E446A49A8F97006A6A565CB0E6B566979B791B81EB3AC17330503DB039A860E7C28837846F9B0983E11C3CF84BC9DCEBBD4791F80CDC3130DADF96BDD0237BA9994A7DA30AB2FBC9D37FB61B7158C90ED9D24533409739086B505E3BCB
A$=-108
B$=69E
T$=1

[47]
Type=4
S$=330A3
R$=3190F26AFE3BABB531911A7DD6B410A3818AED27E2C4E8610F90AB69CB3DBD97E005FD3CAAAA968146436BD1DAA866A5FA8F0124221A41373DE5DD895E5B81A084BD610780AB9801D04665074505490FBCB69826718A1E8FEFFA23858A6556E55CB385379A9B5BBAC65C4F1BF62CC780AE3A3BE771A721465D19E9E8B83606FECF8365
J$=-3260EE2A9B4DB0B0C8F01D583FD58C87268B98ACF0C1EA04DDC0D608A0A01A758B0CD7A084D8F43802A8C8677EB30C8B6E8FCB0C06967BCC3BB86C75DBE63F86616E85F9810D76A465F00A65EC067FAA9960B5D86D190642A86F4B49FC1F68C89E57BE8974FCFEB3A1C7F6BC549F85C24271FE35477F2D3868A53EE1E19A6A3F30F49BBF9C
T$=1

[48]
Type=4
S$=7C
R$=6654891EF418182BC12B9187ECCE95F6B8DCC052584C3254C54BB477510397EF39DAD1016057EC65BA59A4CA057CB2E30D8A54EFC246B82FFBA9032C1DA424642AEC293F21E9880966D0B2FA35AA6F274B9A065E34CC2071DC6BD765D05A15F8E14DB820B6935B64477B6B0554BBACC6F97F01AA1E1702B0B5D7534C3B62E43F7D81
J$=F5FB1029917E8580F71BF1D87187D6ED8A4BFE21CB8DB48E73D739C66BAB44179F87256E95A8AE0CCD48D191973368CE9F52CB58BA77D538BFAE38BE7F0116311B067F2B290F316BCD78C7188FFAB2C72B2096217D5AF9AEBBFF4083B3111E36F42430A00B1D1E71DC8B22082B522605F1A4704088340E6A72CFE232EB9420313A677
T$=0

[49]
Type=4
S$=2C44
R$=24FCD9A3A1B1C77E82BA2C7856515BB4B791AAA1E01E6EE7CA400D2E4A48AFA4A23D8FC5380F27456428B72E5D4023BE3C04188E536A41ABF4AC0E853CDD9F73D13B67AE629E45210A7FB8CB3979C19435B42B4690C3458ABA35141F5DACA2BA1EBA247E5B6E158391A600ABCDBDD5A789056F66725EEB98A1634CEBCF8D9A3EF
J$=-26AB3371749D3F3EB63FBC811ED9B6F50E90B32A09FCFE22B51428DD328203DAF7252C2A3CB58CEBA946F0F2ACC935F1295C2497ECF445A4B551396984976EF3109711F48F655B95BD8DDDEA70A716C0471AD6819DC9EC6C99B43862919A5F6958811B9ED3F79F581A028CC5F7773A1E6433F7528720DB4F30A9FC300A0B617853BF
T$=3

[50]
Type=4
S$=43
R$=8D537CB5FED5207493F9059DF1EE43A709D0E0072A7BEC88C000325CCF69C924CF3F47B83D5C49A1F8F74577D6ED6DD30B86190CB52B029106638F5C9C24C497699C35559A5D58223312F425509CA2FECDD4668CBFE7F132B5FB6760921720A5C28558C9BC7FBF0C9A32D3B98E71C59D8CE65107CFA298941B8B5E23370BAF3
J$=EC8479B82998DF4F64AE2EE9C776165DED89515059629D9ECEB6923BAA04E6A3A38F32E21E891D103385C9C2233BC944F7AD67DD66085BBA689E89593384F68A5DDE2F6B7FF76866E83FBF39D26E3B6057566384DCFDA627E19EA0FE21B034D33095ACEB36CF8D1E9AF7579F49EB4840ED39B3B8F0B8ECAB1264EB9CC624E32E
T$=1

[51]
Type=4
S$=41DEBC4
R$=2254162E7F30914261EE9189C56ADD172927B752C62C669B3EB510CF12D4B72D69D4D0302F1990EBE9039630AD67138E820066DFA8423443301049CFF4C0845E350AF4E431D0C4D7BBE05D4A1FBDFAF4E6DD7A9E290B27B88F87BD4547B0A956E2EFBE321303C8DF328A5CEA01682BA9525D2AA3CCB6683DBE876E0F7
J$=-4261D548EA9745860ECE7A1496671154CEAF35DBD81DEBA67F189739BC7A9D27815C53FBDC2E25D3E3459EFC8E573CD9503DDD7528A661E956A013B44F991C1A4EB90A3AB259692AC1DA29AB27CAC8E19DB3307C42D78554ABB2A84603E71FEF970F8539D6E9A5169987EA75A080593196C33A80D4951325B2EB06BEF24064E
T$=0

[52]
Type=4
S$=AB2
R$=335AD2D4CC7C447482CBEE1AF59773835372347816B2FED9A86BCF183B961B912AF1B21DD225DF5850CDD3C76B010C9D1700C9C4C51BCB4905E461B4C2DA962A8F3228F2A8DABCE23F7A2BAE6AA917D7290498232435C880FCB7072A52779BA9ACBE26209B45540ADF4562303054F09CED428807B003FA559F7D0D
J$=FE6B0BEE74EECC92A25E3314AD60B728C8D5B9FA29A577C36FE34676D92604747F94DA609309A36FC8CE8F1313E94C11ABF00F9F9195E3CD2B9ECD7B9B5CFA978ACFABB8EA7AB88021ED5D6D698EDA49C097A44859A2E45E6106534DA9AF467BF72DC95BC6D3C9E504858B677BB1E71D46A64F21649A222363C1E05A
T$=0

[53]
Type=3
S$=1E29
R$=1B3E67F47CCAED0B3EEC1A2EDC89C595DFAD59BCDF5066D678FA8F7C075717AD10C7D66ADE06E5291D9229320E4267B4FB539B7ADAD2B2DD2A3792D37A1F5AFABFCC49B00BA01979FA48A9660FD5B0DF6D175D52B62C719270EA532302AF7CCD42338D3AD05E0EC3319FB5DDC51254A27258DB7C98E957471C1
A$=-98
B$=2D2
T$=4

[54]
Type=3
S$=1396464
R$=16412B3062FB631CE5C2B5E0B89B4CB9DB480D08B2F98823D6F0F33E120E8D71CAE6C038F5EE7AA1FD0C4C8257E380D2D87312CB4C1EB67F7E0F27CD4E7DB701B6DD7892B750B03BB924786B77A28FEE4267ABEE900E1A275B4B9709E4DC10E2DB24277E19E2CD9DF0F318145C2D3E4B3507C88273CE9
A$=-1E
B$=38
T$=5

[55]
Type=4
S$=1E341204
R$=BCA071B3BB7F0B39A480939237A5A1275004658CE7A20651728758F4DD6EA7055842E0D71CDDAC7F40EA6950AE5BE350F3F14FE05F362D2AD82F24D7D85EB1AC78BB308A959362A431D93043A617A941CFC41C3C20CA28F4791FD52EA460F5244F51BE4705BD3A7902C0918626CC01C56556F
J$=161814122B5A2BA4C49382F255EC12BA5DB8A109891510FDAB09B0B541B0E840003470477EB21822D1696389C4D27DA3C983BE1A373CBA331A88690E256A6DF94AB8984E8704F42B745951DF8DF24AEE96EFF5723907474754D53D8CC20D3119F86FDAA066AA0FE133B7A7F82B874048047C7DB27360
T$=0

[56]
Type=3
S$=3A0
R$=3408F33A68B049B7A023782855F8B9B291A8EFE03FE61365EAA0EC66DBFB36E6FDDD7BD1691103728D7E75540CC9E66E9B92046134BF7F37F5224787F0F575F8E1BF159B8937B7D7EB2BE972BD486D27E9244429A51D8AF7232F5ECD8C3ACECB800204AAEC157DD6AA063CFB684E3A20223
A$=-23
B$=62
T$=3

[57]
Type=3
S$=6D2
R$=7A12105ECBF3C5DC84DECAB4D69614FD85CCD4041ABD9CA53145E7B94ABB976074FAFA006056D4C52E9C7E4714E92FA396991CBFAD4D1D8B2F33CC6CB53183C2F7A640228AFC5D00B122DC8BC4C7825515C61C9029F231FA075BE30342DF471BEFD791F9E5B205EE991DB5966499A953
A$=-1E
B$=38
T$=0

[58]
Type=3
S$=BE0F42754
R$=A46C24D98851F44133EE3D4C84A05911CFF8429E93F74DFB69A9003EBD16DF0F575FFC0EF236B0E00B3AB24BEFA4ED04F269329FBF9B4EA72435419830718AA970AB00447C8550922FB245C08C1DC04CA6CA096920E64B41403766B48709EB1D198E2378442542CC83FAE87
A$=-84B750
B$=24C7B73A2
T$=0

[59]
Type=4
S$=6AD
R$=18A13381CD6ACC0F28E23A03F8E755FE2CA26ABF39AA8337C91FC1B8CEE16C293EABA9BA099E6FE0D9631E73EE920A0A07407109FFA52A8932C9328264B895109F966CDDBFE2245900A762B02618563F746D7A83A164E59AB4346A3739786DD40213FFA9F72F686F8EFB7
J$=FB64E231B4074B578311529DF05150C078776D61122332BB787E285E094F0FAF912A79E971777897E1392BAD792CD6F3D4D7EDBE003991162BD518F0E13F6FBA1DB78E023B8B46D216D6658D9CF11D0E5D36C99B10415FA936848DCC1EF24D2359AC185CB7571FD339CDFD
T$=0

[60]
Type=4
S$=286
R$=9C2A7D45492F0F6F2E06313CDA236AF3A1BE7B9F264DC06416FA7EA20D82485A51EC6D3A1887EC34F039D1BB6845FEA9CA1DBF41C71A57952F8468EE2A4D540105C0E7E6A810753D7222B120BEC621DDF09199DA257DEB3BC0FB73D9212321662B0C9102F2B2DA14C9
J$=24389E8487F8581B4A5E515D039761377CEC8DDD8F9AB9058A7B8E63C0F6EDCE5BF6C721F3456871ED6BD61E42E5464282C37F18BE081630427A0BCEE3BC9DABE65BEB2EE24E278005008830DBFC44BA9095CA67D10D507E5084592457B8216ECA31F993E0BD08F3223B
T$=0

[61]
Type=4
S$=1F374EEDA
R$=500B3FDDFFCFF6EF1FCF5BDED605A9A23E6F46CB63D163CA3CAB5AFE625C3496524A2FC328CBD6D0FB8118DB8CF39B96B785E3140670C6196CBD04B9A700F353D12711E5749100C23D6E7D9E4A4CD040815DF05B0C2E7A1CACB45AFB616D0F0E60213CEBC7
J$=39F60FB054C84F79D57F4A69DC90F1EEAB598EE23EA8ED043BEA10E65BF9FFBDF2104812B7961F0F91A569094FF8B682C3FC63EAC6D27E6314AE395D4ABB51C02786DAA523F7A28C2B8FB6CC601795D9BAC775D9ECD4BE6EEC865CA8F8845C701CA4CCBA62BD01E31E
T$=1

[62]
Type=4
S$=DC3C20ABD9
R$=5D0AEF0BCF1E41ABBE570059C8B3AFE5B03F5C610A3F5A39199B0DC4F815E32604BDB8BE8BFB5590DC4BD1C120AF0B41EE95E5948548C492B3D46EDAA1501B6880D80AD929ADBC600E781E75D7024964AC21ACF184E155B643981D2455C848BD
J$=-41D76BB8BBB46EC96DF509FC693EB41EF4C3FF4AD77A8C346512C996CA58FE2A8F120927B43858C4FC9E1635450E68B066361452C028B6B2F5EEAB1C75FD087F8553223F209CA9BA77B6616AC6480C0D19D46C24D62A2BE0AA5DBE3A97D8AF17A1BACFF9A
T$=0

[63]
Type=3
S$=430
R$=16381A84BB0367902D744C806D102A015BC2B689CCF461F6B5E0406C2BF5F177E290A662FF0A5935B2B2956F13448C3D54E8395E532B10146B72162F1646E3AEA3168AE3BC138432701CCC626F3D434237C31B25665EDF119EF16A1EE51A41
A$=0
B$=8
T$=1

[64]
Type=3
S$=1B
R$=D2ABA619E3AE8099631F47207BDBA13C4994FB9F4B6BECB1671ED49954F5FAF56DA758FFF6E6DC101993C1BE57DF44ECE42DE8CF5078BCEC58A06538748E309229048F8CAEC43074A287535EC6EAECF05020E996E5A583D1FC0813E19F0B
A$=0
B$=10
T$=1

[65]
Type=4
S$=46E
R$=2F8F0BC305CC30E5ACB9DAC7ABFD351AB40DC4511C50598DA2CAE91BD794FD81E716E11280E17DFB81EFB0EE047C727CAE9467142B15F639F403151DE1826C99D24B816D8B5DFA2CD87F83B941C888693B96D4037CEA36EB3283968C1F
J$=-148E7CE2881B39B12EA6371215F75421720680DBD2B9A5B148340CA0F0F98DFDF0804E097B5501D105882C2FA679CFAEB4FC0EA076D2A846F69480327C4219896FDC53D2DDD57942D30ADDD2E772D78A30C7F2693BE043483A0810B13C0D
T$=1

[66]
Type=4
S$=37B1A7EAA345
R$=DA9B2EE8B11445B3A32C3B280930F70545335EC2FC7BD540D7AF497803035AC371A70E5C2EB53B7892C47F8A38995B6C2968B4FA9BB35ED69EE113BFB93D7CDDF1A882AC37B97E6B1ED84858820A7EC9BF84820EB18791
J$=1560A2F4BDF6B2CE96B7DA81A064F5AA17C8B6F7A9EA7947AE3DB865FB52CC41962E515CFCAB3E7C2FA32DF4644794966893A20658DE0812A7B527AE711C0EA972634D38693312994A97F3E52F0F6706A35BAB3BC0255EBF1D081D17B2
T$=2

[67]
Type=3
S$=2058B2E4
R$=6C21DDD37FB5F5259625778D0CC104C8F02578D5B763D9350A588DBFE65ACB10F9AF9E6698D30C43BB2F59C2DB1D2D0617E9388034109B426B718B58C0F2890D18ECE066227F998E7500119B5F8D662E26C3725
A$=0
B$=1D
T$=1

[68]
Type=3
S$=3E6C2
R$=1BB75F21B5241685851EEE95DDEE423D3D7EF0C5D64EDCF8B6173B090501CB988B90A2D536B37486C75367A9AE4402F7EC51D662812401AA223CECB70C23CE78B860B001AE0003CBD4ECB57D8FFF561CB39
A$=2
B$=0
T$=1

[69]
Type=4
S$=A290
R$=2BA5A44795ECA6911BA68630049D7DDDEE14934719C7AEDAA2EF885F4E0F9F4D556F880DB8DC660238B3A7CC7B11EF1227AD8F74CABF5C1BD96728536DDCEE5ECE85941BE4134D42BACA7AEB0A21C99
J$=-21CFF1F2ABA6E326BDC6F846BF30CC73B28687554A39DFA1195C568E4A446DCFF24575FC01A3E7189776A870F93CC1990E104E17267EB1A18C0F4C8E9A7A2EA97B7A44500DF84E1D5DE94B24E483B23FB3
T$=1

[70]
Type=1
S$=108
R$=2A530BE8535215E20B4C2507C66A2C7A1D2B397B3FC963BCBD074DEFCF930714AFF007CF3EE53C212F39D904584F7376740D2642B516A6E4B3C8E14924B734B90652FC3A137790BCD429316009D33
B$=2

[71]
Type=2
S$=1A0AB4
R$=1A010423E16D40F3E778573FA322A4A5D47437D6B48F72F0AD3FA3261B482BB9800F7498EC0F955B660D6F187A935B50FED7CC8E3A6D945D0CA3CCBF0891AD176044D293D28312CDD8976B21
Q$=2

[72]
Type=4
S$=F559C
R$=1B21F6940B84ED4BF9D182A95B2DE6328C4265F0D0561BF3DAE9AE35956A9E66E34114688201A9E30199E449EC524BA95AF1187E1AA324613691F52335BED9D694E62AC4D101F8B8891
J$=AF228C4891802301AABF2BC60A1EE7D924269B7CE8381A1D7B9948880D757A6ED744C49BBC9960ED7438822484B9E4E032CB0ACEC15055CBDBA67E47770623452BC80DF740BB260B1A1E514
T$=1

[73]
Type=3
S$=19D61F6C0
R$=10CD80A14DE54E76112C71E8D23C2D1963483FEB5CB2714601AD7248BDA4F93E68FBE7FE04CFCBC8D70454D0E1413007607D3182C26BD18A955775745BD40216EEA3722903B
A$=-1E
B$=38
T$=1

[74]
Type=3
S$=2DD99
R$=5DD13090E2392C142977363D5F064BB9C849CB2044C17AD86CC9E8E7C80B8835D6A3235431008EE2B4A82D1A0F7017631448F1DAA0453A80FFF5E9F8ECA87F81362F65
A$=0
B$=3
T$=1

[75]
Type=1
S$=4A35BC
R$=143A37CB3E928BFB5C8CC99AA90D3361D4DC5C8DEE81ABDC6E89E04B68636546963BB23C9DD27E19E1FF03A81D5137C1BEFF14E7D1E30C28D89A0CAC4B76EE737
B$=2

[76]
Type=4
S$=305EC77739EEB4C
R$=6B0DC70DCB6E70E215851E7296A75C61314ADD86E0E621EA694F8D231A949D460F4950512C528FE8353DE5EB46E0CAB44CB790279C92059C1B
J$=-35C4D4D368FEE98F5D0C8B3C98DA426162731FE4430086AB1B783BF1BF4CE8BE49587E78D7710B3E5D1DDAFCD101B19733E5D4195727FD9973E20D02FBA39575
T$=0

[77]
Type=4
S$=34052
R$=20ED4D3E7A486436C3AF84FE26898B2D1C9124A05A5199C71FDAE051008240E79CFB1FD04C2057DB326E2FA19D4F06544F3764E8128329
J$=-2C08302232D1146AE42CCD1BDC08CC52D0058B8910023D736D1F682EABB3DE26A783FFDE1A6781F2256C0783FB3CC1D81EB8A2F6DB1010ECD1
T$=8

[78]
Type=4
S$=7B3E
R$=44656FB807BA515BB3FBB0FC6F24AF6F9B227D7269558557102B9FA6858A47790714D9023E8989343C5350E41A86B7168A799DF63D
J$=BC2C340EBB2EDC67081E23A89D53553321F420CEA4C8B1A368113E8DA3DE7902333374FD600331F606427E116301B8BE5B8057B098AE4
T$=0

[79]
Type=4
S$=54
R$=D07217862FEEAECE554833C45EE9B5235EE30468DF7E8A2DE82351A06B881B6F6A19011D095E9A99BFE3F71E65078CFE7F0F0FCF
J$=-A098CC86295BEBC5EEFC067ACF907A0CA2290D015E558C1D276430FA9D5F277279AC08B74D3576B8939695F3D82030631FBFBF541
T$=1

[80]
Type=4
S$=2B024
R$=4D8B9AC0288651D4667AB683FBAA895C4C9DDB9D04FDB5061EFCA0706A440A38D0BA8C24151B1326AD25E1B72716ABD66A3F
J$=-3CC741D2F5C3214CB11CCD7CABFDCB10EB907E47E08AB472037B08F42865EB1C45C2AAB2442949179C47E782BCA1ED8419328851
T$=0

[81]
Type=1
S$=5A
R$=DC92C93F072E6B9ABD18C893DCEAC54ACE8DD1639C6B417D7FF667A628940651F6B1E9A5365863FC3C277C589CB243CDFB
B$=2

[82]
Type=3
S$=D2C6C11E9
R$=10BE625F7AC4B02D248AEF1AAFA05CFA3C929A192F6230832257E6709F4CD9BA143CE011067E4A1E492800E1E1
A$=-D70
B$=12F5A
T$=0

[83]
Type=3
S$=54
R$=3307442F2D0218EB1A08F1146062A17487D72AF76BD5E9C35EF53751850474492173AA966985ABEC6AEA4F61
A$=0
B$=6
T$=3

[84]
Type=3
S$=4F9EC27
R$=A411E15387B3BAAFFDC354F9261D8FA165E9B5168FF92CC153E91CEE269B89D3A66E8C1846FC8CB99
A$=0
B$=3
T$=1

[85]
Type=3
S$=FE18403ED7643BCA
R$=A54CD24899D7AC8D7D7672388E186120A0B53C04421E78FF0CD5D6E67D6A8D56D
A$=74E61F92D092FC30B1A65CC99378F7EB395AB99B2C6FAA7FA489521194D50CCDDCA02996B64DFBA4
B$=0
T$=1

[86]
Type=4
S$=284B
R$=41A3A7A913B7B2FC32E984A4518A766EF6FD06569D190506FC668F89656E99
J$=-1087E00BA88C0D3A10C9E4815B52568AF23100EBF5AD0CA241BBD34E3B9022CAC
T$=1

[87]
Type=3
S$=1DCF2
R$=233B590A2B14F5DF9BB7075392934F20C2BE2E190B487A8B8151DC49D1
A$=FB3BE8BA73063780919AC94ACDD933398A133AD073BB1D47F53B64CA88AB7
B$=0
T$=2

[88]
Type=1
S$=69E70
R$=552AA98DD45D76575788A36DF719368EB45B4610A1965C535F4DB
B$=2

[89]
Type=4
S$=834
R$=A61D92E0F292364DB5F29DD9E66A9168DB8D87D059AFB9869F
J$=-2A8CDC0515866B150A8E33A50C9DF7BF9F41B4A34280C41F2738A
T$=0

[90]
Type=4
S$=4D68A
R$=2255D449B89FC7CA3CFCA34A6DBDB0B4FA70E5AE3D8C89
J$=4DB298B10B9C95DF6572F1E99D5BDB75A3E60DBAFEB667E251
T$=3

[91]
Type=3
S$=13DE5
R$=1BA66FC5A49AADF86C067728859E69BF9B3016A477
A$=0
B$=9
T$=1

[92]
Type=3
S$=A83ECC
R$=2A12768365179AF6FB01409848168C444FED
A$=-7328
B$=1DBA42
T$=0

[93]
Type=4
S$=DF0AD
R$=3049F4F7A93119EB6C15BCD2FE6DF3B
J$=5BD01794B7A403F6C04CBAE9F91ED157A4E
T$=3

[94]
Type=1
S$=142
R$=266423C020BFAED7CA0161A62817D
B$=2

[95]
Type=3
S$=C62550C8
R$=3199BDE74985B63A1C909
A$=-1
B$=0
T$=4

[96]
Type=1
S$=2D18
R$=11995DD08E77788A6B
B$=2

[97]
Type=2
S$=AC74
R$=1A200ADBBCDF17
Q$=5

[98]
Type=1
S$=1E
R$=DEEF4B975CC5
B$=2

[99]
Type=0

[Signature]
1$=FC5BDC1B185BEAAE432CE7CFDC80A2D7508C1CFA
2$=B0B7AD3F4C70A98B6EAB41E2F42B5B61A50ABA88



==> anc/aprcl_transcripts/prp_m10294.txt <==
5039850781610576728214148430602671731890173772967942745090111143675063083596829770801957340223700343433725239785213077985587296916012979294594135626373893237075371633365171495022299153965532361779429330140048348368684558503390502107091362415898344224939254781017798149344196024547206349535230451534006089249353038085347666912562048647130277101757667662555362222590087712831945658835181660980580694075584157979867568207352814255735777136701687002729367519729250278485795698026630021270157193540089779248158011587770978874587920430307372893772038343834501779085448656113159703521877215368767438860783830928432148160048984630668626082522426952591870138458335215421589886613297075491082105000087314203870061213130698157511869210374125358644328707146763644781212071254219475839228187653579742520606276368797318698298056698974098864303941315535076192829822751158589416528536570048164007165794077901925713950890564102596616253330832614681547335457122118884432021134989094089680943011919521279547849228911492078410891408035792480068589672011064461525482648813843704817829218136917010661105436575290170514349981658245672174425812680614857044532944182371898653303028817048372992495828915898092001811629265755530270075120646162262617792994931714133817489611385783901150899107197241476419421450500370895188801692893926415240097373401902829685691623710695121005738703435147782298321727032732347508232281759799991744125123957842349222474547414973443130318048744627803147389293147776407523698997299141039175957156732328654740491057318286457512330713892372871957709

==> anc/aprcl_transcripts/prp_m10958.txt <==
44093669099503852375612418100312670226809252538334532418373420161777628024626817107922736708753168962357113437927009760201548697835928767292821833810515037443077390453387980643414497068444465319324999560193506365739282895267306013897334175818098004808887446728213258363415835697517690329817192516739442997866064303166815604289172735689988342667739965649062871382227592953632169789482357170629626978144936631867430289316345041476304767728910864138444387753626556890724210755222728552946111867264866466925126414202287647747158404718863505782455589968325533706907062359320110467626515353820773380959954222518653332998209553640025827206202640822957849153843321170535888824653743429169799855253272482370808492348457058899964349801045731412489116587540441656004863903181831271771399642024255465559080498475883900746820385613764538775908881131640952735555040995043721319369415085267190259464405402136959002019889858488665293408441693052450639794019763095985998368294619437831334218546403096329818939999143620305683867489694248609002836499185517596877461790128163404569137634187589564569928539399830466988161686705234093234753215126796223913487732751358731765512442333226059464922733497322190500750695696512025184339463481223943693297831147094370346368529138315274761865591951421473919582372255944191455547398801504650585861670078115346366941482699455522095643666710177171855596255747057380903060549906525266057476495567552908469490704110456842735308699258516086197369389618391025868352965802386773259036220631679565420413300002772342575663074463398591230318675488924539886679996964037032972015209636123820190136070641654687887616344107517507587959646112973

==> anc/aprcl_transcripts/prp_m17398.txt <==
23880320755058032148937896725097675079036419829869310395123320787001972126599554833408271442391021321394171721260459007594970596938787880582928270703445699334596336620551213331311724621144091493888960389049259117491756032064243771742507034645016421156494754306418190593222546736979263751354007431501703193172135593774603118977285180014853722068512207817190555831640167705342156738549723199919261093323515817222374206114597259468339872153593762631732418015712271217554054390909231214981545412192947175603133043603206950856633137511261253022550677782703491049885122984019762776074390718076156963713698707402019129011797979643447987011013893431802198276689789140932440314555848436948071347306878051238674324604101518930957747195625291791563207137190755004828884144407485882461685863444787378431820114326959963918684175312097584874646238597646648900319110255877785864116598855361810199787107406397784073879523963699874669368345149144586409164885923842870611577938190039734462351406447816116249399049965089279499448643539656166666826900154136648485001964422529503985982784559536618155399736596144198123729120658587380781688629272164387430748897482932858980941686438270699012950809308617535680532113936405832064403759052796480528051145873022486756231968313055772387242324295968469065340420914148535311407553706071704259586483538910495520389305291418800627223788571622590280758239703409583368341143895016391219027166703529705866074394381014104803522647186369112219829398992183404882021096348145750894591436971961219951690387049221619708339271551161646727946312101701674742285574744568533200622871015279574806385264507715143822589539186484903340191073983548292579467163144789195156890904362003847150484339968767874886803868563410570411389492776836265223956302303383116881071224897552072910564205753396703559636024702004939512429797557993706740292057047434125932736036632968462605831632906551899264164804374010604013501305857590389625949461520674760493253872378885847871349619647655642330125640487047577311428991696661012470248484806894922871874126173763844116318292931478155171277531173129795144387832564306674331745990890193435152527911461910928403831313775581441362165711701731388631220410131559645461186253401592857332233144827854440946843184824662028347967933347231867254493084591673981974968215291911214462797852220922619026340735500970476013652423679062476343963875153090759180484536183967995186896185681594321981466287873453860513100534975537009738752969038973728729500643667789938953649460575562811876646086165224066971059036202928034805102306826609963361536037584684930287091784356366665476596622134219222241733

==> anc/aprcl_transcripts/prp_m19066.txt <==
10470770973423103886364456257104317765322388158799605708793861676901546177732531264422333102135735894369806059492839742843920760191427711750552305448059539029702287948776418089032764367376318361945890164403401586846825339316064875871827510897429287491934021535843621136615047752245787481626201829563925205204099995436637510436523132432924884644113615831240715391795344309071002700034145704691869912183228911849167252241096074231757887422165775430970990423438118379841775496145082567183617012213871718640667948064560272055626097104428149755322595733480308031094065469401836543879252101823907344931184204911032641602090421881366476610096134338127600965883488185815521065338941213821520536324200033130820125036819289886970144127056749950381572790342843094395925584582438145711286236823261736290256376556920986307951210397439255843158852196321765625948833935744171334068390737668094534190853200088305622893861964816357256682645925741888671829804775263525590482669430312944672939767271670563207652549493325513228640343904194257944924978949896369729678662108572644511842050926523353413642052656477183545860923832601729227080306043620713943879475628768383168447620410496710052720829281953471974546115113349264549849396557213456104560464298297972802196166790659605210804436635691872285944515527579425212933185640299231197345019748734663938542864630986168548143038281834780314132444672132673579260837236063360535877239895862556573931617020113002861491427857965116499785886066298379803347755510061255248041002423543876768130122319350777744752426670751615932164683684764770379116679978279481383495573699625351816934085543814528092322054718037413583674530348775948293395814034838759190730810974469620796796793721462063484882802902566234126254659782408903394052893599739193623575513391042202042944748743845316434325936894567171021136962717412542650469984129967838744091319336074039847732249964542693256733616101819600697174450903206013008902624871542999048922731825364260316217867989077349552776387562386569584976966531659456990645052962895145678617500550911884551490031323881081376092540914142319928665829678540506639921619202581035911901946872438198327949666947211680782395328057127334768201806045159019942669096893536062382260107166835106079915224099137424860815027473234284668739466119585585065072751681190210066542498276718503158211453919992699123802541575476894445121318476140778008830653589463285459189508432820162028677409894091103959935798155894399422405671189317505751756354130703316715899476463694882712621950519074988769019356927461512114056127833876938394192895785165584783359254177083038299431613481168065853240436049519660873893928935137026570075056454787503781559153068151271892265652779728249097589640652728364585072201459345251065937986046109635352598594604951291808678110286977213656343632041393668987972406147843893106957260232880756310402136493283566421407485133

==> anc/aprcl_transcripts/prp_m20282.txt <==
55614242780680139936169573407731261345855989805780178579697915849623279526251099228659861871749652225670843215658923756883645834657540055372701468076031930858615673895542886294157482111648165966220283424413063017286304926644605645068560847831666426928804017942707043691850722878892366640858962368163949323089470195629662599733385694594485494594361457168921702766422017237485966010329570713212701098407330630575117318901872753101905339568475008200463890669770069626869260873000774118466125731851848984706748092091714066062609956931431623575239019037115698280045322974782341053758782792534529437830682621519586676748284236227207456543482356650715943258516928967344573308045396017829226182393702473254626973228254538703358366578573304750201216262620117208427161478402494771924691866433101178306784202659269805038493632561406381057172835878166170115492101678772848774963930074921410155115783722057308098134003511475679496784896095361553093785117074203191867735747159727633247191561223017880705746406146751278546183220834588589911743900064744362585617858685999122076434650688992194384836926212730815868493548873727247406106252701188133992301278868142177305311838075924362941010735689218478097009198236836856319373331026217688675164483617697813922601249775509973409850906882854359283736282523108920718961210908656021676262589587574428727063264768810861335617220563377608212969563371776575078690242281671171990810671574481693469060033085882376597944583757447150172294782699817130233341616074257692903615625716696003988823347912898595551894909892042915629552710786460330303349983928980526318380939671033720558017077313594226958622361405670599010256707191601651552713683417694801879170899382600853307621522286201518127932701624167281783028422590924338663762464010823715850258421267029022963257914020291948680824863970809588751044724721267201299085495745840426902419232292693054708352362127193708724151486364913752005075747067234397045434064959576261717209674812680653958438860741987014185953305969846811959257560966732091732084850898852896000231658669877437268597129752901117287701112971390259006077182856618090577203984030980788540942870381315534481400499493122943810793044636284867470453448539568677285885819758326200604961244197340688664355696310886288374582448878390679274588757809687767794820069628858151118702812798599811120830841144450843648674244476368837878329540136819015855571032814799107316628706085222791293207851639352867364991258757838233587362642319883083798625442705586964883467231131886441508364069736563909947522667132617072290503384925137927666639272009013295151586751069331949980045107089237744947313783846535994132482144674420381637165425763057373045469857674796374213285953918003558200804538142220720562312913858990326088095154619378593470515840666752393655025499846559671838747798976343528355741244467143491149634366201277833658097456407662870019322031427120828428505027589436897537985765487379110452632540085751256323696702378579242508034419985309099873797704747098556823444795623499353926816410513374751293983129207190476526950180454401

==> anc/aprcl_transcripts/prp_m2446.txt <==
28887814903134631744144989816025741287728485071813768773394160844790756913695207447368538793786918963519887476471773046203205165950232593841506563719027436029429893619672243670263254574876744468595865605277807107615094468150724950412736013163317727441871231209981957888503403229087962493805064776364041854554777078264741117206656440158172630078204046719673783896820941

==> anc/data/candidate_frontier_50000.tsv <==
m	k	range	theorem	branch	factor_data	known_factor_notes	largest_known_digits	cofactor_est_digits
2426	1213	(1200,3000]	thm:Heven-3000	primitive m=2p	partial cofactor unresolved	5 25893760589	11	719
2602	1301	(1200,3000]	thm:Heven-3000	primitive m=2p	partial cofactor unresolved	5 947129	6	777
3398	1699	(3000,5000]	thm:Heven-5000	primitive m=2p	partial cofactor unresolved	5 20389 67961	5	1012
3518	1759	(3000,5000]	thm:Heven-5000	primitive m=2p	partial cofactor unresolved	5 1259804876441	13	1046
4166	2083	(3000,5000]	thm:Heven-5000	primitive m=2p	partial cofactor unresolved	5 1674733 5082521 40891533027999757	620	603
4502	2251	(3000,5000]	thm:Heven-5000	primitive m=2p	partial cofactor unresolved	5 837373	6	1349
4622	2311	(3000,5000]	thm:Heven-5000	primitive m=2p	partial cofactor unresolved	5 64709 4668221	7	1379
5114	2557	(5000,10000]	thm:Heven-10000	primitive m=2p	partial cofactor unresolved	5	1	1539
5774	2887	(5000,10000]	thm:Heven-10000	primitive m=2p	partial cofactor unresolved	5 11549 3406661 3628354812358457	16	1710
7846	3923	(5000,10000]	thm:Heven-10000	primitive m=2p	partial cofactor unresolved	5 4315301	7	2354
8966	4483	(5000,10000]	thm:Heven-10000	primitive m=2p	partial cofactor unresolved	5 233117 1040057 2062341389	10	2676
9326	4663	(5000,10000]	thm:Heven-10000	primitive m=2p	partial cofactor unresolved	5 10585774733	11	2796
10118	5059	(10000,15000]	thm:Heven-15000	primitive m=2p	partial cofactor unresolved	5 202361	6	3039
10454	5227	(10000,15000]	thm:Heven-15000	primitive m=2p	partial cofactor unresolved	5	1	3146
11062	5531	(10000,15000]	thm:Heven-15000	primitive m=2p	partial cofactor unresolved	5 44249 3296477	7	3317
11794	5897	(10000,15000]	thm:Heven-15000	primitive m=2p	partial cofactor unresolved	5 141529	6	3544
11878	5939	(10000,15000]	thm:Heven-15000	primitive m=2p	partial cofactor unresolved	5	1	3575
12778	6389	(10000,15000]	thm:Heven-15000	primitive m=2p	partial cofactor unresolved	5 8637929 17531417	8	3831
13382	6691	(10000,15000]	thm:Heven-15000	primitive m=2p	partial cofactor unresolved	5 1472181094095077	16	4012
13966	6983	(10000,15000]	thm:Heven-15000	primitive m=2p	partial cofactor unresolved	5 139661 391049 4116785753	10	4182
14642	7321	(10000,15000]	thm:Heven-15000	primitive m=2p	partial cofactor unresolved	5	1	4407
14698	7349	(10000,15000]	thm:Heven-15000	primitive m=2p	partial cofactor unresolved	5 1410807078341 8690045226041	13	4398
15122	7561	(15000,20000]	thm:Heven-20000	primitive m=2p	partial cofactor unresolved	5	1	4552
15182	7591	(15000,20000]	thm:Heven-20000	primitive m=2p	partial cofactor unresolved	5 133179518528264249	18	4552
15206	7603	(15000,20000]	thm:Heven-20000	primitive m=2p	partial cofactor unresolved	5 91237 182473	6	4566
15214	7607	(15000,20000]	thm:Heven-20000	primitive m=2p	partial cofactor unresolved	5	1	4579
15754	7877	(15000,20000]	thm:Heven-20000	primitive m=2p	partial cofactor unresolved	5 248566613	9	4733
15758	7879	(15000,20000]	thm:Heven-20000	primitive m=2p	partial cofactor unresolved	5 31517 3579146057	2358	2370
16358	8179	(15000,20000]	thm:Heven-20000	primitive m=2p	partial cofactor unresolved	5 32717 6968509 10828997 971861497 9940364009 11211347893	22	4852
16574	8287	(15000,20000]	thm:Heven-20000	primitive m=2p	partial cofactor unresolved	5 33149 221992157	9	4975
16778	8389	(15000,20000]	thm:Heven-20000	primitive m=2p	partial cofactor unresolved	5 100669 201337 88487173	8	5030
16838	8419	(15000,20000]	thm:Heven-20000	primitive m=2p	partial cofactor unresolved	5 4377881	7	5061
16922	8461	(15000,20000]	thm:Heven-20000	primitive m=2p	partial cofactor unresolved	5 101533 3707708956793	13	5075
17086	8543	(15000,20000]	thm:Heven-20000	primitive m=2p	partial cofactor unresolved	5	1	5143
17126	8563	(15000,20000]	thm:Heven-20000	primitive m=2p	partial cofactor unresolved	5 34253 36938829637	11	5139
17162	8581	(15000,20000]	thm:Heven-20000	primitive m=2p	partial cofactor unresolved	5 875641967592984077	18	5148
17338	8669	(15000,20000]	thm:Heven-20000	primitive m=2p	partial cofactor unresolved	5 797549 13523641	8	5205
17726	8863	(15000,20000]	thm:Heven-20000	primitive m=2p	partial cofactor unresolved	5 319069	6	5330
18134	9067	(15000,20000]	thm:Heven-20000	primitive m=2p	partial cofactor unresolved	5 36269 2865173 5766613 20128741 23284057	8	5423
18418	9209	(15000,20000]	thm:Heven-20000	primitive m=2p	partial cofactor unresolved	5 73673 39893389	8	5531
18934	9467	(15000,20000]	thm:Heven-20000	primitive m=2p	partial cofactor unresolved	5 13594613	8	5691
18958	9479	(15000,20000]	thm:Heven-20000	primitive m=2p	partial cofactor unresolved	5 40835533	8	5698
19078	9539	(15000,20000]	thm:Heven-20000	primitive m=2p	partial cofactor unresolved	5	1	5743
19226	9613	(15000,20000]	thm:Heven-20000	primitive m=2p	partial cofactor unresolved	5 38453 123021922802621	15	5767
19322	9661	(15000,20000]	thm:Heven-20000	primitive m=2p	partial cofactor unresolved	5	1	5816
19718	9859	(15000,20000]	thm:Heven-20000	primitive m=2p	partial cofactor unresolved	5	1	5935
19802	9901	(15000,20000]	thm:Heven-20000	primitive m=2p	partial cofactor unresolved	5	1	5960
19846	9923	(15000,20000]	thm:Heven-20000	primitive m=2p	partial cofactor unresolved	5 7055848381	10	5964
19862	9931	(15000,20000]	thm:Heven-20000	primitive m=2p	partial cofactor unresolved	5 2740957 8579708693	10	5962
20138	10069	(20000,25000]	thm:Heven-25000	primitive m=2p	partial cofactor unresolved	5 40277 746837869	9	6048
20338	10169	(20000,25000]	thm:Heven-25000	primitive m=2p	partial cofactor unresolved	5 81353 20547928837 62275027467733	14	6092
20506	10253	(20000,25000]	thm:Heven-25000	primitive m=2p	partial cofactor unresolved	5 2419709 78496969 100933402841	12	6145
20662	10331	(20000,25000]	thm:Heven-25000	primitive m=2p	partial cofactor unresolved	5 195131929	9	6210
20926	10463	(20000,25000]	thm:Heven-25000	primitive m=2p	partial cofactor unresolved	5 15945613	8	6291
20974	10487	(20000,25000]	thm:Heven-25000	primitive m=2p	partial cofactor unresolved	5	1	6313
21118	10559	(20000,25000]	thm:Heven-25000	primitive m=2p	partial cofactor unresolved	5	1	6357
21302	10651	(20000,25000]	thm:Heven-25000	primitive m=2p	partial cofactor unresolved	5	1	6412
21334	10667	(20000,25000]	thm:Heven-25000	primitive m=2p	partial cofactor unresolved	5	1	6422
21466	10733	(20000,25000]	thm:Heven-25000	primitive m=2p	partial cofactor unresolved	5 9359177	7	6454
21818	10909	(20000,25000]	thm:Heven-25000	primitive m=2p	partial cofactor unresolved	5	1	6567
21958	10979	(20000,25000]	thm:Heven-25000	primitive m=2p	partial cofactor unresolved	5	1	6610
22054	11027	(20000,25000]	thm:Heven-25000	primitive m=2p	partial cofactor unresolved	5	1	6638
22234	11117	(20000,25000]	thm:Heven-25000	primitive m=2p	partial cofactor unresolved	5 88937 667021 10939129 1023964637	10	6664
22262	11131	(20000,25000]	thm:Heven-25000	primitive m=2p	partial cofactor unresolved	5 20570089	8	6693
22394	11197	(20000,25000]	thm:Heven-25000	primitive m=2p	partial cofactor unresolved	5 44789 313517 476183238237804397	18	6712
22486	11243	(20000,25000]	thm:Heven-25000	primitive m=2p	partial cofactor unresolved	5 629609 3507817	7	6755
22642	11321	(20000,25000]	thm:Heven-25000	primitive m=2p	partial cofactor unresolved	5	1	6815
22706	11353	(20000,25000]	thm:Heven-25000	primitive m=2p	partial cofactor unresolved	5 45413 590357	6	6824
23194	11597	(20000,25000]	thm:Heven-25000	primitive m=2p	partial cofactor unresolved	5	1	6982
23402	11701	(20000,25000]	thm:Heven-25000	primitive m=2p	partial cofactor unresolved	5 5809445262949	13	7031
23578	11789	(20000,25000]	thm:Heven-25000	primitive m=2p	partial cofactor unresolved	5	1	7097
23878	11939	(20000,25000]	thm:Heven-25000	primitive m=2p	partial cofactor unresolved	5 93001132789	11	7176
23942	11971	(20000,25000]	thm:Heven-25000	primitive m=2p	partial cofactor unresolved	5	1	7207
24082	12041	(20000,25000]	thm:Heven-25000	primitive m=2p	partial cofactor unresolved	5 96329	5	7244
24298	12149	(20000,25000]	thm:Heven-25000	primitive m=2p	partial cofactor unresolved	5	1	7314
24914	12457	(20000,25000]	thm:Heven-25000	primitive m=2p	partial cofactor unresolved	5	1	7499
25022	12511	(25000,30000]	thm:Heven-30000	primitive m=2p	partial cofactor unresolved	5	1	7532
25082	12541	(25000,30000]	thm:Heven-30000	primitive m=2p	partial cofactor unresolved	5 144371993	9	7541
25106	12553	(25000,30000]	thm:Heven-30000	primitive m=2p	partial cofactor unresolved	5	1	7557
25294	12647	(25000,30000]	thm:Heven-30000	primitive m=2p	partial cofactor unresolved	5 1941578619949	13	7601
25486	12743	(25000,30000]	thm:Heven-30000	primitive m=2p	partial cofactor unresolved	5	1	7672
25526	12763	(25000,30000]	thm:Heven-30000	primitive m=2p	partial cofactor unresolved	5 4083819216617509	16	7668
25646	12823	(25000,30000]	thm:Heven-30000	primitive m=2p	partial cofactor unresolved	5	1	7720
25778	12889	(25000,30000]	thm:Heven-30000	primitive m=2p	partial cofactor unresolved	5 26963789	8	7751
25786	12893	(25000,30000]	thm:Heven-30000	primitive m=2p	partial cofactor unresolved	5 257861 2455342921 64813934870611093229	20	7726
25822	12911	(25000,30000]	thm:Heven-30000	primitive m=2p	partial cofactor unresolved	5	1	7773
26066	13033	(25000,30000]	thm:Heven-30000	primitive m=2p	partial cofactor unresolved	5 402644561627081 1347511760403207209	19	7812
26098	13049	(25000,30000]	thm:Heven-30000	primitive m=2p	partial cofactor unresolved	5	1	7856
26198	13099	(25000,30000]	thm:Heven-30000	primitive m=2p	partial cofactor unresolved	5 157189	6	7880
26302	13151	(25000,30000]	thm:Heven-30000	primitive m=2p	partial cofactor unresolved	5 3945301 39295189	8	7902
26342	13171	(25000,30000]	thm:Heven-30000	primitive m=2p	partial cofactor unresolved	5 1580521	7	7922
26438	13219	(25000,30000]	thm:Heven-30000	primitive m=2p	partial cofactor unresolved	5 6239369 4814913625074661	16	7935
26482	13241	(25000,30000]	thm:Heven-30000	primitive m=2p	partial cofactor unresolved	5 700713721 5870236868717037709	19	7943
26534	13267	(25000,30000]	thm:Heven-30000	primitive m=2p	partial cofactor unresolved	5 53069 9393037	7	7975
26618	13309	(25000,30000]	thm:Heven-30000	primitive m=2p	partial cofactor unresolved	5	21	7991
26654	13327	(25000,30000]	thm:Heven-30000	primitive m=2p	partial cofactor unresolved	5 53309 9115669 29973009389 2375521009798681097	19	7981
26662	13331	(25000,30000]	thm:Heven-30000	primitive m=2p	partial cofactor unresolved	5 144881309	9	8017
26678	13339	(25000,30000]	thm:Heven-30000	primitive m=2p	partial cofactor unresolved	5 23048244677	23	7996
26798	13399	(25000,30000]	thm:Heven-30000	primitive m=2p	partial cofactor unresolved	5 53597 160789 39125081	8	8048
26902	13451	(25000,30000]	thm:Heven-30000	primitive m=2p	partial cofactor unresolved	5 76509289	8	8090
27374	13687	(25000,30000]	thm:Heven-30000	primitive m=2p	partial cofactor unresolved	5	1	8240
27446	13723	(25000,30000]	thm:Heven-30000	primitive m=2p	partial cofactor unresolved	5	1	8262
27526	13763	(25000,30000]	thm:Heven-30000	primitive m=2p	partial cofactor unresolved	5 13298816400041	14	8272
27662	13831	(25000,30000]	thm:Heven-30000	primitive m=2p	partial cofactor unresolved	5 509850815542301	15	8312
27806	13903	(25000,30000]	thm:Heven-30000	primitive m=2p	partial cofactor unresolved	5	1	8370
27926	13963	(25000,30000]	thm:Heven-30000	primitive m=2p	partial cofactor unresolved	5 558521 669051109	21	8370
27978	13989	(25000,30000]	thm:Heven-30000	inherited composite-k candidate	partial cofactor unresolved	5 13 391693 294720253 10585774733 1326229450499113	24	8354
27998	13999	(25000,30000]	thm:Heven-30000	primitive m=2p	partial cofactor unresolved	5 55997 14950933	8	8415
28058	14029	(25000,30000]	thm:Heven-30000	primitive m=2p	partial cofactor unresolved	5	1	8446
28102	14051	(25000,30000]	thm:Heven-30000	primitive m=2p	partial cofactor unresolved	5 6013829	7	8452
28174	14087	(25000,30000]	thm:Heven-30000	primitive m=2p	partial cofactor unresolved	5	1	8481
28214	14107	(25000,30000]	thm:Heven-30000	primitive m=2p	partial cofactor unresolved	5 251612453	9	8484
28318	14159	(25000,30000]	thm:Heven-30000	primitive m=2p	partial cofactor unresolved	5 2548621	7	8517
28442	14221	(25000,30000]	thm:Heven-30000	primitive m=2p	partial cofactor unresolved	5	1	8561
28586	14293	(25000,30000]	thm:Heven-30000	primitive m=2p	partial cofactor unresolved	5 57173 28871861 141672217 902231333	9	8574
28654	14327	(25000,30000]	thm:Heven-30000	primitive m=2p	partial cofactor unresolved	5 515773	6	8619
28862	14431	(25000,30000]	thm:Heven-30000	primitive m=2p	partial cofactor unresolved	5 1269929 35622798642989	14	8667
29098	14549	(25000,30000]	thm:Heven-30000	primitive m=2p	partial cofactor unresolved	5 992080637526221	15	8744
29114	14557	(25000,30000]	thm:Heven-30000	primitive m=2p	partial cofactor unresolved	5 58229 221208173	9	8750
29126	14563	(25000,30000]	thm:Heven-30000	primitive m=2p	partial cofactor unresolved	5	1	8767
29558	14779	(25000,30000]	thm:Heven-30000	primitive m=2p	partial cofactor unresolved	5	1	8897
29642	14821	(25000,30000]	thm:Heven-30000	primitive m=2p	partial cofactor unresolved	5 4965928824869	13	8910
29662	14831	(25000,30000]	thm:Heven-30000	primitive m=2p	partial cofactor unresolved	5	1	8929
29914	14957	(25000,30000]	thm:Heven-30000	primitive m=2p	partial cofactor unresolved	5 226269497 617544617	9	8987
30354	15177	(30000,35000]	thm:Heven-35000	inherited composite-k candidate	partial cofactor unresolved	5 13 202361	6	9129
30386	15193	(30000,35000]	thm:Heven-35000	primitive m=2p	partial cofactor unresolved	5 60773 4740217	7	9135
30542	15271	(30000,35000]	thm:Heven-35000	primitive m=2p	partial cofactor unresolved	5 1099513	7	9187
30878	15439	(30000,35000]	thm:Heven-35000	primitive m=2p	partial cofactor unresolved	5 61757 370537 802829 38968037	8	9270
30994	15497	(30000,35000]	thm:Heven-35000	primitive m=2p	partial cofactor unresolved	5	1	9330
31162	15581	(30000,35000]	thm:Heven-35000	primitive m=2p	partial cofactor unresolved	5 3864089	7	9373
31258	15629	(30000,35000]	thm:Heven-35000	primitive m=2p	partial cofactor unresolved	5 312581	6	9403
31454	15727	(30000,35000]	thm:Heven-35000	primitive m=2p	partial cofactor unresolved	5 4151929 6843698413	10	9451
31466	15733	(30000,35000]	thm:Heven-35000	primitive m=2p	partial cofactor unresolved	5 3838853 142163389 732150889	9	9447
31538	15769	(30000,35000]	thm:Heven-35000	inherited composite-k candidate	partial cofactor unresolved	5 53 157 1613 11038301 25893760589 1128265516249	13	9452
31634	15817	(30000,35000]	thm:Heven-35000	primitive m=2p	partial cofactor unresolved	5 98761349	8	9514
31802	15901	(30000,35000]	thm:Heven-35000	primitive m=2p	partial cofactor unresolved	5 5388593269762304453	19	9554
31918	15959	(30000,35000]	thm:Heven-35000	primitive m=2p	partial cofactor unresolved	5	1	9608
31942	15971	(30000,35000]	thm:Heven-35000	primitive m=2p	partial cofactor unresolved	5 380620873 694738501 400853765293	12	9585
31982	15991	(30000,35000]	thm:Heven-35000	primitive m=2p	partial cofactor unresolved	5 6332437	7	9620
32126	16063	(30000,35000]	thm:Heven-35000	primitive m=2p	partial cofactor unresolved	5 16641269	8	9662
32174	16087	(30000,35000]	thm:Heven-35000	primitive m=2p	partial cofactor unresolved	5	1	9685
32534	16267	(30000,35000]	thm:Heven-35000	primitive m=2p	partial cofactor unresolved	5 596413289	9	9784
32762	16381	(30000,35000]	thm:Heven-35000	primitive m=2p	partial cofactor unresolved	5 64868761 399513391469	12	9842
32902	16451	(30000,35000]	thm:Heven-35000	primitive m=2p	partial cofactor unresolved	5 20184554434865081	17	9887
33134	16567	(30000,35000]	thm:Heven-35000	primitive m=2p	partial cofactor unresolved	5 1496463977 4697009573 4715299541 5922636233	10	9934
33214	16607	(30000,35000]	thm:Heven-35000	primitive m=2p	partial cofactor unresolved	5 132857 597853 1727129	7	9979
33382	16691	(30000,35000]	thm:Heven-35000	primitive m=2p	partial cofactor unresolved	5 200293 333821 457600457	9	10027
33386	16693	(30000,35000]	thm:Heven-35000	primitive m=2p	partial cofactor unresolved	5 582139729813	12	10038
33574	16787	(30000,35000]	thm:Heven-35000	primitive m=2p	partial cofactor unresolved	5	1	10106
33778	16889	(30000,35000]	thm:Heven-35000	primitive m=2p	partial cofactor unresolved	5 337781 192489540149 2446596145208489	16	10134
33806	16903	(30000,35000]	thm:Heven-35000	primitive m=2p	partial cofactor unresolved	5 362738381	9	10167
33974	16987	(30000,35000]	thm:Heven-35000	primitive m=2p	partial cofactor unresolved	5 79073193989	11	10216
34058	17029	(30000,35000]	thm:Heven-35000	primitive m=2p	partial cofactor unresolved	5 32202383929	11	10241
34246	17123	(30000,35000]	thm:Heven-35000	primitive m=2p	partial cofactor unresolved	5 205477	6	10303
34834	17417	(30000,35000]	thm:Heven-35000	primitive m=2p	partial cofactor unresolved	5	21	10465
34934	17467	(30000,35000]	thm:Heven-35000	primitive m=2p	partial cofactor unresolved	5 4890761	7	10509
35038	17519	(35000,40000]	thm:Heven-40000	primitive m=2p	partial cofactor unresolved	5 7597835633441086889	19	10528
35194	17597	(35000,40000]	thm:Heven-40000	primitive m=2p	partial cofactor unresolved	5	1	10594
35366	17683	(35000,40000]	thm:Heven-40000	primitive m=2p	partial cofactor unresolved	5 2586325058089	13	10633
35654	17827	(35000,40000]	thm:Heven-40000	primitive m=2p	partial cofactor unresolved	5	1	10732
35678	17839	(35000,40000]	thm:Heven-40000	primitive m=2p	partial cofactor unresolved	5 428137	6	10734
35818	17909	(35000,40000]	thm:Heven-40000	primitive m=2p	partial cofactor unresolved	5	1	10782
35858	17929	(35000,40000]	thm:Heven-40000	primitive m=2p	partial cofactor unresolved	5 2223197	7	10787
35878	17939	(35000,40000]	thm:Heven-40000	primitive m=2p	partial cofactor unresolved	5 7371852661 2815710821701 231109508615941	15	10762
35942	17971	(35000,40000]	thm:Heven-40000	primitive m=2p	partial cofactor unresolved	5 646957 40111273	8	10805
35978	17989	(35000,40000]	thm:Heven-40000	primitive m=2p	partial cofactor unresolved	5	22	10808
36094	18047	(35000,40000]	thm:Heven-40000	primitive m=2p	partial cofactor unresolved	5 231506917	9	10856
36122	18061	(35000,40000]	thm:Heven-40000	primitive m=2p	partial cofactor unresolved	5	1	10873
36298	18149	(35000,40000]	thm:Heven-40000	primitive m=2p	partial cofactor unresolved	5 145193 309554498317	12	10908
36458	18229	(35000,40000]	thm:Heven-40000	primitive m=2p	partial cofactor unresolved	5 218749 173469351481	12	10956
36574	18287	(35000,40000]	thm:Heven-40000	primitive m=2p	partial cofactor unresolved	5 146297 2121499325643989	16	10987
36602	18301	(35000,40000]	thm:Heven-40000	primitive m=2p	partial cofactor unresolved	5 219613 732041	6	11006
36682	18341	(35000,40000]	thm:Heven-40000	primitive m=2p	partial cofactor unresolved	5 1687373 4775412275833	13	11022
36794	18397	(35000,40000]	thm:Heven-40000	primitive m=2p	partial cofactor unresolved	5 73589 70202953	8	11063
36986	18493	(35000,40000]	thm:Heven-40000	primitive m=2p	partial cofactor unresolved	5 73973 175397524249	12	11116
37234	18617	(35000,40000]	thm:Heven-40000	primitive m=2p	partial cofactor unresolved	5 819149	6	11202
37322	18661	(35000,40000]	thm:Heven-40000	primitive m=2p	partial cofactor unresolved	5 25248638667181 98981251475641 1108395292201861	16	11191
37358	18679	(35000,40000]	thm:Heven-40000	primitive m=2p	partial cofactor unresolved	5 74717 2169346946937154109	19	11221
37382	18691	(35000,40000]	thm:Heven-40000	primitive m=2p	partial cofactor unresolved	5	1	11253
38174	19087	(35000,40000]	thm:Heven-40000	primitive m=2p	partial cofactor unresolved	5 177585449	9	11482
38282	19141	(35000,40000]	thm:Heven-40000	primitive m=2p	partial cofactor unresolved	5	1	11524
38518	19259	(35000,40000]	thm:Heven-40000	primitive m=2p	partial cofactor unresolved	5	1	11595
38954	19477	(35000,40000]	thm:Heven-40000	primitive m=2p	partial cofactor unresolved	5 779081 24151481 358322731849	12	11700
39014	19507	(35000,40000]	thm:Heven-40000	primitive m=2p	partial cofactor unresolved	5	1	11744
39062	19531	(35000,40000]	thm:Heven-40000	primitive m=2p	partial cofactor unresolved	5 4296821	7	11751
39154	19577	(35000,40000]	thm:Heven-40000	primitive m=2p	partial cofactor unresolved	5 342205961 8225201530937	13	11764
39502	19751	(35000,40000]	thm:Heven-40000	primitive m=2p	partial cofactor unresolved	5 158009 24807257 326839549 581864461	9	11859
39706	19853	(35000,40000]	thm:Heven-40000	primitive m=2p	partial cofactor unresolved	5 238237 9767677	7	11939
39826	19913	(35000,40000]	thm:Heven-40000	primitive m=2p	partial cofactor unresolved	5 398261 716869 40429204597 10096968611909	14	11951
39926	19963	(35000,40000]	thm:Heven-40000	primitive m=2p	partial cofactor unresolved	5 109317389	9	12009
39958	19979	(35000,40000]	thm:Heven-40000	primitive m=2p	partial cofactor unresolved	5 479497 2157733	7	12015
40234	20117	(40000,45000]	thm:Heven-45000	primitive m=2p	partial cofactor unresolved			
40466	20233	(40000,45000]	thm:Heven-45000	primitive m=2p	partial cofactor unresolved			
40538	20269	(40000,45000]	thm:Heven-45000	primitive m=2p	partial cofactor unresolved			
40574	20287	(40000,45000]	thm:Heven-45000	primitive m=2p	partial cofactor unresolved			
40822	20411	(40000,45000]	thm:Heven-45000	primitive m=2p	partial cofactor unresolved			
40886	20443	(40000,45000]	thm:Heven-45000	primitive m=2p	partial cofactor unresolved			
41126	20563	(40000,45000]	thm:Heven-45000	primitive m=2p	partial cofactor unresolved			
41326	20663	(40000,45000]	thm:Heven-45000	primitive m=2p	partial cofactor unresolved			
41386	20693	(40000,45000]	thm:Heven-45000	primitive m=2p	partial cofactor unresolved			
41714	20857	(40000,45000]	thm:Heven-45000	primitive m=2p	partial cofactor unresolved			
41758	20879	(40000,45000]	thm:Heven-45000	primitive m=2p	partial cofactor unresolved			
41878	20939	(40000,45000]	thm:Heven-45000	primitive m=2p	partial cofactor unresolved			
41898	20949	(40000,45000]	thm:Heven-45000	inherited composite-k candidate	partial cofactor unresolved			
42134	21067	(40000,45000]	thm:Heven-45000	primitive m=2p	partial cofactor unresolved			
42314	21157	(40000,45000]	thm:Heven-45000	primitive m=2p	partial cofactor unresolved			
42358	21179	(40000,45000]	thm:Heven-45000	primitive m=2p	partial cofactor unresolved			
42646	21323	(40000,45000]	thm:Heven-45000	primitive m=2p	partial cofactor unresolved			
42766	21383	(40000,45000]	thm:Heven-45000	primitive m=2p	partial cofactor unresolved			
43058	21529	(40000,45000]	thm:Heven-45000	primitive m=2p	partial cofactor unresolved			
43154	21577	(40000,45000]	thm:Heven-45000	primitive m=2p	partial cofactor unresolved			
43322	21661	(40000,45000]	thm:Heven-45000	primitive m=2p	partial cofactor unresolved			
43402	21701	(40000,45000]	thm:Heven-45000	primitive m=2p	partial cofactor unresolved			
43574	21787	(40000,45000]	thm:Heven-45000	primitive m=2p	partial cofactor unresolved			
43634	21817	(40000,45000]	thm:Heven-45000	primitive m=2p	partial cofactor unresolved			
43642	21821	(40000,45000]	thm:Heven-45000	primitive m=2p	partial cofactor unresolved			
43678	21839	(40000,45000]	thm:Heven-45000	primitive m=2p	partial cofactor unresolved			
43786	21893	(40000,45000]	thm:Heven-45000	primitive m=2p	partial cofactor unresolved			
44054	22027	(40000,45000]	thm:Heven-45000	primitive m=2p	partial cofactor unresolved			
44186	22093	(40000,45000]	thm:Heven-45000	primitive m=2p	partial cofactor unresolved			
44294	22147	(40000,45000]	thm:Heven-45000	primitive m=2p	partial cofactor unresolved			
44378	22189	(40000,45000]	thm:Heven-45000	primitive m=2p	partial cofactor unresolved			
44518	22259	(40000,45000]	thm:Heven-45000	primitive m=2p	partial cofactor unresolved			
44582	22291	(40000,45000]	thm:Heven-45000	primitive m=2p	partial cofactor unresolved			
45142	22571	(45000,50000]	thm:Heven-50000	primitive m=2p	partial cofactor unresolved			
45286	22643	(45000,50000]	thm:Heven-50000	primitive m=2p	partial cofactor unresolved			
45394	22697	(45000,50000]	thm:Heven-50000	primitive m=2p	partial cofactor unresolved			
45434	22717	(45000,50000]	thm:Heven-50000	primitive m=2p	partial cofactor unresolved			
45478	22739	(45000,50000]	thm:Heven-50000	primitive m=2p	partial cofactor unresolved			
45566	22783	(45000,50000]	thm:Heven-50000	primitive m=2p	partial cofactor unresolved			
45622	22811	(45000,50000]	thm:Heven-50000	primitive m=2p	partial cofactor unresolved			
45706	22853	(45000,50000]	thm:Heven-50000	primitive m=2p	partial cofactor unresolved			
45842	22921	(45000,50000]	thm:Heven-50000	primitive m=2p	partial cofactor unresolved			
46022	23011	(45000,50000]	thm:Heven-50000	primitive m=2p	partial cofactor unresolved			
46042	23021	(45000,50000]	thm:Heven-50000	primitive m=2p	partial cofactor unresolved			
46058	23029	(45000,50000]	thm:Heven-50000	primitive m=2p	partial cofactor unresolved			
46394	23197	(45000,50000]	thm:Heven-50000	primitive m=2p	partial cofactor unresolved			
46454	23227	(45000,50000]	thm:Heven-50000	primitive m=2p	partial cofactor unresolved			
46630	23315	(45000,50000]	thm:Heven-50000	inherited composite-k candidate	partial cofactor unresolved			
46714	23357	(45000,50000]	thm:Heven-50000	primitive m=2p	partial cofactor unresolved			
46862	23431	(45000,50000]	thm:Heven-50000	primitive m=2p	partial cofactor unresolved			
47206	23603	(45000,50000]	thm:Heven-50000	primitive m=2p	partial cofactor unresolved			
47246	23623	(45000,50000]	thm:Heven-50000	primitive m=2p	partial cofactor unresolved			
47342	23671	(45000,50000]	thm:Heven-50000	primitive m=2p	partial cofactor unresolved			
47378	23689	(45000,50000]	thm:Heven-50000	primitive m=2p	partial cofactor unresolved			
47438	23719	(45000,50000]	thm:Heven-50000	primitive m=2p	partial cofactor unresolved			
47506	23753	(45000,50000]	thm:Heven-50000	primitive m=2p	partial cofactor unresolved			
47858	23929	(45000,50000]	thm:Heven-50000	primitive m=2p	partial cofactor unresolved			
47962	23981	(45000,50000]	thm:Heven-50000	primitive m=2p	partial cofactor unresolved			
47986	23993	(45000,50000]	thm:Heven-50000	primitive m=2p	partial cofactor unresolved			
48086	24043	(45000,50000]	thm:Heven-50000	primitive m=2p	partial cofactor unresolved			
48218	24109	(45000,50000]	thm:Heven-50000	primitive m=2p	partial cofactor unresolved			
48338	24169	(45000,50000]	thm:Heven-50000	primitive m=2p	partial cofactor unresolved			
48362	24181	(45000,50000]	thm:Heven-50000	primitive m=2p	partial cofactor unresolved			
48838	24419	(45000,50000]	thm:Heven-50000	primitive m=2p	partial cofactor unresolved			
49354	24677	(45000,50000]	thm:Heven-50000	primitive m=2p	partial cofactor unresolved			
49466	24733	(45000,50000]	thm:Heven-50000	primitive m=2p	partial cofactor unresolved			
49694	24847	(45000,50000]	thm:Heven-50000	primitive m=2p	partial cofactor unresolved			
49834	24917	(45000,50000]	thm:Heven-50000	primitive m=2p	partial cofactor unresolved			
49906	24953	(45000,50000]	thm:Heven-50000	primitive m=2p	partial cofactor unresolved			
49958	24979	(45000,50000]	thm:Heven-50000	primitive m=2p	partial cofactor unresolved			
49978	24989	(45000,50000]	thm:Heven-50000	primitive m=2p	partial cofactor unresolved			


==> anc/data/candidates_for_forum.tsv <==
m	p	2^m+1_digits	known_factors_small	largest_known_digits	cofactor_est_digits
2426	1213	731	5 25893760589	11	719
2602	1301	784	5 947129	6	777
3398	1699	1023	5 20389 67961	5	1012
3518	1759	1060	5 1259804876441	13	1046
4166	2083	1255	5 1674733 5082521 40891533027999757	620	603
4502	2251	1356	5 837373	6	1349
4622	2311	1392	5 64709 4668221	7	1379
5114	2557	1540	5	1	1539
5774	2887	1739	5 11549 3406661 3628354812358457	16	1710
7846	3923	2362	5 4315301	7	2354
8966	4483	2700	5 233117 1040057 2062341389	10	2676
9326	4663	2808	5 10585774733	11	2796
10118	5059	3046	5 202361	6	3039
10454	5227	3147	5	1	3146
11062	5531	3330	5 44249 3296477	7	3317
11794	5897	3551	5 141529	6	3544
11878	5939	3576	5	1	3575
12778	6389	3847	5 8637929 17531417	8	3831
13382	6691	4029	5 1472181094095077	16	4012
13966	6983	4205	5 139661 391049 4116785753	10	4182
14642	7321	4408	5	1	4407
14698	7349	4425	5 1410807078341 8690045226041	13	4398
15122	7561	4553	5	1	4552
15182	7591	4571	5 133179518528264249	18	4552
15206	7603	4578	5 91237 182473	6	4566
15214	7607	4580	5	1	4579
15754	7877	4743	5 248566613	9	4733
15758	7879	4744	5 31517 3579146057	2358	2370
16358	8179	4925	5 32717 6968509 10828997 971861497 9940364009 11211347893	22	4852
16574	8287	4990	5 33149 221992157	9	4975
16778	8389	5051	5 100669 201337 88487173	8	5030
16838	8419	5069	5 4377881	7	5061
16922	8461	5095	5 101533 3707708956793	13	5075
17086	8543	5144	5	1	5143
17126	8563	5156	5 34253 36938829637	11	5139
17162	8581	5167	5 875641967592984077	18	5148
17338	8669	5220	5 797549 13523641	8	5205
17726	8863	5337	5 319069	6	5330
18134	9067	5459	5 36269 2865173 5766613 20128741 23284057	8	5423
18418	9209	5545	5 73673 39893389	8	5531
18934	9467	5700	5 13594613	8	5691
18958	9479	5707	5 40835533	8	5698
19078	9539	5744	5	1	5743
19226	9613	5788	5 38453 123021922802621	15	5767
19322	9661	5817	5	1	5816
19718	9859	5936	5	1	5935
19802	9901	5961	5	1	5960
19846	9923	5975	5 7055848381	10	5964
19862	9931	5980	5 2740957 8579708693	10	5962
20138	10069	6063	5 40277 746837869	9	6048
20338	10169	6123	5 81353 20547928837 62275027467733	14	6092
20506	10253	6173	5 2419709 78496969 100933402841	12	6145
20662	10331	6220	5 195131929	9	6210
20926	10463	6300	5 15945613	8	6291
20974	10487	6314	5	1	6313
21118	10559	6358	5	1	6357
21302	10651	6413	5	1	6412
21334	10667	6423	5	1	6422
21466	10733	6462	5 9359177	7	6454
21818	10909	6568	5	1	6567
21958	10979	6611	5	1	6610
22054	11027	6639	5	1	6638
22234	11117	6694	5 88937 667021 10939129 1023964637	10	6664
22262	11131	6702	5 20570089	8	6693
22394	11197	6742	5 44789 313517 476183238237804397	18	6712
22486	11243	6769	5 629609 3507817	7	6755
22642	11321	6816	5	1	6815
22706	11353	6836	5 45413 590357	6	6824
23194	11597	6983	5	1	6982
23402	11701	7045	5 5809445262949	13	7031
23578	11789	7098	5	1	7097
23878	11939	7188	5 93001132789	11	7176
23942	11971	7208	5	1	7207
24082	12041	7250	5 96329	5	7244
24298	12149	7315	5	1	7314
24914	12457	7500	5	1	7499
25022	12511	7533	5	1	7532
25082	12541	7551	5 144371993	9	7541
25106	12553	7558	5	1	7557
25294	12647	7615	5 1941578619949	13	7601
25486	12743	7673	5	1	7672
25526	12763	7685	5 4083819216617509	16	7668
25646	12823	7721	5	1	7720
25778	12889	7760	5 26963789	8	7751
25786	12893	7763	5 257861 2455342921 64813934870611093229	20	7726
25822	12911	7774	5	1	7773
26066	13033	7847	5 402644561627081 1347511760403207209	19	7812
26098	13049	7857	5	1	7856
26198	13099	7887	5 157189	6	7880
26302	13151	7918	5 3945301 39295189	8	7902
26342	13171	7930	5 1580521	7	7922
26438	13219	7959	5 6239369 4814913625074661	16	7935
26482	13241	7972	5 700713721 5870236868717037709	19	7943
26534	13267	7988	5 53069 9393037	7	7975
26618	13309	8013	5	21	7991
26654	13327	8024	5 53309 9115669 29973009389 2375521009798681097	19	7981
26662	13331	8027	5 144881309	9	8017
26678	13339	8031	5 23048244677	23	7996
26798	13399	8068	5 53597 160789 39125081	8	8048
26902	13451	8099	5 76509289	8	8090
27374	13687	8241	5	1	8240
27446	13723	8263	5	1	8262
27526	13763	8287	5 13298816400041	14	8272
27662	13831	8328	5 509850815542301	15	8312
27806	13903	8371	5	1	8370
27926	13963	8407	5 558521 669051109	21	8370
27978	13989	8423	5 13 391693 294720253 10585774733 1326229450499113	24	8354
27998	13999	8429	5 55997 14950933	8	8415
28058	14029	8447	5	1	8446
28102	14051	8460	5 6013829	7	8452
28174	14087	8482	5	1	8481
28214	14107	8494	5 251612453	9	8484
28318	14159	8525	5 2548621	7	8517
28442	14221	8562	5	1	8561
28586	14293	8606	5 57173 28871861 141672217 902231333	9	8574
28654	14327	8626	5 515773	6	8619
28862	14431	8689	5 1269929 35622798642989	14	8667
29098	14549	8760	5 992080637526221	15	8744
29114	14557	8765	5 58229 221208173	9	8750
29126	14563	8768	5	1	8767
29558	14779	8898	5	1	8897
29642	14821	8924	5 4965928824869	13	8910
29662	14831	8930	5	1	8929
29914	14957	9006	5 226269497 617544617	9	8987
30354	15177	9138	5 13 202361	6	9129
30386	15193	9148	5 60773 4740217	7	9135
30542	15271	9195	5 1099513	7	9187
30878	15439	9296	5 61757 370537 802829 38968037	8	9270
30994	15497	9331	5	1	9330
31162	15581	9381	5 3864089	7	9373
31258	15629	9410	5 312581	6	9403
31454	15727	9469	5 4151929 6843698413	10	9451
31466	15733	9473	5 3838853 142163389 732150889	9	9447
31538	15769	9494	5 53 157 1613 11038301 25893760589 1128265516249	13	9452
31634	15817	9523	5 98761349	8	9514
31802	15901	9574	5 5388593269762304453	19	9554
31918	15959	9609	5	1	9608
31942	15971	9616	5 380620873 694738501 400853765293	12	9585
31982	15991	9628	5 6332437	7	9620
32126	16063	9671	5 16641269	8	9662
32174	16087	9686	5	1	9685
32534	16267	9794	5 596413289	9	9784
32762	16381	9863	5 64868761 399513391469	12	9842
32902	16451	9905	5 20184554434865081	17	9887
33134	16567	9975	5 1496463977 4697009573 4715299541 5922636233	10	9934
33214	16607	9999	5 132857 597853 1727129	7	9979
33382	16691	10049	5 200293 333821 457600457	9	10027
33386	16693	10051	5 582139729813	12	10038
33574	16787	10107	5	1	10106
33778	16889	10169	5 337781 192489540149 2446596145208489	16	10134
33806	16903	10177	5 362738381	9	10167
33974	16987	10228	5 79073193989	11	10216
34058	17029	10253	5 32202383929	11	10241
34246	17123	10310	5 205477	6	10303
34834	17417	10487	5	21	10465
34934	17467	10517	5 4890761	7	10509
35038	17519	10548	5 7597835633441086889	19	10528
35194	17597	10595	5	1	10594
35366	17683	10647	5 2586325058089	13	10633
35654	17827	10733	5	1	10732
35678	17839	10741	5 428137	6	10734
35818	17909	10783	5	1	10782
35858	17929	10795	5 2223197	7	10787
35878	17939	10801	5 7371852661 2815710821701 231109508615941	15	10762
35942	17971	10820	5 646957 40111273	8	10805
35978	17989	10831	5	22	10808
36094	18047	10866	5 231506917	9	10856
36122	18061	10874	5	1	10873
36298	18149	10927	5 145193 309554498317	12	10908
36458	18229	10975	5 218749 173469351481	12	10956
36574	18287	11010	5 146297 2121499325643989	16	10987
36602	18301	11019	5 219613 732041	6	11006
36682	18341	11043	5 1687373 4775412275833	13	11022
36794	18397	11077	5 73589 70202953	8	11063
36986	18493	11134	5 73973 175397524249	12	11116
37234	18617	11209	5 819149	6	11202
37322	18661	11236	5 25248638667181 98981251475641 1108395292201861	16	11191
37358	18679	11246	5 74717 2169346946937154109	19	11221
37382	18691	11254	5	1	11253
38174	19087	11492	5 177585449	9	11482
38282	19141	11525	5	1	11524
38518	19259	11596	5	1	11595
38954	19477	11727	5 779081 24151481 358322731849	12	11700
39014	19507	11745	5	1	11744
39062	19531	11759	5 4296821	7	11751
39154	19577	11787	5 342205961 8225201530937	13	11764
39502	19751	11892	5 158009 24807257 326839549 581864461	9	11859
39706	19853	11953	5 238237 9767677	7	11939
39826	19913	11989	5 398261 716869 40429204597 10096968611909	14	11951
39926	19963	12019	5 109317389	9	12009
39958	19979	12029	5 479497 2157733	7	12015


==> anc/data/candidates_for_forum.txt <==
m	p	2^m+1_digits	known_factors_small	largest_known_digits	cofactor_est_digits
2426	1213	731	5 25893760589	11	719
2602	1301	784	5 947129	6	777
3398	1699	1023	5 20389 67961	5	1012
3518	1759	1060	5 1259804876441	13	1046
4166	2083	1255	5 1674733 5082521 40891533027999757	620	603
4502	2251	1356	5 837373	6	1349
4622	2311	1392	5 64709 4668221	7	1379
5114	2557	1540	5	1	1539
5774	2887	1739	5 11549 3406661 3628354812358457	16	1710
7846	3923	2362	5 4315301	7	2354
8966	4483	2700	5 233117 1040057 2062341389	10	2676
9326	4663	2808	5 10585774733	11	2796
10118	5059	3046	5 202361	6	3039
10454	5227	3147	5	1	3146
11062	5531	3330	5 44249 3296477	7	3317
11794	5897	3551	5 141529	6	3544
11878	5939	3576	5	1	3575
12778	6389	3847	5 8637929 17531417	8	3831
13382	6691	4029	5 1472181094095077	16	4012
13966	6983	4205	5 139661 391049 4116785753	10	4182
14642	7321	4408	5	1	4407
14698	7349	4425	5 1410807078341 8690045226041	13	4398
15122	7561	4553	5	1	4552
15182	7591	4571	5 133179518528264249	18	4552
15206	7603	4578	5 91237 182473	6	4566
15214	7607	4580	5	1	4579
15754	7877	4743	5 248566613	9	4733
15758	7879	4744	5 31517 3579146057	2358	2370
16358	8179	4925	5 32717 6968509 10828997 971861497 9940364009 11211347893	22	4852
16574	8287	4990	5 33149 221992157	9	4975
16778	8389	5051	5 100669 201337 88487173	8	5030
16838	8419	5069	5 4377881	7	5061
16922	8461	5095	5 101533 3707708956793	13	5075
17086	8543	5144	5	1	5143
17126	8563	5156	5 34253 36938829637	11	5139
17162	8581	5167	5 875641967592984077	18	5148
17338	8669	5220	5 797549 13523641	8	5205
17726	8863	5337	5 319069	6	5330
18134	9067	5459	5 36269 2865173 5766613 20128741 23284057	8	5423
18418	9209	5545	5 73673 39893389	8	5531
18934	9467	5700	5 13594613	8	5691
18958	9479	5707	5 40835533	8	5698
19078	9539	5744	5	1	5743
19226	9613	5788	5 38453 123021922802621	15	5767
19322	9661	5817	5	1	5816
19718	9859	5936	5	1	5935
19802	9901	5961	5	1	5960
19846	9923	5975	5 7055848381	10	5964
19862	9931	5980	5 2740957 8579708693	10	5962
20138	10069	6063	5 40277 746837869	9	6048
20338	10169	6123	5 81353 20547928837 62275027467733	14	6092
20506	10253	6173	5 2419709 78496969 100933402841	12	6145
20662	10331	6220	5 195131929	9	6210
20926	10463	6300	5 15945613	8	6291
20974	10487	6314	5	1	6313
21118	10559	6358	5	1	6357
21302	10651	6413	5	1	6412
21334	10667	6423	5	1	6422
21466	10733	6462	5 9359177	7	6454
21818	10909	6568	5	1	6567
21958	10979	6611	5	1	6610
22054	11027	6639	5	1	6638
22234	11117	6694	5 88937 667021 10939129 1023964637	10	6664
22262	11131	6702	5 20570089	8	6693
22394	11197	6742	5 44789 313517 476183238237804397	18	6712
22486	11243	6769	5 629609 3507817	7	6755
22642	11321	6816	5	1	6815
22706	11353	6836	5 45413 590357	6	6824
23194	11597	6983	5	1	6982
23402	11701	7045	5 5809445262949	13	7031
23578	11789	7098	5	1	7097
23878	11939	7188	5 93001132789	11	7176
23942	11971	7208	5	1	7207
24082	12041	7250	5 96329	5	7244
24298	12149	7315	5	1	7314
24914	12457	7500	5	1	7499
25022	12511	7533	5	1	7532
25082	12541	7551	5 144371993	9	7541
25106	12553	7558	5	1	7557
25294	12647	7615	5 1941578619949	13	7601
25486	12743	7673	5	1	7672
25526	12763	7685	5 4083819216617509	16	7668
25646	12823	7721	5	1	7720
25778	12889	7760	5 26963789	8	7751
25786	12893	7763	5 257861 2455342921 64813934870611093229	20	7726
25822	12911	7774	5	1	7773
26066	13033	7847	5 402644561627081 1347511760403207209	19	7812
26098	13049	7857	5	1	7856
26198	13099	7887	5 157189	6	7880
26302	13151	7918	5 3945301 39295189	8	7902
26342	13171	7930	5 1580521	7	7922
26438	13219	7959	5 6239369 4814913625074661	16	7935
26482	13241	7972	5 700713721 5870236868717037709	19	7943
26534	13267	7988	5 53069 9393037	7	7975
26618	13309	8013	5	21	7991
26654	13327	8024	5 53309 9115669 29973009389 2375521009798681097	19	7981
26662	13331	8027	5 144881309	9	8017
26678	13339	8031	5 23048244677	23	7996
26798	13399	8068	5 53597 160789 39125081	8	8048
26902	13451	8099	5 76509289	8	8090
27374	13687	8241	5	1	8240
27446	13723	8263	5	1	8262
27526	13763	8287	5 13298816400041	14	8272
27662	13831	8328	5 509850815542301	15	8312
27806	13903	8371	5	1	8370
27926	13963	8407	5 558521 669051109	21	8370
27978	13989	8423	5 13 391693 294720253 10585774733 1326229450499113	24	8354
27998	13999	8429	5 55997 14950933	8	8415
28058	14029	8447	5	1	8446
28102	14051	8460	5 6013829	7	8452
28174	14087	8482	5	1	8481
28214	14107	8494	5 251612453	9	8484
28318	14159	8525	5 2548621	7	8517
28442	14221	8562	5	1	8561
28586	14293	8606	5 57173 28871861 141672217 902231333	9	8574
28654	14327	8626	5 515773	6	8619
28862	14431	8689	5 1269929 35622798642989	14	8667
29098	14549	8760	5 992080637526221	15	8744
29114	14557	8765	5 58229 221208173	9	8750
29126	14563	8768	5	1	8767
29558	14779	8898	5	1	8897
29642	14821	8924	5 4965928824869	13	8910
29662	14831	8930	5	1	8929
29914	14957	9006	5 226269497 617544617	9	8987
30354	15177	9138	5 13 202361	6	9129
30386	15193	9148	5 60773 4740217	7	9135
30542	15271	9195	5 1099513	7	9187
30878	15439	9296	5 61757 370537 802829 38968037	8	9270
30994	15497	9331	5	1	9330
31162	15581	9381	5 3864089	7	9373
31258	15629	9410	5 312581	6	9403
31454	15727	9469	5 4151929 6843698413	10	9451
31466	15733	9473	5 3838853 142163389 732150889	9	9447
31538	15769	9494	5 53 157 1613 11038301 25893760589 1128265516249	13	9452
31634	15817	9523	5 98761349	8	9514
31802	15901	9574	5 5388593269762304453	19	9554
31918	15959	9609	5	1	9608
31942	15971	9616	5 380620873 694738501 400853765293	12	9585
31982	15991	9628	5 6332437	7	9620
32126	16063	9671	5 16641269	8	9662
32174	16087	9686	5	1	9685
32534	16267	9794	5 596413289	9	9784
32762	16381	9863	5 64868761 399513391469	12	9842
32902	16451	9905	5 20184554434865081	17	9887
33134	16567	9975	5 1496463977 4697009573 4715299541 5922636233	10	9934
33214	16607	9999	5 132857 597853 1727129	7	9979
33382	16691	10049	5 200293 333821 457600457	9	10027
33386	16693	10051	5 582139729813	12	10038
33574	16787	10107	5	1	10106
33778	16889	10169	5 337781 192489540149 2446596145208489	16	10134
33806	16903	10177	5 362738381	9	10167
33974	16987	10228	5 79073193989	11	10216
34058	17029	10253	5 32202383929	11	10241
34246	17123	10310	5 205477	6	10303
34834	17417	10487	5	21	10465
34934	17467	10517	5 4890761	7	10509
35038	17519	10548	5 7597835633441086889	19	10528
35194	17597	10595	5	1	10594
35366	17683	10647	5 2586325058089	13	10633
35654	17827	10733	5	1	10732
35678	17839	10741	5 428137	6	10734
35818	17909	10783	5	1	10782
35858	17929	10795	5 2223197	7	10787
35878	17939	10801	5 7371852661 2815710821701 231109508615941	15	10762
35942	17971	10820	5 646957 40111273	8	10805
35978	17989	10831	5	22	10808
36094	18047	10866	5 231506917	9	10856
36122	18061	10874	5	1	10873
36298	18149	10927	5 145193 309554498317	12	10908
36458	18229	10975	5 218749 173469351481	12	10956
36574	18287	11010	5 146297 2121499325643989	16	10987
36602	18301	11019	5 219613 732041	6	11006
36682	18341	11043	5 1687373 4775412275833	13	11022
36794	18397	11077	5 73589 70202953	8	11063
36986	18493	11134	5 73973 175397524249	12	11116
37234	18617	11209	5 819149	6	11202
37322	18661	11236	5 25248638667181 98981251475641 1108395292201861	16	11191
37358	18679	11246	5 74717 2169346946937154109	19	11221
37382	18691	11254	5	1	11253
38174	19087	11492	5 177585449	9	11482
38282	19141	11525	5	1	11524
38518	19259	11596	5	1	11595
38954	19477	11727	5 779081 24151481 358322731849	12	11700
39014	19507	11745	5	1	11744
39062	19531	11759	5 4296821	7	11751
39154	19577	11787	5 342205961 8225201530937	13	11764
39502	19751	11892	5 158009 24807257 326839549 581864461	9	11859
39706	19853	11953	5 238237 9767677	7	11939
39826	19913	11989	5 398261 716869 40429204597 10096968611909	14	11951
39926	19963	12019	5 109317389	9	12009
39958	19979	12029	5 479497 2157733	7	12015


==> anc/data/full_certificate_run.log <==
Need to factor 2^m+1 for 2664 m values (max m = 9999) ...
  loaded 11053 cached factorizations from disk
  local pass done: cached 11053, 177 skipped or timed out
  cached 11053 factorizations, found 7951 m with non-Higgs factor < 10^8 in 2^m+1
  still skipped (timed out): [4347, 4905, 5769, 6126, 6165, 7749, 8001, 8019, 8034, 8037, 8055, 8058, 8073, 8082, 8091, 8106, 8109, 8110, 8127, 8145, 8150, 8163, 8166, 8181, 8199, 8217, 8230, 8235, 8253, 8262, 8271, 8289, 8307, 8325, 8330, 8343, 8361, 8379, 8397, 8398, 8415, 8433, 8451, 8454, 8466, 8469, 8487, 8505, 8523, 8541, 8559, 8574, 8577, 8586, 8595, 8613, 8622, 8631, 8649, 8667, 8670, 8682, 8685, 8703, 8721, 8730, 8739, 8750, 8754, 8757, 8762, 8766, 8775, 8793, 8802, 8810, 8811, 8814, 8829, 8847, 8865, 8870, 8874, 8883, 8901, 8910, 8919, 8934, 8937, 8955, 8973, 8991, 9009, 9010, 9027, 9042, 9045, 9063, 9078, 9081, 9099, 9117, 9135, 9153, 9171, 9178, 9186, 9189, 9190, 9207, 9210, 9225, 9234, 9243, 9258, 9261, 9270, 9279, 9282, 9290, 9297, 9315, 9318, 9333, 9350, 9351, 9369, 9387, 9405, 9423, 9441, 9459, 9477, 9486, 9495, 9498, 9513, 9530, 9531, 9534, 9549, 9558, 9567, 9585, 9590, 9603, 9606, 9621, 9639, 9650, 9657, 9675, 9690, 9693, 9710, 9711, 9726, 9729, 9747, 9765, 9770, 9783, 9801, 9819, 9822, 9837, 9855, 9873, 9882, 9891, 9894, 9909, 9927, 9945, 9963, 9981, 9999]
=== 3^2 5^3 (forced=3^2 * 5^3, a==10 mod 20) ===
total candidates: 500
  seed-non-higgs: 396
  seed-zsigmondy: 102
  v2-overshoot: 2
  seed-non-higgs_examples:
    a=50 {'m': 50, 'bad': 8101}
    a=70 {'m': 14, 'bad': 113}
    a=90 {'m': 90, 'bad': 54001}
    a=110 {'m': 22, 'bad': 2113}
    a=130 {'m': 130, 'bad': 108140989558681}
    a=150 {'m': 50, 'bad': 8101}
    a=190 {'m': 38, 'bad': 525313}
    a=210 {'m': 14, 'bad': 113}
  seed-zsigmondy_examples:
    a=170 {}
    a=510 {}
    a=810 {}
    a=850 {}
    a=970 {}
    a=1030 {}
    a=1130 {}
    a=1190 {}
  v2-overshoot_examples:
    a=10 {'step': 4, 'v2': 13, 'bases': 8}
    a=30 {'step': 6, 'v2': 32, 'bases': 17}
=== 3^4 41 (forced=3^4 * 41, a==9 mod 18) ===
total candidates: 556
  seed-non-higgs: 392
  seed-zsigmondy: 160
  v2-overshoot: 4
  seed-non-higgs_examples:
    a=27 {'m': 27, 'bad': 87211}
    a=99 {'m': 99, 'bad': 5347}
    a=135 {'m': 27, 'bad': 87211}
    a=171 {'m': 57, 'bad': 160465489}
    a=189 {'m': 27, 'bad': 87211}
    a=207 {'m': 69, 'bad': 168749965921}
    a=225 {'m': 25, 'bad': 4051}
    a=261 {'m': 29, 'bad': 3033169}
  seed-zsigmondy_examples:
    a=81 {}
    a=153 {}
    a=243 {}
    a=405 {}
    a=459 {}
    a=567 {}
    a=729 {}
    a=765 {}
  v2-overshoot_examples:
    a=9 {'step': 4, 'v2': 15, 'bases': 7}
    a=45 {'step': 6, 'v2': 50, 'bases': 28}
    a=63 {'step': 7, 'v2': 75, 'bases': 42}
    a=117 {'step': 8, 'v2': 128, 'bases': 70}
=== 5^2 13^2 (forced=5^2 * 13^2, a==6 mod 12) ===
total candidates: 833
  seed-non-higgs: 628
  seed-zsigmondy: 202
  v2-overshoot: 3
  seed-non-higgs_examples:
    a=42 {'m': 14, 'bad': 113}
    a=54 {'m': 54, 'bad': 246241}
    a=66 {'m': 22, 'bad': 2113}
    a=78 {'m': 78, 'bad': 1249}
    a=90 {'m': 90, 'bad': 54001}
    a=114 {'m': 38, 'bad': 525313}
    a=126 {'m': 14, 'bad': 113}
    a=138 {'m': 138, 'bad': 5415624023749}
  seed-zsigmondy_examples:
    a=102 {}
    a=162 {}
    a=306 {}
    a=486 {}
    a=510 {}
    a=582 {}
    a=618 {}
    a=678 {}
  v2-overshoot_examples:
    a=6 {'step': 5, 'v2': 8, 'bases': 6}
    a=18 {'step': 4, 'v2': 22, 'bases': 13}
    a=30 {'step': 8, 'v2': 37, 'bases': 24}
=== 5^4 157^2 313 (forced=5^4 * 157^2 * 313, a==130 mod 260) ===
total candidates: 38
  seed-non-higgs: 36
  seed-zsigmondy: 2
  seed-non-higgs_examples:
    a=130 {'m': 130, 'bad': 108140989558681}
    a=390 {'m': 78, 'bad': 1249}
    a=650 {'m': 50, 'bad': 8101}
    a=910 {'m': 14, 'bad': 113}
    a=1170 {'m': 78, 'bad': 1249}
    a=1430 {'m': 22, 'bad': 2113}
    a=1690 {'m': 130, 'bad': 108140989558681}
    a=1950 {'m': 50, 'bad': 8101}
  seed-zsigmondy_examples:
    a=2210 {}
    a=6630 {}
=== 5^4 29 157^2 313 (forced=5^4 * 29 * 157^2 * 313, a==26 mod 52) ===
total candidates: 192
  seed-non-higgs: 162
  seed-zsigmondy: 29
  v2-overshoot: 1
  seed-non-higgs_examples:
    a=78 {'m': 78, 'bad': 1249}
    a=130 {'m': 130, 'bad': 108140989558681}
    a=182 {'m': 14, 'bad': 113}
    a=234 {'m': 78, 'bad': 1249}
    a=286 {'m': 22, 'bad': 2113}
    a=338 {'m': 338, 'bad': 180201997}
    a=390 {'m': 78, 'bad': 1249}
    a=494 {'m': 38, 'bad': 525313}
  seed-zsigmondy_examples:
    a=442 {}
    a=1326 {}
    a=2106 {}
    a=2210 {}
    a=2522 {}
    a=2678 {}
    a=2938 {}
    a=3094 {}
  v2-overshoot_examples:
    a=26 {'step': 5, 'v2': 32, 'bases': 21}

=== Aggregate summary ===
total candidates across all impostors: 2119
  seed-non-higgs: 1614
  seed-zsigmondy: 495
  v2-overshoot: 10

Kernels with unresolved cases:


==> anc/data/no_factor_m_40k_50k.txt <==
# Post-retry: all 45 originally no-factor m's in (40000, 50000] now have factor data.
# Filter N closed those with non-3-Higgs witnesses; remainder are in the
# partial-cofactor candidate sets of Theorems thm:Heven-45000 and thm:Heven-50000.
# No m in (40000, 50000] is currently in the UNKNOWN_no_factor bucket.


==> anc/scripts/factordb_seed_probe.py <==
#!/usr/bin/env python3
"""
Query FactorDB for factorizations of 2^a + 1 seeds.

This is an optional network-backed helper for extending the seed frontier when
the local Pollard-Rho/Pollard-p-1 stack times out. It prints only whether a
fully factored seed survives the same local filters used by seed_factor_probe.
"""

from __future__ import annotations

import argparse
from collections import Counter
import json
import urllib.parse
import urllib.request
from typing import Dict, List, Tuple

from unitary_perfect_research import (
    SearchConfig,
    format_factor,
    is_higgs_prime,
    is_probable_prime,
    seed_divisors_allowed,
    zsigmondy_exponent_allowed,
)


def factordb_query(n: int, timeout: float) -> dict:
    url = "https://factordb.com/api?query=" + urllib.parse.quote(str(n))
    with urllib.request.urlopen(url, timeout=timeout) as response:
        return json.loads(response.read().decode())


def factors_from_response(data: dict) -> Dict[int, int] | None:
    if data.get("status") != "FF":
        return None
    factors: Dict[int, int] = {}
    for p_text, exponent in data.get("factors", []):
        factors[int(p_text)] = int(exponent)
    return dict(sorted(factors.items()))


def partial_rejection_reasons(
    data: dict,
    max_odd_exp: int,
    max_prime: int,
    max_component: int,
    higgs_filter: bool,
) -> List[str]:
    """Return conclusive rejection reasons from known prime factors in a CF response."""
    reasons: List[str] = []
    for p_text, exponent in data.get("factors", []):
        p = int(p_text)
        exponent = int(exponent)
        if not is_probable_prime(p):
            continue
        if p > max_prime:
            reasons.append("partial-prime-cap")
        if exponent > max_odd_exp:
            reasons.append("partial-seed-exponent")
        if p**exponent > max_component:
            reasons.append("partial-component-cap")
        if (
            higgs_filter
            and p <= max_prime
            and p**exponent <= max_component
            and not is_higgs_prime(p)
        ):
            reasons.append("partial-non-higgs")
    return sorted(set(reasons))


def survives(
    factors: Dict[int, int],
    max_odd_exp: int,
    max_prime: int,
    max_component: int,
    higgs_filter: bool,
) -> Tuple[bool, List[str]]:
    reasons: List[str] = []
    if any(p > max_prime for p in factors):
        reasons.append("prime-cap")
    if any(e > max_odd_exp for e in factors.values()):
        reasons.append("seed-exponent")
    if any(p**e > max_component for p, e in factors.items()):
        reasons.append("component-cap")
    if higgs_filter and not reasons and any(not is_higgs_prime(p) for p in factors):
        reasons.append("non-higgs")
    return not reasons, reasons


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("exponents", nargs="*", type=int)
    parser.add_argument("--min-even-exp", type=int)
    parser.add_argument("--max-even-exp", type=int)
    parser.add_argument("--timeout", type=float, default=30.0)
    parser.add_argument("--max-odd-exp", type=int, default=64)
    parser.add_argument("--max-prime", type=int, default=10**12)
    parser.add_argument("--max-component", type=int, default=10**18)
    parser.add_argument("--higgs-filter", action="store_true")
    parser.add_argument("--zsigmondy-exponent-filter", action="store_true")
    parser.add_argument("--seed-divisor-filter", action="store_true")
    parser.add_argument("--quiet-failures", action="store_true")
    parser.add_argument("--progress-interval", type=int, default=25)
    args = parser.parse_args()

    exponents = args.exponents
    if not exponents:
        if args.min_even_exp is None or args.max_even_exp is None:
            parser.error("provide exponents or both --min-even-exp and --max-even-exp")
        exponents = list(range(args.min_even_exp, args.max_even_exp + 1))

    cfg = SearchConfig(
        min_even_exp=min(exponents),
        max_even_exp=max(exponents),
        max_odd_exp=args.max_odd_exp,
        max_bases=1,
        max_prime=args.max_prime,
        max_component=args.max_component,
        max_solutions=1,
        higgs_filter=args.higgs_filter,
        zsigmondy_exponent_filter=args.zsigmondy_exponent_filter,
        seed_divisor_filter=args.seed_divisor_filter,
    )
    survivors = []
    incomplete = []
    reason_counts: Counter[str] = Counter()
    checked = 0
    for a in exponents:
        if not zsigmondy_exponent_allowed(2, a, cfg):
            reason_counts["skipped-zsigmondy"] += 1
            if not args.quiet_failures:
                print(f"{a}: skipped=zsigmondy-exponent-filter", flush=True)
            continue
        if args.seed_divisor_filter and not seed_divisors_allowed(a, cfg):
            reason_counts["skipped-seed-divisor"] += 1
            if not args.quiet_failures:
                print(f"{a}: skipped=seed-divisor-filter", flush=True)
            continue
        try:
            data = factordb_query(2**a + 1, args.timeout)
        except Exception as exc:
            incomplete.append((a, f"error:{exc.__class__.__name__}"))
            print(f"{a}: incomplete=error:{exc.__class__.__name__}", flush=True)
            continue
        factors = factors_from_response(data)
        if factors is None:
            reasons = partial_rejection_reasons(
                data,
                args.max_odd_exp,
                args.max_prime,
                args.max_component,
                args.higgs_filter,
            )
            if reasons:
                for reason in reasons:
                    reason_counts[reason] += 1
                if not args.quiet_failures:
                    print(
                        f"{a}: partial-reject={data.get('status')} "
                        f"reasons={','.join(reasons)}",
                        flush=True,
                    )
            else:
                incomplete.append((a, data.get("status")))
                print(f"{a}: incomplete={data.get('status')}", flush=True)
            continue
        checked += 1
        ok, reasons = survives(
            factors,
            args.max_odd_exp,
            args.max_prime,
            args.max_component,
            args.higgs_filter,
        )
        for reason in reasons or ["survivor"]:
            reason_counts[reason] += 1
        if ok or not args.quiet_failures:
            print(f"{a}: status=FF survives={ok} reasons={','.join(reasons) or '-'}", flush=True)
            print(f"  {format_factor(factors)}", flush=True)
        if ok:
            survivors.append((a, factors))
        elif (
            args.quiet_failures
            and args.progress_interval > 0
            and checked % args.progress_interval == 0
        ):
            print(f"checked_ff: {checked}", flush=True)

    print(f"survivors: {len(survivors)}", flush=True)
    print(f"incomplete: {len(incomplete)}", flush=True)
    for a, status in incomplete:
        print(f"{a}: {status}", flush=True)
    if reason_counts:
        print("reason_counts:", flush=True)
        for reason, count in sorted(reason_counts.items()):
            print(f"  {reason}: {count}", flush=True)


if __name__ == "__main__":
    main()


==> anc/scripts/impostor_certificate.py <==
#!/usr/bin/env python3
"""
Bounded certificate generator for the five impostor SCC kernels.

For each impostor kernel K with seed congruence a == r mod N and each a
in [r, max_a] within that class, certify that no unitary perfect number
has 2^a || n and K as forced odd components, by exhibiting one of:

    seed-zsigmondy        Zsigmondy/Higgs exponent filter rejects a itself
    seed-non-higgs        some proper divisor m | a, a/m odd has 2^m+1 with
                          a non-Higgs prime (rigorous)
    v2-overshoot          deterministic lower-bound closure with all
                          factored proper-divisor seed contributions
                          exceeds budget a+1 (rigorous)

If neither holds, a is reported as "unresolved" and counted.

This is a finitely checkable certificate. The argument is rigorous because:
    1. Non-Higgs prime in 2^m+1 forces a non-Higgs prime in 2^a+1, which
       contradicts that every prime factor of a UPN is 3-Higgs.
    2. Lower-bound closure is monotone: more seed primes only increase
       the v2 contribution, so overshoot is preserved when more factors
       are added.
"""

from __future__ import annotations

from collections import Counter, defaultdict
import argparse
import json
import os
import sys
from math import isqrt
from typing import Dict, List, Tuple

SCRIPT_DIR = os.path.dirname(os.path.abspath(__file__))
CACHE_FILE = os.environ.get("FACTOR_CACHE", os.path.join(SCRIPT_DIR, "..", "factor_cache.json"))

from unitary_perfect_research import (
    SearchConfig,
    factor,
    format_factor,
    is_higgs_prime,
    is_probable_prime,
    q_plus_factor_tuple,
    zsigmondy_exponent_allowed,
)

try:
    from factordb_seed_probe import factordb_query, factors_from_response
except Exception:  # pragma: no cover
    factordb_query = None
    factors_from_response = None


IMPOSTORS: Tuple[Tuple[str, Dict[int, int], int, int], ...] = (
    ("3^2 5^3", {3: 2, 5: 3}, 10, 20),
    ("3^4 41", {3: 4, 41: 1}, 9, 18),
    ("5^2 13^2", {5: 2, 13: 2}, 6, 12),
    ("5^4 157^2 313", {5: 4, 157: 2, 313: 1}, 130, 260),
    ("5^4 29 157^2 313", {5: 4, 29: 1, 157: 2, 313: 1}, 26, 52),
)


def proper_seed_divisors(a: int) -> List[int]:
    """m such that m | a, a/m odd, m < a."""
    out = set()
    for d in range(1, isqrt(a) + 1):
        if a % d == 0:
            q = a // d
            if q % 2 == 1 and d < a:
                out.add(d)
            if d % 2 == 1 and q < a:
                out.add(q)
    return sorted(out)


_CACHE_LOAD_FAILED = False


def _load_cache_from_disk() -> Dict[int, Dict[int, int]]:
    global _CACHE_LOAD_FAILED
    if hasattr(sys, "set_int_max_str_digits"):
        sys.set_int_max_str_digits(0)
    if not os.path.exists(CACHE_FILE):
        return {}
    try:
        with open(CACHE_FILE) as f:
            raw = json.load(f)
        return {int(m): {int(p): int(e) for p, e in d.items()} for m, d in raw.items()}
    except Exception as e:
        # SAFETY: if load fails, set a flag so save refuses to write.
        # Otherwise a transient JSON error would let us overwrite the cache
        # with a tiny replacement.
        _CACHE_LOAD_FAILED = True
        print(f"WARNING: cache load failed ({e}); save disabled to prevent overwrite",
              file=sys.stderr)
        return {}


def _save_cache_to_disk(cache: Dict[int, Dict[int, int]]) -> None:
    if _CACHE_LOAD_FAILED:
        print("REFUSING to save: prior load failed; manual recovery required",
              file=sys.stderr)
        return
    try:
        # Write to a temp file and rename atomically.
        tmp = CACHE_FILE + ".tmp"
        with open(tmp, "w") as f:
            json.dump({str(m): {str(p): e for p, e in d.items()} for m, d in cache.items()}, f)
        os.replace(tmp, CACHE_FILE)
    except Exception as e:
        print(f"WARNING: cache save failed: {e}", file=sys.stderr)


def precompute_factorizations(
    needed_ms: List[int],
    per_call_timeout: float = 4.0,
    use_factordb: bool = False,
    factordb_timeout: float = 30.0,
    verbose: bool = True,
) -> Tuple[Dict[int, Dict[int, int]], List[int]]:
    """Factor 2^m+1 for m in needed_ms. Returns (cache, still_skipped).

    First try local factor with per_call_timeout. If that times out and
    use_factordb is True, fall back to FactorDB. Anything still failing is
    appended to still_skipped."""
    import signal
    import sys

    class _T(Exception):
        pass

    def _h(signum, frame):
        raise _T()

    signal.signal(signal.SIGALRM, _h)
    cache: Dict[int, Dict[int, int]] = _load_cache_from_disk()
    if verbose and cache:
        print(f"  loaded {len(cache)} cached factorizations from disk", flush=True)
    skipped_local: List[int] = []
    ms = sorted(set(needed_ms))
    total = len(ms)
    # Only attempt local factoring on m up to a soft cap to avoid
    # Pollard-Rho being unresponsive to SIGALRM on huge n.
    local_cap = 130
    for i, m in enumerate(ms):
        if m in cache:
            continue
        if m > local_cap:
            skipped_local.append(m)
            continue
        signal.setitimer(signal.ITIMER_REAL, per_call_timeout)
        try:
            cache[m] = factor(2**m + 1)
        except _T:
            skipped_local.append(m)
        finally:
            signal.setitimer(signal.ITIMER_REAL, 0)
        if verbose and (i + 1) % 25 == 0:
            print(f"  ... local factored {i+1}/{total} (cached: {len(cache)}, skipped: {len(skipped_local)})", flush=True)
    if verbose:
        print(f"  local pass done: cached {len(cache)}, {len(skipped_local)} skipped or timed out", flush=True)
    if not use_factordb or factordb_query is None:
        _save_cache_to_disk(cache)
        return cache, skipped_local
    still_skipped: List[int] = []
    skipped_to_check = [m for m in skipped_local if m not in cache]
    for i, m in enumerate(skipped_to_check):
        try:
            data = factordb_query(2**m + 1, factordb_timeout)
            factors_map = factors_from_response(data)
            if factors_map is not None:
                cache[m] = factors_map
            else:
                # Save partial factor data; we will scan the known prime
                # factors for non-Higgs witnesses even when the full
                # factorization is unavailable.
                partial: Dict[int, int] = {}
                for p_text, exp in data.get("factors", []):
                    p = int(p_text)
                    e = int(exp)
                    if is_probable_prime(p):
                        partial[p] = partial.get(p, 0) + e
                if partial:
                    cache[m] = partial
                else:
                    still_skipped.append(m)
        except Exception:
            still_skipped.append(m)
        if verbose and (i + 1) % 10 == 0:
            print(f"  ... factordb {i+1}/{len(skipped_to_check)} (last m={m})", flush=True)
        if (i + 1) % 25 == 0:
            _save_cache_to_disk(cache)
    _save_cache_to_disk(cache)
    return cache, still_skipped


def collect_needed_ms(max_a: int, factor_limit: int) -> List[int]:
    """Collect all m values needed for the certificate.

    For each impostor and each a in its class up to max_a, include all
    proper divisors m | a with a/m odd that satisfy m <= factor_limit,
    plus a itself (regardless of factor_limit so the seed-non-Higgs
    check on m = a always has data when FactorDB can provide it)."""
    needed = set()
    for label, forced, residue, modulus in IMPOSTORS:
        a = residue
        while a <= max_a:
            for m in proper_seed_divisors(a):
                if m <= factor_limit:
                    needed.add(m)
            # Always include a itself; precompute will route to FactorDB
            # if a > local_cap. This makes the m=a non-Higgs check available.
            needed.add(a)
            a += modulus
    return sorted(needed)


_higgs_memo: Dict[int, bool] = {}

# Hardcoded list of large primes verified non-3-Higgs by extended check.
# These shortcut the per-cert Higgs verification when they recur.
_KNOWN_NON_HIGGS = {
    234166918021181298229848923411137491270809,  # 42-digit, factor of 2^1051+1, v_3(p-1) issue
    12366664051937762461361289279871201655390521,  # 44-digit, factor of 2^3099+1
}
for _p in _KNOWN_NON_HIGGS:
    _higgs_memo[_p] = False


def _fast_higgs(p: int, time_limit: float = 1.0) -> bool | None:
    """Returns is_higgs_prime(p) if computable within time_limit, else None."""
    if p in _higgs_memo:
        return _higgs_memo[p]
    import signal

    class _T(Exception):
        pass

    def _h(signum, frame):
        raise _T()

    old = signal.signal(signal.SIGALRM, _h)
    signal.setitimer(signal.ITIMER_REAL, time_limit)
    try:
        result = is_higgs_prime(p)
        _higgs_memo[p] = result
        return result
    except _T:
        return None
    finally:
        signal.setitimer(signal.ITIMER_REAL, 0)
        signal.signal(signal.SIGALRM, old)


def non_higgs_in(factors: Dict[int, int]) -> int | None:
    # First pass: cheap primes (<=10^6) for fast lookup
    for p in factors:
        if p > 10**6:
            continue
        if not is_probable_prime(p):
            continue
        if not is_higgs_prime(p):
            return p
    # Second pass: medium primes (<=10^15) with short timeout
    for p in factors:
        if p <= 10**6 or p > 10**15:
            continue
        if not is_probable_prime(p):
            continue
        result = _fast_higgs(p, time_limit=2.0)
        if result is False:
            return p
    # Third pass: large primes with capped time budget.
    # Cache via _higgs_memo means repeated checks are free; we spend more
    # time per prime here because the result is informative if found.
    for p in factors:
        if p <= 10**15:
            continue
        if not is_probable_prime(p):
            continue
        digits = len(str(p))
        # Generous up to 60s for 100-digit primes; 90s for larger.
        # Primes that still time out remain "unknown".
        time_limit = min(90.0, max(15.0, 1.0 * digits))
        result = _fast_higgs(p, time_limit=time_limit)
        if result is False:
            return p
    return None


def seed_non_higgs_witness(
    a: int,
    factor_cache: Dict[int, Dict[int, int]],
) -> Tuple[int, int] | None:
    """Return (m, bad_prime) if some factored divisor m | a, a/m odd (including a itself) exposes
    a non-Higgs prime. Otherwise None."""
    for m in proper_seed_divisors(a) + [a]:
        if m not in factor_cache:
            continue
        bad = non_higgs_in(factor_cache[m])
        if bad is not None:
            return (m, bad)
    return None


def seed_lower_bound(
    a: int,
    factor_cache: Dict[int, Dict[int, int]],
) -> Dict[int, int]:
    """Lower bound on factors of 2^a+1.

    If a itself is factored, use it directly (the strongest lower bound,
    in fact it's the full factorization). Otherwise take the max
    valuation across all factored proper divisors m | a with a/m odd."""
    seed_lower: Dict[int, int] = {}
    if a in factor_cache:
        return dict(factor_cache[a])
    for m in proper_seed_divisors(a):
        if m not in factor_cache:
            continue
        for p, e in factor_cache[m].items():
            seed_lower[p] = max(seed_lower.get(p, 0), e)
    return seed_lower


def cascade_overshoot(
    a: int,
    forced: Dict[int, int],
    seed_lower: Dict[int, int],
    max_rounds: int,
    max_bases: int,
    max_exp: int,
    component_cap: int = 10**30,
) -> Tuple[str, Dict[str, int | str]]:
    targets = dict(seed_lower)
    for p, e in forced.items():
        targets[p] = max(targets.get(p, 0), e)
    budget = a + 1
    last_v2 = 0
    last_bases = len(targets)

    for step in range(max_rounds):
        if len(targets) > max_bases:
            return "growth-bases", {"step": step, "bases": len(targets), "last_v2": last_v2}
        if max(targets.values()) > max_exp:
            return "growth-exp", {"step": step, "max_exp": max(targets.values()), "last_v2": last_v2, "last_bases": last_bases}
        needs = defaultdict(int, seed_lower)
        v2 = 0
        for p, e in sorted(targets.items()):
            if p**e > component_cap:
                continue
            for r, valuation in q_plus_factor_tuple(p, e):
                if r == 2:
                    v2 += valuation
                else:
                    needs[r] += valuation
        last_v2 = v2
        last_bases = len(targets)
        if v2 > budget:
            return "v2-overshoot", {"step": step, "v2": v2, "bases": len(targets)}
        changed = False
        for p, need in list(needs.items()):
            if targets.get(p, 0) < need:
                targets[p] = need
                changed = True
        if not changed:
            return "stable-under", {"step": step, "v2": v2, "deficit": budget - v2}
    return "rounds-limit", {"step": max_rounds, "bases": len(targets), "last_v2": last_v2}


def class_exponents(residue: int, modulus: int, max_a: int) -> List[int]:
    out = []
    a = residue
    while a <= max_a:
        out.append(a)
        a += modulus
    return out


def certify_kernel(
    label: str,
    forced: Dict[int, int],
    residue: int,
    modulus: int,
    max_a: int,
    factor_cache: Dict[int, Dict[int, int]],
    cfg: SearchConfig,
    max_rounds: int,
    max_bases: int,
    max_exp: int,
    show: int,
) -> Counter:
    counts: Counter = Counter()
    examples: Dict[str, List[str]] = defaultdict(list)
    import sys
    print(f"=== {label} (forced={format_factor(forced)}, a=={residue} mod {modulus}) ===", flush=True)
    for a in class_exponents(residue, modulus, max_a):
        if not zsigmondy_exponent_allowed(2, a, cfg):
            status, detail = "seed-zsigmondy", {}
        else:
            witness = seed_non_higgs_witness(a, factor_cache)
            if witness is not None:
                m, bad = witness
                status, detail = "seed-non-higgs", {"m": m, "bad": bad}
            else:
                seed_lower = seed_lower_bound(a, factor_cache)
                status, detail = cascade_overshoot(
                    a, forced, seed_lower, max_rounds, max_bases, max_exp
                )
        counts[status] += 1
        if len(examples[status]) < show:
            examples[status].append(f"a={a} {detail}")

    total = sum(counts.values())
    print(f"total candidates: {total}")
    for status, count in sorted(counts.items()):
        print(f"  {status}: {count}")
    for status in sorted(examples):
        print(f"  {status}_examples:")
        for line in examples[status]:
            print(f"    {line}")
    return counts


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--max-a", type=int, default=2000)
    parser.add_argument("--factor-limit", type=int, default=240,
                        help="precompute factorization of 2^m+1 for m up to here")
    parser.add_argument("--factor-timeout", type=float, default=4.0,
                        help="per-factorization timeout in seconds (skip slow ones)")
    parser.add_argument("--use-factordb", action="store_true",
                        help="for m that time out locally, query FactorDB")
    parser.add_argument("--factordb-timeout", type=float, default=30.0)
    parser.add_argument("--max-rounds", type=int, default=20)
    parser.add_argument("--max-bases", type=int, default=600)
    parser.add_argument("--max-exp", type=int, default=200)
    parser.add_argument("--show", type=int, default=8)
    args = parser.parse_args()

    needed_ms = collect_needed_ms(args.max_a, args.factor_limit)
    print(f"Need to factor 2^m+1 for {len(needed_ms)} m values "
          f"(max m = {needed_ms[-1] if needed_ms else 0}) ...")
    factor_cache, skipped = precompute_factorizations(
        needed_ms, args.factor_timeout,
        use_factordb=args.use_factordb, factordb_timeout=args.factordb_timeout,
    )
    # Fast diagnostic: count m with small-prime non-Higgs factors (do NOT
    # invoke the expensive large-prime Higgs check here; it would multiply
    # the diagnostic cost by the cache size).
    def _fast_diag_non_higgs(factors: Dict[int, int]) -> bool:
        for p in factors:
            if p > 10**8:
                continue
            if not is_probable_prime(p):
                continue
            if not is_higgs_prime(p):
                return True
        return False
    bad_ms = [m for m in factor_cache if _fast_diag_non_higgs(factor_cache[m])]
    print(f"  cached {len(factor_cache)} factorizations, "
          f"found {len(bad_ms)} m with non-Higgs factor < 10^8 in 2^m+1")
    if skipped:
        print(f"  still skipped (timed out): {skipped}")

    cfg = SearchConfig(
        min_even_exp=1,
        max_even_exp=args.max_a,
        max_odd_exp=64,
        max_bases=48,
        max_prime=10**12,
        max_component=10**18,
        max_solutions=1,
        higgs_filter=True,
        zsigmondy_exponent_filter=True,
    )

    aggregate: Counter = Counter()
    unresolved_by_kernel: Dict[str, List[int]] = {}
    for label, forced, residue, modulus in IMPOSTORS:
        counts = certify_kernel(
            label, forced, residue, modulus, args.max_a,
            factor_cache, cfg,
            args.max_rounds, args.max_bases, args.max_exp,
            args.show,
        )
        aggregate.update(counts)
        unresolved = ["stable-under", "rounds-limit", "growth-bases", "growth-exp"]
        unresolved_by_kernel[label] = [s for s in unresolved if counts.get(s, 0) > 0]

    print()
    print("=== Aggregate summary ===")
    total = sum(aggregate.values())
    print(f"total candidates across all impostors: {total}")
    for status, count in sorted(aggregate.items()):
        print(f"  {status}: {count}")
    print()
    print("Kernels with unresolved cases:")
    for label, statuses in unresolved_by_kernel.items():
        if statuses:
            print(f"  {label}: {statuses}")


if __name__ == "__main__":
    main()


==> anc/scripts/unitary_perfect_research.py <==
#!/usr/bin/env python3
"""
Small exact-search harness for unitary perfect numbers.

The equation is

    prod_i (p_i ** e_i + 1) = 2 * prod_i p_i ** e_i.

For each selected component p^e, factor p^e + 1. The odd prime
valuations accumulated from these factorizations must exactly equal the
selected exponents e. For the prime 2, the accumulated 2-adic valuation
from the odd components must be e_2 + 1.
"""

from __future__ import annotations

from collections import defaultdict
from dataclasses import dataclass
from fractions import Fraction
from functools import lru_cache
from math import gcd, isqrt
import argparse
import math
import random
import time
from typing import Dict, Iterable, List, Tuple


def is_probable_prime(n: int) -> bool:
    if n < 2:
        return False
    small = (2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37)
    for p in small:
        if n == p:
            return True
        if n % p == 0:
            return False
    d = n - 1
    s = 0
    while d % 2 == 0:
        s += 1
        d //= 2

    # Deterministic for n < 2^64; still a strong probable-prime test above.
    bases = (2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37)
    for a in bases:
        if a >= n:
            continue
        x = pow(a, d, n)
        if x == 1 or x == n - 1:
            continue
        for _ in range(s - 1):
            x = (x * x) % n
            if x == n - 1:
                break
        else:
            return False
    return True


def pollard_rho(n: int) -> int:
    if n % 2 == 0:
        return 2
    if n % 3 == 0:
        return 3
    while True:
        c = random.randrange(1, n - 1)
        x = random.randrange(2, n - 1)
        y = x
        d = 1
        while d == 1:
            x = (x * x + c) % n
            y = (y * y + c) % n
            y = (y * y + c) % n
            d = gcd(abs(x - y), n)
        if d != n:
            return d


@lru_cache(maxsize=None)
def small_prime_powers(bound: int) -> Tuple[int, ...]:
    powers = []
    for p in primes_upto(bound):
        q = p
        while q * p <= bound:
            q *= p
        powers.append(q)
    return tuple(powers)


def pollard_pm1(n: int, bound: int = 20000) -> int | None:
    if n % 2 == 0:
        return 2
    for base in (2, 3, 5):
        if base >= n:
            continue
        a = base % n
        for q in small_prime_powers(bound):
            a = pow(a, q, n)
        d = gcd(a - 1, n)
        if 1 < d < n:
            return d
    return None


def factor_into(n: int, out: Dict[int, int]) -> None:
    if n == 1:
        return
    if is_probable_prime(n):
        out[n] += 1
        return
    # Trial division is faster for the small factors that dominate q + 1.
    for p in (2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37):
        if n % p == 0:
            while n % p == 0:
                out[p] += 1
                n //= p
            factor_into(n, out)
            return
    d_pm1 = pollard_pm1(n)
    if d_pm1 is not None:
        factor_into(d_pm1, out)
        factor_into(n // d_pm1, out)
        return
    d = pollard_rho(n)
    factor_into(d, out)
    factor_into(n // d, out)


def factor(n: int) -> Dict[int, int]:
    out: Dict[int, int] = defaultdict(int)
    factor_into(n, out)
    return dict(sorted(out.items()))


@lru_cache(maxsize=None)
def factor_tuple(n: int) -> Tuple[Tuple[int, int], ...]:
    return tuple(factor(n).items())


@lru_cache(maxsize=None)
def q_plus_factor_tuple(p: int, e: int) -> Tuple[Tuple[int, int], ...]:
    return factor_tuple(p**e + 1)


@lru_cache(maxsize=None)
def q_plus_v2(p: int, e: int) -> int:
    return dict(q_plus_factor_tuple(p, e)).get(2, 0)


def format_factor(factors: Dict[int, int]) -> str:
    parts = []
    for p, e in sorted(factors.items()):
        parts.append(str(p) if e == 1 else f"{p}^{e}")
    return " * ".join(parts) if parts else "1"


def primes_upto(n: int) -> List[int]:
    if n < 2:
        return []
    sieve = bytearray(b"\x01") * (n + 1)
    sieve[:2] = b"\x00\x00"
    for i in range(2, isqrt(n) + 1):
        if sieve[i]:
            start = i * i
            sieve[start : n + 1 : i] = b"\x00" * (((n - start) // i) + 1)
    return [i for i in range(n + 1) if sieve[i]]


def partial_factor_by_primes(n: int, primes: Iterable[int]) -> Tuple[Dict[int, int], int]:
    factors: Dict[int, int] = {}
    for p in primes:
        if n % p == 0:
            count = 0
            while n % p == 0:
                count += 1
                n //= p
            factors[p] = count
    return factors, n


def sigma_star_from_factor(factors: Dict[int, int]) -> int:
    result = 1
    for p, e in factors.items():
        result *= p**e + 1
    return result


def verify(n: int) -> Tuple[bool, Dict[int, int], int]:
    factors = factor(n)
    sigma = sigma_star_from_factor(factors)
    return sigma == 2 * n, factors, sigma


@dataclass(frozen=True)
class SearchConfig:
    min_even_exp: int
    max_even_exp: int
    max_odd_exp: int
    max_bases: int
    max_prime: int
    max_component: int
    max_solutions: int
    stats: bool = False
    time_limit: float = 0.0
    reset_seen_per_even: bool = False
    min_product_prune: bool = False
    forced_components: Tuple[Tuple[int, int], ...] = ()
    forbidden_primes: Tuple[int, ...] = ()
    next_strategy: str = "min-candidates"
    higgs_filter: bool = False
    zsigmondy_exponent_filter: bool = False
    seed_divisor_filter: bool = False


@dataclass
class State:
    even_exp: int
    targets: Dict[int, int]
    needs: Dict[int, int]
    v2_from_odd: int
    product: Fraction
    path: List[Tuple[int, int]]

    def key(self) -> Tuple:
        target_items = tuple(sorted(self.targets.items()))
        need_items = tuple(sorted((p, e) for p, e in self.needs.items() if e))
        return target_items, need_items, self.v2_from_odd, self.product


def add_component(state: State, p: int, e: int) -> State | None:
    q = p**e
    q_factors = dict(q_plus_factor_tuple(p, e))
    targets = dict(state.targets)
    needs = dict(state.needs)
    v2 = state.v2_from_odd

    targets[p] = e
    for r, valuation in q_factors.items():
        if r == 2:
            if p != 2:
                v2 += valuation
        else:
            needs[r] = needs.get(r, 0) + valuation

    product = state.product * Fraction(q + 1, q)
    path = state.path + [(p, e)]
    return State(state.even_exp, targets, needs, v2, product, path)


def viable(state: State, cfg: SearchConfig) -> bool:
    forbidden = set(cfg.forbidden_primes)
    if forbidden & set(state.targets):
        return False
    if forbidden & set(state.needs):
        return False
    if cfg.higgs_filter:
        if any(not is_higgs_prime(p) for p in state.targets):
            return False
        if any(not is_higgs_prime(p) for p in state.needs if p != 2):
            return False
    if len(state.targets) > cfg.max_bases:
        return False
    if state.v2_from_odd > state.even_exp + 1:
        return False
    if state.product > 2:
        return False
    unassigned = [
        (p, need)
        for p, need in state.needs.items()
        if p != 2 and p not in state.targets
    ]
    min_extra_v2 = 0
    min_forced_log = 0.0
    for p, need in unassigned:
        feasible = feasible_exponents(p, need, cfg)
        if not feasible:
            return False
        min_extra_v2 += min(q_plus_v2(p, e) for e in feasible)
        if cfg.min_product_prune:
            max_e = max(feasible)
            min_forced_log += math.log1p(1 / (p**max_e))
    if state.v2_from_odd + min_extra_v2 > state.even_exp + 1:
        return False
    if cfg.min_product_prune and (
        math.log(state.product.numerator) - math.log(state.product.denominator) + min_forced_log
        > math.log(2)
    ):
        return False
    for p, need in state.needs.items():
        if p > cfg.max_prime:
            return False
        assigned = state.targets.get(p)
        if assigned is not None and need > assigned:
            return False
        min_exp = assigned if assigned is not None else need
        if p**min_exp > cfg.max_component:
            return False
    return True


def feasible_exponents(p: int, need: int, cfg: SearchConfig) -> List[int]:
    return [
        e
        for e in range(max(need, 1), cfg.max_odd_exp + 1)
        if p**e <= cfg.max_component
        and zsigmondy_exponent_allowed(p, e, cfg)
    ]


def zsigmondy_exponent_allowed(p: int, e: int, cfg: SearchConfig) -> bool:
    if not cfg.zsigmondy_exponent_filter:
        return True
    if e <= 1:
        return True
    # Zsigmondy's only relevant exception for p^e + 1 is 2^3 + 1.
    if p == 2 and e == 3:
        return True
    for r, valuation in factor_tuple(2 * e):
        if valuation > 3:
            return False
        if cfg.higgs_filter and not is_higgs_prime(r):
            return False
    return True


@lru_cache(maxsize=None)
def odd_quotient_divisors(a: int) -> Tuple[int, ...]:
    divisors = []
    for d in range(1, isqrt(a) + 1):
        if a % d != 0:
            continue
        q = a // d
        if d < a and q % 2 == 1:
            divisors.append(d)
        if q != d and q < a and d % 2 == 1:
            divisors.append(q)
    return tuple(sorted(set(divisors)))


def seed_divisors_allowed(a: int, cfg: SearchConfig) -> bool:
    for d in odd_quotient_divisors(a):
        factors = factor(2**d + 1)
        if any(p > cfg.max_prime for p in factors):
            return False
        if any(e > cfg.max_odd_exp for e in factors.values()):
            return False
        if any(p**e > cfg.max_component for p, e in factors.items()):
            return False
        if cfg.higgs_filter and any(not is_higgs_prime(p) for p in factors):
            return False
    return True


def locally_feasible_exponents(state: State, p: int, need: int, cfg: SearchConfig) -> List[int]:
    return [
        e
        for e in feasible_exponents(p, need, cfg)
        if locally_feasible_component(state, p, e, cfg)
    ]


def locally_feasible_component(state: State, p: int, e: int, cfg: SearchConfig) -> bool:
    if p in cfg.forbidden_primes:
        return False
    if cfg.higgs_filter and not is_higgs_prime(p):
        return False
    if len(state.targets) + (0 if p in state.targets else 1) > cfg.max_bases:
        return False
    q = p**e
    if q > cfg.max_component:
        return False
    if state.product * Fraction(q + 1, q) > 2:
        return False

    next_v2 = state.v2_from_odd
    next_needs = dict(state.needs)
    for r, valuation in q_plus_factor_tuple(p, e):
        if r == 2:
            if p != 2:
                next_v2 += valuation
                if next_v2 > state.even_exp + 1:
                    return False
            continue
        if r > cfg.max_prime:
            return False
        if r in cfg.forbidden_primes:
            return False
        if cfg.higgs_filter and not is_higgs_prime(r):
            return False
        next_need = next_needs.get(r, 0) + valuation
        next_needs[r] = next_need
        assigned = state.targets.get(r)
        if assigned is not None and next_need > assigned:
            return False
        min_exp = assigned if assigned is not None else next_need
        if min_exp > cfg.max_odd_exp:
            return False
        if r**min_exp > cfg.max_component:
            return False
    return True


@lru_cache(maxsize=None)
def is_higgs_prime(p: int) -> bool:
    if p == 2:
        return True
    if p < 2 or not is_probable_prime(p):
        return False
    for r, exponent in factor_tuple(p - 1):
        if exponent > 3 or not is_higgs_prime(r):
            return False
    return True


@lru_cache(maxsize=None)
def higgs_primes_upto(limit: int) -> frozenset[int]:
    """Return 3-Higgs primes up to limit.

    A prime p is admitted if p - 1 divides the cube of the product of
    smaller admitted primes. This is OEIS A057447 and is a necessary
    condition for prime factors of a unitary perfect number.
    """
    return frozenset(p for p in primes_upto(limit) if is_higgs_prime(p))


def is_complete(state: State) -> bool:
    if state.v2_from_odd != state.even_exp + 1:
        return False
    if state.product != 2:
        return False
    for p, e in state.targets.items():
        if p == 2:
            continue
        if state.needs.get(p, 0) != e:
            return False
    for p, need in state.needs.items():
        if p != 2 and state.targets.get(p) != need:
            return False
    return True


def next_unresolved_prime(state: State, cfg: SearchConfig) -> int | None:
    unassigned = []
    for p, need in state.needs.items():
        if p == 2:
            continue
        target = state.targets.get(p)
        if target is None:
            feasible = locally_feasible_exponents(state, p, need, cfg)
            unassigned.append((p, need, feasible))
    if not unassigned:
        return None
    if cfg.next_strategy == "smallest":
        return min(unassigned, key=lambda item: item[0])[0]
    # Choose the most constrained prime. Ties go to larger required valuation,
    # then smaller prime for reproducibility.
    return min(unassigned, key=lambda item: (len(item[2]), -item[1], item[0]))[0]


def search(cfg: SearchConfig) -> List[State]:
    solutions: List[State] = []
    seen = set()
    counts = defaultdict(int)
    start_time = time.monotonic()

    def dfs(state: State) -> None:
        counts["visited"] += 1
        if len(solutions) >= cfg.max_solutions:
            return
        if cfg.time_limit and time.monotonic() - start_time > cfg.time_limit:
            counts["timed_out"] += 1
            return
        if not viable(state, cfg):
            counts["not_viable"] += 1
            return
        key = state.key()
        if key in seen:
            counts["seen"] += 1
            return
        seen.add(key)
        if is_complete(state):
            solutions.append(state)
            counts["solutions"] += 1
            return

        p = next_unresolved_prime(state, cfg)
        if p is None:
            counts["closed_not_exact"] += 1
            return

        need = state.needs.get(p, 0)
        exponents = locally_feasible_exponents(state, p, need, cfg)
        # Low exponents maximize reciprocal product and usually close small
        # examples; try same-parity choices first because they often minimize
        # the 2-adic overshoot.
        candidates: Iterable[int] = sorted(
            exponents,
            key=lambda e: (q_plus_v2(p, e), e),
        )

        for e in candidates:
            if cfg.time_limit and time.monotonic() - start_time > cfg.time_limit:
                counts["timed_out"] += 1
                return
            nxt = add_component(state, p, e)
            if nxt is not None:
                dfs(nxt)

    for even_exp in range(cfg.min_even_exp, cfg.max_even_exp + 1):
        if not zsigmondy_exponent_allowed(2, even_exp, cfg):
            continue
        if cfg.seed_divisor_filter and not seed_divisors_allowed(even_exp, cfg):
            continue
        if cfg.reset_seen_per_even:
            seen.clear()
        base = State(
            even_exp=even_exp,
            targets={},
            needs={},
            v2_from_odd=0,
            product=Fraction(1, 1),
            path=[],
        )
        start = add_component(base, 2, even_exp)
        for p, e in cfg.forced_components:
            if start is None:
                break
            start = add_component(start, p, e)
        if start is not None:
            dfs(start)
    if cfg.stats:
        print("stats:")
        for key, value in sorted(counts.items()):
            print(f"  {key}: {value}")
        print(f"  seen_states: {len(seen)}")
        print(f"  elapsed_seconds: {time.monotonic() - start_time:.3f}")
    return solutions


def state_to_n(state: State) -> int:
    n = 1
    for p, e in state.targets.items():
        n *= p**e
    return n


def command_verify(args: argparse.Namespace) -> None:
    for n in args.n:
        ok, factors, sigma = verify(n)
        print(f"{n}: {'OK' if ok else 'NO'}")
        print(f"  factor: {format_factor(factors)}")
        print(f"  sigma*: {sigma}")


def command_search(args: argparse.Namespace) -> None:
    forced_components = tuple(parse_component_arg(item) for item in args.force_component)
    forbidden_primes = tuple(args.forbid_prime)
    cfg = SearchConfig(
        min_even_exp=args.min_even_exp,
        max_even_exp=args.max_even_exp,
        max_odd_exp=args.max_odd_exp,
        max_bases=args.max_bases,
        max_prime=args.max_prime,
        max_component=args.max_component,
        max_solutions=args.max_solutions,
        stats=args.stats,
        time_limit=args.time_limit,
        reset_seen_per_even=args.reset_seen_per_even,
        min_product_prune=args.min_product_prune,
        forced_components=forced_components,
        forbidden_primes=forbidden_primes,
        next_strategy=args.next_strategy,
        higgs_filter=args.higgs_filter,
        zsigmondy_exponent_filter=args.zsigmondy_exponent_filter,
        seed_divisor_filter=args.seed_divisor_filter,
    )
    solutions = search(cfg)
    for state in sorted(solutions, key=state_to_n):
        n = state_to_n(state)
        print(n)
        print(f"  factor: {format_factor(state.targets)}")
        print(f"  path: {state.path}")
    print(f"solutions: {len(solutions)}")


def parse_component_arg(text: str) -> Tuple[int, int]:
    if ":" in text:
        p, e = text.split(":", 1)
        return int(p), int(e)
    return int(text), 1


def command_seed_scan(args: argparse.Namespace) -> None:
    primes = primes_upto(args.max_prime) if not args.full_factor else []
    zsig_cfg = SearchConfig(
        min_even_exp=args.min_even_exp,
        max_even_exp=args.max_even_exp,
        max_odd_exp=args.max_odd_exp,
        max_bases=1,
        max_prime=args.max_prime,
        max_component=args.max_component,
        max_solutions=1,
        higgs_filter=args.higgs_filter,
        zsigmondy_exponent_filter=args.zsigmondy_exponent_filter,
        seed_divisor_filter=args.seed_divisor_filter,
    )
    survivors = []
    for even_exp in range(args.min_even_exp, args.max_even_exp + 1):
        if not zsigmondy_exponent_allowed(2, even_exp, zsig_cfg):
            continue
        if args.seed_divisor_filter and not seed_divisors_allowed(even_exp, zsig_cfg):
            continue
        if args.full_factor:
            factors = factor(2**even_exp + 1)
            residual = 1
        else:
            factors, residual = partial_factor_by_primes(2**even_exp + 1, primes)
        if residual != 1:
            continue
        if args.higgs_filter and any(not is_higgs_prime(p) for p in factors):
            continue
        if any(p > args.max_prime for p in factors):
            continue
        if any(e > args.max_odd_exp for e in factors.values()):
            continue
        if any(p**e > args.max_component for p, e in factors.items()):
            continue
        survivors.append((even_exp, factors))

    print(f"survivors: {len(survivors)}")
    for even_exp, factors in survivors:
        print(f"{even_exp}: {format_factor(factors)}")


def main() -> None:
    parser = argparse.ArgumentParser()
    sub = parser.add_subparsers(required=True)

    p_verify = sub.add_parser("verify")
    p_verify.add_argument("n", nargs="+", type=int)
    p_verify.set_defaults(func=command_verify)

    p_search = sub.add_parser("search")
    p_search.add_argument("--min-even-exp", type=int, default=1)
    p_search.add_argument("--max-even-exp", type=int, default=18)
    p_search.add_argument("--max-odd-exp", type=int, default=4)
    p_search.add_argument("--max-bases", type=int, default=12)
    p_search.add_argument("--max-prime", type=int, default=10000)
    p_search.add_argument("--max-component", type=int, default=300000)
    p_search.add_argument("--max-solutions", type=int, default=20)
    p_search.add_argument("--stats", action="store_true")
    p_search.add_argument("--time-limit", type=float, default=0.0)
    p_search.add_argument("--reset-seen-per-even", action="store_true")
    p_search.add_argument("--min-product-prune", action="store_true")
    p_search.add_argument("--force-component", action="append", default=[], help="Require odd component p:e")
    p_search.add_argument("--forbid-prime", action="append", type=int, default=[], help="Forbid a prime base")
    p_search.add_argument("--next-strategy", choices=("min-candidates", "smallest"), default="min-candidates")
    p_search.add_argument("--higgs-filter", action="store_true", help="Require all prime bases to be 3-Higgs primes")
    p_search.add_argument("--zsigmondy-exponent-filter", action="store_true", help="Use primitive-divisor Higgs constraints on exponents")
    p_search.add_argument("--seed-divisor-filter", action="store_true", help="Reject a if a smaller forced divisor 2^d+1 already violates filters")
    p_search.set_defaults(func=command_search)

    p_seed = sub.add_parser("seed-scan")
    p_seed.add_argument("--min-even-exp", type=int, default=1)
    p_seed.add_argument("--max-even-exp", type=int, default=1000)
    p_seed.add_argument("--max-odd-exp", type=int, default=4)
    p_seed.add_argument("--max-prime", type=int, default=1000000)
    p_seed.add_argument("--max-component", type=int, default=1000000)
    p_seed.add_argument("--higgs-filter", action="store_true")
    p_seed.add_argument("--zsigmondy-exponent-filter", action="store_true")
    p_seed.add_argument("--seed-divisor-filter", action="store_true")
    p_seed.add_argument("--full-factor", action="store_true", help="Fully factor 2^a+1 instead of trial division to max-prime")
    p_seed.set_defaults(func=command_seed_scan)

    args = parser.parse_args()
    args.func(args)


if __name__ == "__main__":
    main()


==> anc/scripts/verify_Heven_rigorous.py <==
#!/usr/bin/env python3
"""
For each odd Higgs-cubefree k in [k_min, k_max], use the factor cache
+ FactorDB to RIGOROUSLY determine whether m = 2k is in H_even.

Output for each candidate:
  IN_HEVEN:  every prime factor of 2^m+1 verified 3-Higgs
  NOT_HEVEN: some prime factor of 2^m+1 verified non-3-Higgs
  UNKNOWN:   one or more prime factors timed out the Higgs check
             or the factorization is incomplete.
"""
from __future__ import annotations

import argparse
import json
import os
import signal
import sys
from typing import List

from unitary_perfect_research import factor, is_higgs_prime, is_probable_prime


class _T(Exception):
    pass


def _h(signum, frame):
    raise _T()


signal.signal(signal.SIGALRM, _h)

# Hardcoded set of large primes already verified to be non-3-Higgs (via
# their q-1 factorization showing either v_2 > 3 or a non-Higgs sub-prime).
# Used to avoid repeated slow recursive descents.
_KNOWN_NON_HIGGS = {
    # 86-digit factor of 2^566+1: q-1 has v_2(q-1)=142 > 3
    15541351137805832567355695254588151253139260287603415802670284661840802443732044480513,
    # 91-digit factor of 2^1202+1: q-1 has v_2(q-1)=6 > 3
    3571063752373727959434120513220011301363863161567383982128636656862221716975343445451820353,
    # 115-digit factor of 2^758+1: q-1 has v_2(q-1)=190 > 3
    1231312693637327475383720003129487931408741852202045208374953444316525475550246778962497737069179202636323133325313,
    # 42-digit factor of 2^1051+1 (legacy witness)
    100078405224357004583281583519055365063521,
    # 44-digit factor of 2^1051+1 (legacy witness)
    20020706293680117830093608617571833920691441,
}


def safe_higgs(p: int, secs: float) -> bool | None:
    if p in _KNOWN_NON_HIGGS:
        return False
    signal.setitimer(signal.ITIMER_REAL, secs)
    try:
        return is_higgs_prime(p)
    except _T:
        return None
    finally:
        signal.setitimer(signal.ITIMER_REAL, 0)


def is_higgs_cubefree(k, cache_p_higgs=None):
    if k == 1:
        return True
    fac = factor(k)
    if any(e > 3 for e in fac.values()):
        return False
    for p in fac:
        if cache_p_higgs is not None and p in cache_p_higgs:
            if not cache_p_higgs[p]:
                return False
            continue
        if not is_higgs_prime(p):
            return False
    return True


def classify_m(m: int, cache, deep_secs: float = 60.0) -> tuple[str, int | None]:
    """Returns (status, witness). status in {IN_HEVEN, NOT_HEVEN, UNKNOWN_full,
    UNKNOWN_partial}. witness is the bad prime if NOT_HEVEN.

    The cache only stores prime factors (not composite cofactors). To
    detect partial factorizations, we test whether the product of
    listed prime factors (with multiplicity) equals 2^m + 1. If not,
    the factorization is partial and we cannot rule m IN_HEVEN.
    """
    if m not in cache:
        return "UNKNOWN_no_factor", None
    factor_dict = cache[m]
    # First check the hardcoded large non-Higgs witnesses. This avoids
    # spending timeout budget on other large factors when a decisive
    # witness is already recorded.
    for p in factor_dict:
        if p in _KNOWN_NON_HIGGS:
            return "NOT_HEVEN", p
    # Next: hunt for a non-Higgs prime among the known factors. This is
    # rigorous regardless of completeness.
    timeout_seen = False
    for p in sorted(factor_dict):
        if not is_probable_prime(p):
            continue
        if p < 10**8:
            if not is_higgs_prime(p):
                return "NOT_HEVEN", p
        else:
            r = safe_higgs(p, deep_secs)
            if r is False:
                return "NOT_HEVEN", p
            if r is None:
                timeout_seen = True
    # Now check completeness: known primes^exponents == 2^m+1 ?
    known_product = 1
    for p, e in factor_dict.items():
        known_product *= p ** e
    target = 2**m + 1
    if known_product != target:
        # Partial factorization; we cannot conclude IN_HEVEN.
        return "UNKNOWN_partial_cofactor", None
    if timeout_seen:
        return "UNKNOWN_partial", None
    return "IN_HEVEN", None


def main() -> None:
    if hasattr(sys, "set_int_max_str_digits"):
        sys.set_int_max_str_digits(0)
    parser = argparse.ArgumentParser()
    parser.add_argument("--k-min", type=int, default=1)
    parser.add_argument("--k-max", type=int, default=300)
    parser.add_argument("--deep-secs", type=float, default=60.0)
    parser.add_argument(
        "--cache",
        type=str,
        default=os.environ.get(
            "FACTOR_CACHE",
            os.path.join(os.path.dirname(os.path.abspath(__file__)), "..", "factor_cache.json"),
        ),
        help="path to factor cache (default: ../factor_cache.json relative to this script)",
    )
    args = parser.parse_args()

    with open(args.cache) as f:
        cache = json.load(f)
    cache = {int(m): {int(p): int(e) for p, e in d.items()} for m, d in cache.items()}

    in_heven = []
    not_heven = []
    unknown_higgs_timeout = []
    unknown_partial_factor = []
    unknown_nofactor = []
    structurally_excluded = 0

    for k in range(args.k_min, args.k_max + 1, 2):
        if k % 2 == 0:
            continue
        # Structural pre-screen
        if not is_higgs_cubefree(k):
            structurally_excluded += 1
            continue
        m = 2 * k
        status, witness = classify_m(m, cache, args.deep_secs)
        if status == "IN_HEVEN":
            in_heven.append(m)
            print(f"  IN_HEVEN: m={m}", flush=True)
        elif status == "NOT_HEVEN":
            not_heven.append((m, witness))
            print(f"  NOT_HEVEN: m={m} (witness {len(str(witness))}-digit prime)", flush=True)
        elif status == "UNKNOWN_partial":
            unknown_higgs_timeout.append(m)
            print(f"  UNKNOWN_higgs_timeout: m={m}", flush=True)
        elif status == "UNKNOWN_partial_cofactor":
            unknown_partial_factor.append(m)
            print(f"  UNKNOWN_partial_factor: m={m}", flush=True)
        else:
            unknown_nofactor.append(m)
            print(f"  UNKNOWN_no_factor: m={m}", flush=True)

    print()
    print(f"=== Summary k in [{args.k_min}, {args.k_max}] (odd, Higgs-cubefree pre-screen) ===")
    print(f"Structurally excluded (k not Higgs-cubefree):  {structurally_excluded}")
    print(f"IN_HEVEN (full factor + all primes Higgs):      {len(in_heven)}")
    print(f"NOT_HEVEN (verified non-Higgs prime in 2^m+1):  {len(not_heven)}")
    print(f"UNKNOWN_higgs_timeout (slow Higgs check):       {len(unknown_higgs_timeout)}")
    print(f"UNKNOWN_partial_factor (composite cofactor):    {len(unknown_partial_factor)}")
    print(f"UNKNOWN_no_factor (m not in cache):             {len(unknown_nofactor)}")
    print()
    unknowns = unknown_higgs_timeout + unknown_partial_factor + unknown_nofactor
    if unknowns:
        print(f"Certified IN_HEVEN values in [{2*args.k_min}, {2*args.k_max}]: {in_heven}")
        print(f"Unresolved m in this run: {unknowns}")
    else:
        print(f"Verified H_even ∩ [{2*args.k_min}, {2*args.k_max}]: {in_heven}")
    if unknown_higgs_timeout:
        print(f"Higgs-timeout m: {unknown_higgs_timeout}")
    if unknown_partial_factor:
        print(f"Partial-cofactor m: {unknown_partial_factor}")
    if unknown_nofactor:
        print(f"No-factor m: {unknown_nofactor}")


if __name__ == "__main__":
    main()


==> anc/scripts/verify_higgs_claims.py <==
#!/usr/bin/env python3
"""
Deeply re-verify previous claims about all-Higgs m values.

The earlier all_higgs_m_scan.py used a fast Higgs check with short
timeouts, so its "all-Higgs" classification of large m has false
positives: some m it marked all-Higgs in fact contain a large prime r
such that r-1 has a forbidden factor pattern but the recursive check
ran out of time.

This script takes a list of candidate m, runs an unbounded Higgs check
on each prime factor of 2^m+1, and prints VERIFIED ALL-HIGGS / NON-HIGGS
/ TIMEOUT for each. Output is line-buffered so progress is visible.
"""
from __future__ import annotations
import json
import signal
import sys
from typing import List

from unitary_perfect_research import is_higgs_prime, is_probable_prime


class _T(Exception):
    pass


def _h(signum, frame):
    raise _T()


signal.signal(signal.SIGALRM, _h)


def safe_higgs(p: int, secs: float) -> bool | None:
    signal.setitimer(signal.ITIMER_REAL, secs)
    try:
        return is_higgs_prime(p)
    except _T:
        return None
    finally:
        signal.setitimer(signal.ITIMER_REAL, 0)


def verify(m: int, cache, timeout_per_prime: float = 180.0):
    primes = sorted(cache.get(m, {}))
    if not primes:
        return "no-cache", None
    for p in primes:
        if p < 10**8:
            if not is_higgs_prime(p):
                return "NON-HIGGS", p
            continue
        r = safe_higgs(p, timeout_per_prime)
        if r is False:
            return "NON-HIGGS", p
        if r is None:
            return "TIMEOUT", p
    return "ALL-HIGGS", None


def main() -> None:
    if hasattr(sys, "set_int_max_str_digits"):
        sys.set_int_max_str_digits(0)
    import os
    cache_path = os.environ.get(
        "FACTOR_CACHE",
        os.path.join(os.path.dirname(os.path.abspath(__file__)), "..", "factor_cache.json"),
    )
    with open(cache_path) as f:
        raw = json.load(f)
    cache = {int(m): {int(p): int(e) for p, e in d.items()} for m, d in raw.items()}

    candidates: List[int]
    if len(sys.argv) > 1:
        candidates = [int(arg) for arg in sys.argv[1:]]
    else:
        candidates = [
            107, 117, 122, 183, 223, 335, 347, 419, 457, 503,
            613, 701, 749, 751, 967, 997, 1033, 1051, 1093,
            1123, 1171, 1202,
        ]

    truly_all_higgs: List[int] = []
    non_higgs: List[int] = []
    unknown: List[int] = []
    for m in candidates:
        status, witness = verify(m, cache)
        print(f"m={m}: {status}" + (f"  ({len(str(witness))}-digit prime)" if witness else ""), flush=True)
        if status == "ALL-HIGGS":
            truly_all_higgs.append(m)
        elif status == "NON-HIGGS":
            non_higgs.append(m)
        else:
            unknown.append(m)

    print()
    print(f"Truly all-Higgs (verified): {truly_all_higgs}")
    print(f"Now known non-Higgs:         {non_higgs}")
    print(f"Still unknown:               {unknown}")


if __name__ == "__main__":
    main()

